Generalized Divisors and Canonical Coarsening on Tame Deligne-Mumford Curves

We study effective generalized divisors on reduced tame Deligne-Mumford curves over $\mathbb{C}$ satisfying $G_1$ and $S_2$. Canonical coarsening maps divisor ideals to coarse canonical lattices. We describe its fibres by exact intervals of equivariant lattices. For flat projective finite-quotient families of geometrically reduced Gorenstein curves over locally Noetherian bases, with finite constant groups and the stated relative-duality and base-change hypotheses, we construct projective invariant-Quot schemes for fixed canonical lattices with finite flat quotients and prescribed quotient representations. A nontrivial marked deformation preserves the coarse ring, normalization, conductor and entire fixed canonical fibre, while a length-four isotypic jet detects its parameter. We compute the full normalization and conductor correction after support restriction on an explicit rank-three chart. As a module, the correction splits into one surface and two line canonical modules, with a common grading shift. The corresponding square-zero algebra extension is nonsplit. The full source-support pair is compared through second order. Exact computational certificates accompany the proofs.

==> anc/EDITORIAL_REVISION.md <==
# Revised manuscript and source synchronization

Manuscript date: 6 November 2026. Source package prepared: 7 November 2026.

## Changes synchronized to the revised PDF

- Expand DMH in the title to Deligne-Mumford; retain the definition of DMH
  in the introduction and the mathematical conventions in the article.
- State the reduced, complex setting and the projective finite-quotient,
  relative-duality and base-change assumptions explicitly in the abstract.
- Add Introduction Section 1.5, identifying arXiv:2510.16796v1 and explaining
  the withdrawn counterexample, the corrected proofs and distinctions
  concerning rational trivializations and automorphism groups.
- Identify Theorems A-C as additions to the earlier preprint and explain
  that their proofs do not depend on the withdrawn argument.
- Add the earlier preprint to the bibliography (17 entries in total), and
  include Stacks Project Tags 0EN6 and 087R.
- Remove the old forced page breaks before Appendices A and C so that the
  acknowledgements and Appendix A share page 42, and Appendix C begins
  after the last paragraph of Appendix B, as in the revised PDF.
- Keep the original manuscript date, author, mathematical content after the
  introduction, acknowledgements and computational files unchanged.

The revised editable source is based on the earlier source package, with
these changes transcribed from the supplied revised PDF. REVISION.json
records both the supplied PDF hash and the updated manuscript source hashes.
This record does not claim that the original revised LaTeX files were supplied.

## Section mapping retained from the preceding editorial revision

| Previous section | Current section |
| --- | --- |
| 1 Introduction | 1 Introduction |
| 2 DMH curves and canonical coarsening | 2 Canonical coarsening and lattice fibres |
| 3 Lifting a canonical lattice | 2 Canonical coarsening and lattice fibres |
| 4 Ordinary coarsening can destroy reflexivity | 3 Ordinary coarsening and reflexivity |
| 5 Length-one canonical quotients | 4 Length-one canonical quotients |
| 6 DMH deformations with constant coarse data | 5 Deformations, canonical fibres, and jet detection |
| 7 Constant canonical fibres and an isotypic jet invariant | 5 Deformations, canonical fibres, and jet detection |
| 8 Canonical support near the rank-three point | 6 A rank-three chart and its conductor correction |
| 9 The conductor correction and its dimension filtration | 6 A rank-three chart and its conductor correction |
| 10 The full source--support pair through second order | 7 The source--support pair through second order |
| 11 Consequences and further questions | 8 Consequences and further questions |

Acknowledgements follow Section 8. Appendices A-C retain their order.
Historical computation logs and code comments retain their original numbering.

## Computational provenance

The twelve Python scripts, their computational inputs, certificates and the
historical full replay have not been modified. The completed recorded replay
in verification_runs/audit_2026-11-06 belongs to the preceding mathematical
audit and is not presented as a new run for this source synchronization.

The full source--support pair is compared only modulo beta cubed; the
all-order statement concerns the specified fixed canonical fibre.
Hash checks and compiler checks do not constitute formal proof verification.


==> anc/MANIFEST_SHA256.json <==
{
  "beta/code/verify.py": "f131291ebffa6041e3b3113630c2921877a4e4a1a5d440abc3e4bc2dbd726e7f",
  "beta/code/verify_geometry_links.py": "16ff25428da9cb1f20df1477f207a23df3b93077863cc0bbf5221291c920022f",
  "beta/input_data/coordinate_order_1.json": "a7582d544aec5c15550b24130072f47f36d5345d9c7de9d6b5f6b9581feefca6",
  "beta/input_data/coordinate_order_2.json": "b7c6156584361028691250610d00d166c6fd4d54edb340419194614d5592af41",
  "beta/input_data/unrestricted_matrices.json": "ee02bb651b2af3bb4e7bc891c78f3d330508218ff736149f59a8a7aafcb9a9f1",
  "beta/output/geometry_links.json": "4dbea8322d893d04f32380e74a15069bc620838f094ffb00d768fd6e919d4057",
  "beta/output/verification.json": "8124c48463224ec60d7a4ffe2dc1fa7aaf5a953f6a536c90cdbfe6691a6a89d9",
  "beta/output/window_certificate.json": "81c0b5f833e7be0860a750372b0185a716ae86078d9ff02b3f7b6cbb446b947d",
  "components/output/run.log": "ed9f1dcb04c4c44fdfc1fec7719f49a5931f4f69e1b8f1ab9b5fcb9aa3df085c",
  "components/output/source_decomposition_certificate.json": "4c34eb30f6b8bc37b5ad233748873836f063c8c4295d3d670d2ae07495c13d93",
  "components/output/verification.json": "d8c41f1e024a8d23af40d136d3470052388f3665a7c29c39aba3731cbaa9856a",
  "components/verify_components.py": "d874cf9b8bb6622646d5b6eac0c8087063b85a396f9552932ca374e89e830c00",
  "conductor/certificates/canonical_ideal_dual.json": "4e5c862cc746ca2c5d87ff52122ff37306016a4a725dc1372041c31c6c3f2d97",
  "conductor/certificates/conductor6_mid.json": "09c3b0977eecb9c66131f106e3111382a97721408d4e21f92a291a0151f7136d",
  "conductor/certificates/conductor6_mod_normal_support.json": "5adba8ba617b56efe987cd105dbf1b9d81f3d019f5a16723b218ba37e46ad4f4",
  "conductor/certificates/conductor6_source_fast.json": "7a4ef0e779b2d84e1e8a61c270f17d10c6f64895be1874110827c9d5dd15df5c",
  "conductor/certificates/conductor_mod_support_raw.json": "188b3c4d4700b79e3b2415424fc133502e406879d2761137411bdbc329ffa5f5",
  "conductor/certificates/final_ann_line_a.json": "22cf56a43ab08002eb210d53a8806a5f1cd647a1914afb303671911029a1232e",
  "conductor/certificates/final_ann_line_b.json": "65708415a896e1b2e67d7e078296baacbf19ef9e0282ab954899b3f2a3d143f6",
  "conductor/certificates/final_ann_top_h.json": "409f300a39a106db072c2ad4e2616a94fee37f74b371454da50e7adacd28babb",
  "conductor/certificates/final_ann_top_v.json": "1dc5a593287160995400fcdfd0cf6a23d4b48711cef460f77438f7d4b780acf2",
  "conductor/certificates/final_line_a.json": "243fa05d8d2bd7097658417366f2298dbb10cc6429f13e7faf068d16d7d2e80f",
  "conductor/certificates/final_line_b.json": "6dde7ec4e347218cebde0d22a6697628a25cf1a6fd6bbfd5539e28eb89932f24",
  "conductor/certificates/final_top_h.json": "ba78f4d9b2e34dc0a86b683b475863bc6886400df501981385e52ef79e420b3e",
  "conductor/certificates/final_top_v.json": "059849a19853d67b30556848ff1d60c46a976a29c3ef150842f4cf4fe8e2b174",
  "conductor/certificates/full_conductor.json": "bf121b3c20aa83bf721f6d916f7b415e51213095de9759f76175e1c084f34e7c",
  "conductor/certificates/full_conductor_compact.json": "64118d020ee1f64bab60a0173a1350684478d7edb317648257a709248f3e49f5",
  "conductor/certificates/full_conductor_plus_support.json": "04aeeaf1b48e1202ef8b0b7d3c23f886c272bc0e1962b8a5f96f5e00bf8b0716",
  "conductor/certificates/full_kernel_min.json": "85547a5d9c67424267a7e1f030c87b65a7946dd4a5a462bcd891b3533a63a45e",
  "conductor/certificates/full_kernel_raw.json": "718a50c224b0aee6bc6b8ce5ce06d4725720f4ce2ddfe8e66c45879918dfb579",
  "conductor/certificates/full_kernel_simplified.json": "63454b7098bc02aaa460a1ec15b8a63d7f73261fab8fd0a980188a4bccf845d0",
  "conductor/certificates/full_kernel_span_coefficients.json": "b6c3a58a9311c629646019cc23068d58e99de10ba17861af6fa3520888d57146",
  "conductor/certificates/gamma_ann.json": "c35d7377d0c8e172442d458a7ff8883028e84c1d87e12870053c45e594b3c5e9",
  "conductor/certificates/gamma_mod_split_ann.json": "653f79ef5ab95738392e9762f8735dd63217a0ef0776636f086a8d2b3d4ec521",
  "conductor/certificates/gamma_new.json": "28964c85f3af4a4283730dc278d2e70dc07f3d0d582f9ced1e4ba3eeeb8d6fae",
  "conductor/certificates/hilbert_series.json": "1c97cf901e89e685ec42d0219eea1332e169364ec8abaf87f8bd6baa559a4f1a",
  "conductor/certificates/internal_root_ann.json": "f7681a15c1e41b2c56688af6da8934e299867bfde4c79a45a1605bf433f53555",
  "conductor/certificates/kernel_gen0_ann.json": "48e7e62d7d6ca4ab08548c93fca62c64f086bb8988a2ed1b5fb04aa431c82bb5",
  "conductor/certificates/kernel_gen1_ann.json": "1dc5a593287160995400fcdfd0cf6a23d4b48711cef460f77438f7d4b780acf2",
  "conductor/certificates/kernel_gen2_ann.json": "48e7e62d7d6ca4ab08548c93fca62c64f086bb8988a2ed1b5fb04aa431c82bb5",
  "conductor/certificates/kernel_gen3_ann.json": "409f300a39a106db072c2ad4e2616a94fee37f74b371454da50e7adacd28babb",
  "conductor/certificates/norm_support_0.json": "3417c74933ed96439fae599288469884a02c83373fb7f6d748ce1a7e667962c0",
  "conductor/certificates/norm_support_4.json": "8017f769af4aef0b365fb2a3b56d7d2c9e584d4cd781e6abd5c9985038086a6b",
  "conductor/certificates/norm_support_inter_1.json": "23611e47500b77de22fb5b2226b7a3c93692ea9365b062bea640ef27dc2bc76f",
  "conductor/certificates/norm_support_inter_2.json": "6cf3345b84a86a74ca9ee5ff2e02fb3c1e70f80584e38f8f0bf70e5dcab4eed7",
  "conductor/certificates/norm_support_inter_3.json": "5f72dd17f0ed23195b511a8b9fc93bc78d1ba0892fe70c5b7adec599acea6994",
  "conductor/certificates/norm_support_inter_4.json": "6a3af5a961b0b8ef7e7a90f2b340f2eaac4ebc05a468b764e2db0ce5d0a8ef3e",
  "conductor/certificates/norm_support_inter_5.json": "617ef32e2388dbb32543d119e4c8c26b7bc5a38a57caddfe4fddffddac0fcfc1",
  "conductor/certificates/norm_support_inter_6.json": "c1ef7c0d7ea372fc7c4d1d8e20fc3f44c6c8101ccb1aae100354d986dc4c7c81",
  "conductor/certificates/normal_conductor_compact.json": "4d8d146ddfebc4ab6e863e76254ae85da8b068ab05a6fc2102bccddbce1468ea",
  "conductor/certificates/normal_part_conductor_remainders.json": "024708b472fc94eb703476b4db075a9eb6bf7aefc6fc68f7e1f2169a87942fb1",
  "conductor/certificates/normal_part_conductor_support.json": "14f6043e400b676844e643edaa48e11cb0ba852a61e90e2e986deedcf54b9e5d",
  "conductor/certificates/normal_part_kernel_min.json": "145ea28cccf8168582854d27b667cefa1b3b9aaaebfafcd1788b159eb21e742f",
  "conductor/certificates/normal_part_kernel_raw.json": "d16ce03e25310644075bba1a699f20b3b6067e694cc776afee72d9c52d43fa00",
  "conductor/certificates/normalization_kernel_min.json": "e7ccf533178702cb6e4582805cc2d2400d2140a5666366ab37846ef7602db251",
  "conductor/certificates/normalization_over_conductor_ann.json": "59337a74f3488885113a35a9fb9c86993238a737f694dd10ca1192d31105136e",
  "conductor/certificates/normalization_support_kernel.json": "d32c77e9c59752691cb8b01aa9ad2147e64692d66346d29bc8031f39b604b6b8",
  "conductor/certificates/partial_k0_ann.json": "48e7e62d7d6ca4ab08548c93fca62c64f086bb8988a2ed1b5fb04aa431c82bb5",
  "conductor/certificates/partial_k1_ann.json": "48e7e62d7d6ca4ab08548c93fca62c64f086bb8988a2ed1b5fb04aa431c82bb5",
  "conductor/certificates/partial_k2_ann.json": "1dc5a593287160995400fcdfd0cf6a23d4b48711cef460f77438f7d4b780acf2",
  "conductor/certificates/residual_0.json": "e544a49ec8fb5a6c7a67324371000286a3c78fcc93c56361341e157c85ac4b31",
  "conductor/certificates/residual_1.json": "38f1f42c618387f17706ec3a56deb6db3b35d248eafdc0053c9e50f8e4cd1896",
  "conductor/certificates/residual_fast_0.json": "3c1c8dee620880f8f30eef24b1e77f0c529282da37a27999000a4840b6a0c18c",
  "conductor/certificates/residual_fast_1.json": "7caef21b607c2ded30e8a44bdb34f75345aa17e9eb99a43b78b373ad05e8fc8c",
  "conductor/certificates/residual_fast_2.json": "16954c7f7b1ccd6d91f6d5ce12812980906bf3b74e5a1ce08c67f3bd88d7ec67",
  "conductor/certificates/residual_fast_3.json": "23b0474fbf750b9ae863f39db5da1d1a19b91f0899490e3b9b3b9494cbe029a5",
  "conductor/certificates/residual_fast_4.json": "0bcf06404634cd4c152d20c0ea562f1666b0b936b42a6ca5f6ca2304fd34b0e1",
  "conductor/certificates/residual_fast_5.json": "6b815caed5ec4299ea6deaf5104c13ad3c6582ca30902330f6a710fdf24cf9a8",
  "conductor/certificates/residual_fast_6.json": "975d43d8bb93f5eeb41570563373136d0a6464c4e0dcbee62c3b75fbeca24390",
  "conductor/certificates/residual_mid6_h.json": "24a172b63f44a0d0146c25f440caabd89abf5bd5b09eb4a055c0d66a60d81a92",
  "conductor/certificates/residual_mid6_v.json": "6547aa14be8f91ed1eaca2dfe906bb949846a701bf581bee75ed53dddd7c467a",
  "conductor/certificates/residual_mid_2.json": "8fe8ebcb72cd8fd2cebd8fcf32a5785720e68885082bd5d9d1efb5c8d4601524",
  "conductor/certificates/residual_mid_3.json": "980bb544c946a76ea4fd93befcd97f634a0038f5b4f66790860125134067708f",
  "conductor/certificates/residual_mid_4.json": "45ff5f189374cf5d730fb69d4f1a4a379472cb2829287f61c8860f78f80dec84",
  "conductor/certificates/residual_mid_5.json": "ecf8b64a85d2fcb3b74ddba0e043f203fcfdb4de29b34d4d02663c66e4c503ff",
  "conductor/certificates/residual_mid_6.json": "d7c4c829425d353f6ce444a3cd1b4b5dafdc590c3d7edb2211529960568f3141",
  "conductor/certificates/root_end1.json": "dcd15cf187c83906eaeb9c1b97a79f4461cf990d780cf04cacea4177b3ff8ffa",
  "conductor/certificates/root_extension1.json": "985cdd160adceb04bbc3c8db052777e7023f1cb1c8a55553e973b8c918aeed8c",
  "conductor/certificates/root_jacobian.json": "99c493ab4155fe8e4c7d6c8da2711cfb5e84e2b47060a5ba3998e061a8e6c7f8",
  "conductor/certificates/root_multiplication_h.json": "78bff0330d64e0aeca8f88bd9504ab5f3d01d142c7f6bf9a3badedcf642dcf04",
  "conductor/certificates/root_singular_certificate.json": "712fa0a700ad66a188f5ff10ebc6f8dc5162d1b149752144ffed701347be233b",
  "conductor/certificates/split_ann_h.json": "409f300a39a106db072c2ad4e2616a94fee37f74b371454da50e7adacd28babb",
  "conductor/certificates/split_ann_la.json": "22cf56a43ab08002eb210d53a8806a5f1cd647a1914afb303671911029a1232e",
  "conductor/certificates/split_ann_lb.json": "65708415a896e1b2e67d7e078296baacbf19ef9e0282ab954899b3f2a3d143f6",
  "conductor/certificates/split_generator_h.json": "a1980628e29818d6034cfbd93617391cc381d903c1e693ee0d433150cea20fb1",
  "conductor/certificates/split_generator_h_clean.json": "59199e99a01b93ad2c40effa49768e29a5898947683e4dc423799e4715200b15",
  "conductor/certificates/split_generator_la.json": "90ed2a621d3765932c3390af94f5f9e37a00f95c0e40dd7706dbfdfa37f4e68c",
  "conductor/certificates/split_generator_lb.json": "831bff98aa1d6f099e8c236dbdf6a1488c5476391a4ed45af6e25620dd5d5df7",
  "conductor/certificates/split_generator_v.json": "70a6f172af05e9e5226ad7fc4938a8b4998abaabb7c302c8ae17b744dbd1929b",
  "conductor/code/algebra.py": "4c252fe0b203580156ecf0a9d60d9dfc3b08cfca94dee4011e25097bbc488139",
  "conductor/code/verify_canonical_ideal.py": "3ffd9f1b01fb19411ad3671416f358572a657711c0df3f77957564969faad5d9",
  "conductor/code/verify_complete.py": "000859a953b539d870e9a775d2d4bde3d6925628d76c393b29e991723bd4d6c3",
  "conductor/code/verify_kernel_difference.py": "9fd165c339741f61ad07125ceaaf6d50f69757ebc86aa5070c32f4b8bf1beb28",
  "EDITORIAL_REVISION.md": "6deba44f7e2c0ee1c8ebfd580785e8a7d8f440c86544cf4b583a9cd3fd408597",
  "lattices/verification_output.json": "ffc8efac3111812223d0d4cc2995bb3efa21c23c493ec977326e2fac1b142f31",
  "lattices/verify_canonical_fibres.py": "720750a1ecc01d30c1595ea835ecde729aa19968591dee96e27b2e6807c386b7",
  "length_one/verification_output.json": "d7c5e75a21fea8dfc5520bc776ff9942c4463b220d6b3b1abf47bd193fb88fe0",
  "length_one/verify_m4_and_uniform.py": "3652209072e08dff1a263862edeeb53fe896e64d1e289af31259c3ccc6cd63c9",
  "nongorenstein/verification_output.json": "67a6cf62b1c07e1dc8b87b1da279a0eff624a5e1bdb3c974f46290794ec83c33",
  "nongorenstein/verification_output.txt": "fa9eb26ad068ca006cc58bea042781da8c3fb24da12aae1b7d616caf12a6fb1b",
  "nongorenstein/verify_semigroup_obstructions.py": "f17a43dd65a927193be51a19997c0b740f7a431f37d353407816c354b59a8f30",
  "PROVENANCE.md": "f8283964baf724c43697b81006f6918e25e74e24aba1b10aa1c56660eab5e7d3",
  "README.md": "0c5562121a0f0b88581881a201a7fb1005f2bb36feb38b4e2c2e265856ba0648",
  "requirements.txt": "25f9f1fb1988b230147a1d3092d34e09c069eb7a6c6d6df46b3973b9f2d36efc",
  "REVISION.json": "6ce7cddf6efa4456c04971a64c6e2eea472bdbddd50e3592cb45510143e1b832",
  "run_checks.py": "68a5d8b57e07ecb67c35417c4a68b57e5f144e6e2c8422407545d6368158f784",
  "source_chart/output/complete_chart.json": "4153019478f46b1ea299145189cbd4db84b31643a07057e1524276ebbc25bc92",
  "source_chart/output/run.log": "cd5fa6d2ec573ed552f1eb63c298ef57881d60fd74d23889ec9aa252268b7ce9",
  "source_chart/output/verification.json": "a0f76c58f05d55099c5ea750efd40400270e0d89463e72c390850bc66ad37d7b",
  "source_chart/verify_source_chart.py": "d19ebb3317f37308f4941b90c2ab1bcef8eb1ab6ff4dbfb4f7be093506f320f5",
  "verification_runs/audit_2026-11-06/beta.log": "37fad4c6f11290142787c3da85eec734c92f53b569707a85eb459fa3ba9f8a31",
  "verification_runs/audit_2026-11-06/canonical_ideal.log": "3325a38659d1189e50e670c4b5c2dbe7c2a905189bdd533bdc752aab9847df24",
  "verification_runs/audit_2026-11-06/components.log": "ed9f1dcb04c4c44fdfc1fec7719f49a5931f4f69e1b8f1ab9b5fcb9aa3df085c",
  "verification_runs/audit_2026-11-06/conductor.log": "b94e3ef2dc1dafc3843cac9c29a32a2ed03738f5aa7065497cc447e5515a563a",
  "verification_runs/audit_2026-11-06/geometry_links.log": "73294044c09c8061a83dfccea703a95551a062bf11cc8435f59990d21a7cbca6",
  "verification_runs/audit_2026-11-06/kernel_difference.log": "f75260e420dd1a88756036196ddf1afe955c245bde7d9afe00a7d46050c94337",
  "verification_runs/audit_2026-11-06/lattices.log": "3fa41175892b9247b9622ed42e35cdf1dcdfb1cc5332ecf49ec19d7579b9fd51",
  "verification_runs/audit_2026-11-06/length_one.log": "93bac8babd63f1aa69d49d5625c77f15732799fa1cdffc1a4645c57676c37945",
  "verification_runs/audit_2026-11-06/manifest.json": "12b77e4ca0ea9717bf1dcbdc7a1b45f3861be953ea9a8df17cf0d90885e55367",
  "verification_runs/audit_2026-11-06/nongorenstein.log": "fa9eb26ad068ca006cc58bea042781da8c3fb24da12aae1b7d616caf12a6fb1b",
  "verification_runs/audit_2026-11-06/source_chart.log": "cd5fa6d2ec573ed552f1eb63c298ef57881d60fd74d23889ec9aa252268b7ce9",
  "verification_runs/beta.log": "2ef3f3ddb964ed0497ee30a5a484412d8b7d73af58d361b8f30d5adf55f0d00b",
  "verification_runs/conductor_full.log": "253003e1edde862a4a382b97240982b5ba8bdb6eec16f8217f30d8bed06d901f",
  "verification_runs/consolidated/beta.log": "133eb0b02e0eaf7d67dc77bacc3b5b68aedb214c42596bdd5048f9e462a216a9",
  "verification_runs/consolidated/canonical_ideal.log": "3325a38659d1189e50e670c4b5c2dbe7c2a905189bdd533bdc752aab9847df24",
  "verification_runs/consolidated/components.log": "ed9f1dcb04c4c44fdfc1fec7719f49a5931f4f69e1b8f1ab9b5fcb9aa3df085c",
  "verification_runs/consolidated/conductor.log": "fa2b4ff4adf2ec68fb6cba1400fe2ca8b9937f9e60ebf01d2def3897e58a6647",
  "verification_runs/consolidated/kernel_difference.log": "f75260e420dd1a88756036196ddf1afe955c245bde7d9afe00a7d46050c94337",
  "verification_runs/consolidated/lattices.log": "3fa41175892b9247b9622ed42e35cdf1dcdfb1cc5332ecf49ec19d7579b9fd51",
  "verification_runs/consolidated/length_one.log": "0b33e4293fc793e5f938091dafbd351b1023bd6dca804e8d3b4c2a7a286d8e97",
  "verification_runs/consolidated/manifest.json": "4e311a368a6356682daf695ed9c2d183c1309546e1c0c0fbf580d07636f98903",
  "verification_runs/consolidated/nongorenstein.log": "5255c4928982a2d85c6bece9e6c871092acddb400561af772e1acdb753acb915",
  "verification_runs/consolidated/source_chart.log": "cd5fa6d2ec573ed552f1eb63c298ef57881d60fd74d23889ec9aa252268b7ce9",
  "verification_runs/lattice.log": "3fa41175892b9247b9622ed42e35cdf1dcdfb1cc5332ecf49ec19d7579b9fd51",
  "verification_runs/nongorenstein.log": "f43c94819ac9f04653adbbea73782069c2085913808827d251a196ad9f9f4afb",
  "verification_runs/rational_curve.log": "25866e697b9c0096cb016262b811b0a887e6fc5620a2a5dd284e363a0abfeeb4",
  "verification_runs/runner.log": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
  "verification_runs/status.txt": "2862410fd0098d4dcd421687e83635eb3e23540c0e2ec55045dd146ce5350404"
}


==> anc/PROVENANCE.md <==
# Computational provenance: 6 November 2026 revision

This revision was prepared from the supplied DMH_Canonical_Coarsening_Overleaf(3).zip.
The original research-package assertions were retained. Original-consolidation
metadata-only changes from old PDF hashes to script self-hashes remain in place;
those hashes are provenance, not mathematical evidence.

## Changes to the verified computation

1. `conductor/code/verify_complete.py` now checks that the proposed Jacobian
   radical equals the intersection of the four stated primes, that the power
   witnesses cover every radical generator, and that the full-mode residual
   ideals equal the short formulas used in the final conductor intersection.
2. `conductor/code/verify_kernel_difference.py` explicitly equates the complete
   normalization-support kernel generators with the named beta/delta/gamma ideal.
3. `beta/code/verify_geometry_links.py` is new. It compares the freshly rebuilt
   source chart with the beta input, checks every displayed border and cyclic
   basis vector, verifies the curve vector and fourth relative invariant action,
   and checks a nonpunctual algebraic-chart point. Its output records input hashes.
4. A comment in `source_chart/verify_source_chart.py` was corrected to identify
   m_B Omega = C[[s]] ds and m_B^2 Omega = s^4 C[[s]] ds. The existing matrix
   computation and target tangent dimension 12 did not change.
5. `run_checks.py` adds the geometry-links suite, rejects optimization flags,
   and records exact script hashes, interpreter/SymPy versions, exit codes and
   measured wall times. Its default output directory is separate from the dated
   audit replay.

The dated full replay is `verification_runs/audit_2026-11-06/manifest.json`.
All ten suites passed after the above code changes. The exact scripts used for
that replay are included here and match the recorded SHA-256 values.

## Evidence boundaries

The source chart is rebuilt from all twenty-four possible coefficients of the
eighteen-dimensional ordinary quotient. It is not the sixteen-dimensional
canonical lattice window. The article proves how completion at the marked
point gives the formal-local moduli problem.

The full conductor mode reconstructs the actual conductor/support intersections;
the short mode checks stored intermediate certificates. The input primes are
justified by the separate component checks and the article's mathematical proof.

The beta two-jet verifier checks final exact coordinate witnesses from the
actual polynomial family. It does not reconstruct the historical search matrices
or verify their recorded ranks. No all-order pair comparison follows from them.

Historical consolidation logs remain labelled by their existing paths. They
are not the newly measured run. Stopped exploratory calculations are not counted
as successful verification. Finite-parameter tests supplement, but do not prove,
the general theorems. This is a reproducible computer-assisted proof record, not
a proof-assistant formalization or external refereeing.

## Subsequent editorial revision on the same date

The present package contains the revised eight-section manuscript. The twelve
Python files, computational inputs, generated certificates and completed replay
are byte-identical to the preceding audited package. No new numerical replay
is claimed for this prose and layout revision. See `EDITORIAL_REVISION.md` for
the section map and manuscript-preservation checks.


==> anc/README.md <==
# Generalized Divisors and Canonical Coarsening on Tame Deligne-Mumford Curves

Author: Minghua Dou  
Manuscript date: 6 November 2026; source package synchronized on 7 November 2026  
Main document: `main.tex` (pdfLaTeX; 47 pages)

## Build the article

From the root of the extracted source tree:

```sh
pdflatex -interaction=nonstopmode -halt-on-error main.tex
pdflatex -interaction=nonstopmode -halt-on-error main.tex
pdflatex -interaction=nonstopmode -halt-on-error main.tex
```

Alternatively use `latexmk -pdf main.tex`. The article uses standard TeX Live
packages, with no shell escape, external fonts, external images, BibTeX or Biber.
Its bibliography is included directly from `references.tex`.

For Overleaf, upload the source ZIP as a project and select `main.tex` and
pdfLaTeX. No verification program runs during TeX compilation.

## Reproduce the exact finite calculations

```sh
python -m pip install -r anc/requirements.txt
python anc/run_checks.py --full
```

Tested environment: Python 3.12.14, SymPy 1.14.0.
Do not use `python -O` or `PYTHONOPTIMIZE`; assertions are part of verification.
The runner rejects optimized Python. Its default mode (without `--full`)
checks stored intermediate conductor certificates; full mode also rebuilds
the expensive conductor and normalized-support intersections. Both modes run
all ten suites, including the source-to-beta geometry links.

The completed full replay from the preceding mathematical audit is in
`anc/verification_runs/audit_2026-11-06/`. All ten jobs returned zero.
The sum of measured end-to-end job times was 905.206 seconds on the recorded
environment; this is a measurement, not a runtime guarantee. The manifest gives
individual times, versions, script SHA-256 values and log paths. A normal rerun
writes its logs to `anc/verification_runs/current/`; `--output-dir` selects another
directory. The verifiers also regenerate their documented output JSON files.

## What the files establish

- `lattices/`: endpoint, character and relative-chart checks.
- `nongorenstein/`: exact semigroup, colon, canonical-module and higher-Ext checks.
- `length_one/`: uniform quotient bases, chart equations and transitions.
- `source_chart/`: full eighteen-dimensional ordinary quotient chart, rebuilt
  from all twenty-four possible same-character tails.
- `components/`: decomposition identities, normal forms and root-image checks.
- `beta/`: sixteen-dimensional canonical lattice window, exact gauge, jet
  invariant, compensated ideals and source/support two-jet certificates;
  `code/verify_geometry_links.py` ties these inputs to the freshly rebuilt chart.
- `conductor/`: full normalization, conductor, support intersections, actual
  correction kernel, canonical ideal and distinction from the larger kernel.

The article proves the geometric coverage, descent, flatness, primality,
normality and arbitrary-parameter arguments. The code verifies the specified
finite polynomial identities over exact rational coefficients. The all-order
fixed-fibre theorem does not imply an all-order comparison of the full source
and support pair; that comparison is proved only modulo beta cubed.

`MANIFEST_SHA256.json` covers the files under `anc/` other than itself and
transient Python caches. Hashes check file integrity, not mathematical truth.
`REVISION.json` also records manuscript source hashes. Older logs retained
elsewhere under `verification_runs/` or inside suite directories are historical;
the dated audit directory above records the preceding mathematical audit.
The present editorial revision leaves all twelve Python scripts and their
computational inputs unchanged; their hashes match that completed replay.

## Editorial revision and section numbering

The main text now has eight numbered sections. Classification and keywords
appear at the foot of page 1, and an acknowledgements section follows the
discussion. The revised abstract states the relative hypotheses explicitly.
Section 1.5 cites arXiv:2510.16796v1, explains the corrections to that earlier
preprint and distinguishes the new results. The bibliography has 17 entries.
The mathematical body following the introduction and the verification files
are unchanged from the preceding source package.

`anc/EDITORIAL_REVISION.md` records the old-to-new section mapping and the
preservation checks. Some historical code comments and replay records use
the former numbering; use that mapping to locate the corresponding text.

## arXiv source layout

The source ZIP contains `main.tex`, `references.tex`, `sections/`, and `anc/`.
It omits compiled PDFs, TeX auxiliary files and earlier editorial notes. Keep
`anc/` at the source root so the code and certificates accompany this version.
The same ZIP can be opened in Overleaf. No arXiv or Overleaf account submission
has been performed by this preparation step.

## Source synchronization and validation

This editable source was synchronized to the supplied revised 47-page PDF
on 7 November 2026. The title, abstract, introduction and references were
updated. Old forced page breaks before Appendices A and C were removed to
match the revised PDF; no mathematical content in the body was changed.
The title expands the Deligne-Mumford name, the abstract specifies the
relative assumptions, and the introduction and bibliography include the
earlier preprint and its corrections. Source hashes and the supplied PDF
hash are in REVISION.json. No new full computational replay is asserted
by this packaging step. Compiler settings belong to the Overleaf project:
select main.tex and pdfLaTeX after importing this ZIP. The package contains
no compiled PDF or TeX auxiliary files.


==> anc/REVISION.json <==
{
  "title": "Generalized Divisors and Canonical Coarsening on Tame Deligne-Mumford Curves",
  "author": "Minghua Dou",
  "revision_date": "2026-11-06",
  "manuscript_pages": 47,
  "bibliography_entries": 17,
  "manuscript_sha256": {
    "main.tex": "29d3a6379315c0eef988be15b57c1dc072bd76539763e1f9d2f470358416c231",
    "references.tex": "04cd807cc2178d0df128666c6b6df182fcf8ec1a1f846f2a0645311569a408b2",
    "sections/01_introduction.tex": "c69c97292a97724570b286dc275cdd41f65c5efbb6ab7a80f1fb9fa2c2d4442d",
    "sections/02_canonical_coarsening.tex": "25eb861b7349bcd5006b6a4a63b314389c4583256f30525a0ed872ba57cceb6c",
    "sections/03_ordinary_coarsening.tex": "a2ef433450b0c59ceb17612a99b52e0e5791a822692353063b58dae64cea6e84",
    "sections/04_length_one.tex": "945d01671154d1c6722b77a851516bbfedc2d0849864d28eac5a996d85410db9",
    "sections/05_deformations.tex": "e850ad93fc438af224061ae858dca8dd9c944fe87fdb7a5f16320cfcfc80126d",
    "sections/06_conductor.tex": "11131f115055f01401a552681e0b5b1a6d989ed7ee54b131385cd048faa62837",
    "sections/07_second_order.tex": "354626438bbc9be05d7c2ecdef3fe08d1da194b5122027ece3f60f5b44e1d6bb",
    "sections/08_perspectives.tex": "73de459e2e55184a91a0a642b6a8b617638bce3f072b54a1593defa71e6ac7de",
    "sections/acknowledgements.tex": "b4c8b72f6437c7bc5aa6887aabd288a085a01477a8fcf899ad47d2ad079e6f0c",
    "sections/appendix_generators.tex": "076ba7727fe387749f475765fbfdd5ef3d095cb7ad6c1727e06bd2de61f21b78",
    "sections/appendix_incidence.tex": "4aee36bcaa24efc28c50254bd9dda1aefbf4595b28fa65e56e5ad68dab5d52e8",
    "sections/appendix_verification.tex": "e282457f0bde21d574503bb98af1b23787d58c1bd7193ca786f60c807749cad5"
  },
  "verification_manifest": "verification_runs/audit_2026-11-06/manifest.json",
  "verification_completed": true,
  "full_conductor": true,
  "measured_suite_seconds_total": 905.206,
  "script_sha256": {
    "beta/code/verify.py": "f131291ebffa6041e3b3113630c2921877a4e4a1a5d440abc3e4bc2dbd726e7f",
    "beta/code/verify_geometry_links.py": "16ff25428da9cb1f20df1477f207a23df3b93077863cc0bbf5221291c920022f",
    "components/verify_components.py": "d874cf9b8bb6622646d5b6eac0c8087063b85a396f9552932ca374e89e830c00",
    "conductor/code/algebra.py": "4c252fe0b203580156ecf0a9d60d9dfc3b08cfca94dee4011e25097bbc488139",
    "conductor/code/verify_canonical_ideal.py": "3ffd9f1b01fb19411ad3671416f358572a657711c0df3f77957564969faad5d9",
    "conductor/code/verify_complete.py": "000859a953b539d870e9a775d2d4bde3d6925628d76c393b29e991723bd4d6c3",
    "conductor/code/verify_kernel_difference.py": "9fd165c339741f61ad07125ceaaf6d50f69757ebc86aa5070c32f4b8bf1beb28",
    "lattices/verify_canonical_fibres.py": "720750a1ecc01d30c1595ea835ecde729aa19968591dee96e27b2e6807c386b7",
    "length_one/verify_m4_and_uniform.py": "3652209072e08dff1a263862edeeb53fe896e64d1e289af31259c3ccc6cd63c9",
    "nongorenstein/verify_semigroup_obstructions.py": "f17a43dd65a927193be51a19997c0b740f7a431f37d353407816c354b59a8f30",
    "run_checks.py": "68a5d8b57e07ecb67c35417c4a68b57e5f144e6e2c8422407545d6368158f784",
    "source_chart/verify_source_chart.py": "d19ebb3317f37308f4941b90c2ab1bcef8eb1ab6ff4dbfb4f7be093506f320f5"
  },
  "scope": "All-order fixed canonical fibre; full source/support pair only modulo beta^3.",
  "revision_kind": "source synchronized to the supplied revised PDF; title, abstract, prior-preprint corrections and bibliography updated",
  "numbered_sections": 8,
  "abstract_word_count_approx": 157,
  "editorial_note": "EDITORIAL_REVISION.md",
  "computational_replay_reused_unchanged": true,
  "package_prepared_date": "2026-11-07",
  "verification_record_scope": "Historical completed mathematical audit in verification_runs/audit_2026-11-06; no new full mathematical replay is claimed for this source synchronization.",
  "source_synchronization": {
    "basis": "Earlier arXiv LaTeX source with the revised supplied PDF changes transcribed and compiled for comparison",
    "supplied_pdf_filename": "Generalized_Divisors_and_Canonical_Coarsening_on_Tame_Deligne_Mumford_Curves.pdf",
    "supplied_pdf_sha256": "2584eca29dd81dac7ffdb57553f4711d2550f4249dca575b8f291dd81fdf6745",
    "changed_manuscript_files": [
      "main.tex",
      "sections/01_introduction.tex",
      "sections/appendix_verification.tex",
      "references.tex"
    ],
    "mathematical_content_and_computational_files_unchanged": true,
    "layout_synchronization": "Remove the old forced page breaks before Appendix A and Appendix C to match the revised PDF."
  }
}


==> anc/beta/code/verify.py <==
#!/usr/bin/env python3
"""Exact finite certificates for the beta-window/jet note.

Run from any directory. Uses SymPy only. The all-order finite-window and
jet statements have symbolic identities below. The general Artin-functor
interpretations and normalization transport are proved in the manuscript.
The large source's original border-basis coverage is an inherited input.
"""
from pathlib import Path
import itertools, json, platform, sys, time
import sympy as s
from sympy.polys.rings import ring
from sympy.polys.domains import QQ

ROOT=Path(__file__).resolve().parents[1]
OUT=ROOT/'output'; OUT.mkdir(exist_ok=True)
records=[]; start=time.monotonic()
def check(name, claim=True, **details):
    if not claim: raise AssertionError(name)
    row={'number':len(records)+1,'name':name,**details}
    records.append(row)
    print('PASS',len(records),name,details,flush=True)
def zero(expr): return s.expand(expr)==0

t,x,y,z,be=s.symbols('t x y z beta')
# 1. The erroneous x^8 window entry is eliminated by the curve equation.
Fm=y**6-x**7
lower=[x*y**4,x**3*y**3,x**5*y**2,y**7,x**9]
upper=[y**3,x*y**2,x**3*y,x**5]
Gl=s.groebner([Fm]+lower,x,y,order='lex',domain=QQ)
Gu=s.groebner([Fm]+upper,x,y,order='lex',domain=QQ)
def standard(G, bound=25):
    lm=[p.monoms()[0] for p in G.polys]
    return [(i,j) for i in range(bound) for j in range(bound)
            if not any(i>=u and j>=v for u,v in lm)]
Sl=standard(Gl); Su=standard(Gu)
check('corrected lower and upper colengths',len(Sl)==25 and len(Su)==9,
      lower=25,upper=9,lower_GB=[str(p.as_expr()) for p in Gl.polys])
check('x^8 is zero in the lower quotient',Gl.reduce(x**8)[1]==0)
chars=[sum((i+2*j)%5==h for i,j in Sl) for h in range(5)]
check('corrected quotient character ranks',chars==[5,5,6,6,3],ranks=chars)
Svals=lambda gens,lim: {sum(v*k for v,k in zip(gens,ks)) for ks in itertools.product(range(lim//min(gens)+1),repeat=len(gens)) if sum(v*k for v,k in zip(gens,ks))<lim}
H=Svals([5,6,7],110)
thresholds=[20,21,27,28,34]
W=sorted(n for n in range(110) if n>=thresholds[n%5] and n-34 not in H)
# For n>=44 all exponents lie in the lower module, so this finite list is complete.
check('constant sixteen-dimensional normalization window',W==[20,21,25,26,27,28,30,31,32,33,35,36,37,38,42,43],window=W)
ix={n:j for j,n in enumerate(W)}
def shift(k):
    R=s.zeros(16)
    for j,n in enumerate(W):
        if n+k in ix: R[ix[n+k],j]=1
    return R
X,Y,Z=shift(6),shift(7),shift(17)
T=s.zeros(16)
for n,m,c in [(20,30,-s.Rational(1,6)),(25,35,-s.Rational(1,3)),(26,36,-s.Rational(1,6)),(28,38,s.Rational(1,6)),(32,42,-s.Rational(1,6))]:T[ix[m],ix[n]]=c
O=s.zeros(16)
check('window connection identities',X*Y==Y*X and X**7==O and Y**6==O and T*T==O and X*T==T*X and Y*T-T*Y==-Z/6 and Z*T==O and T*Z==O)
P=s.eye(16)+be*T; Pinv=s.eye(16)-be*T
check('all-order polynomial conjugacy',P*Pinv==s.eye(16) and X*P==P*X and s.simplify((Y+be*Z/6)*P-P*Y)==O)
fixed=[n for n in W if n>=33]
check('the connection fixes the deepest monomial section',len(fixed)==7 and all(T[:,ix[n]]==s.zeros(16,1) for n in fixed),valuations=fixed)
blocks=[[n for n in W if n%5==h] for h in range(5)]
ranks=[1,1,2,3,0]; total=0; stable=[]
for parts in itertools.product(*(itertools.combinations(v,r) for v,r in zip(blocks,ranks))):
    total+=1; ns=set().union(*map(set,parts))
    if all(n+k not in ix or n+k in ns for n in ns for k in [6,7]):stable.append(sorted(ns))
check('corrected monomial reconnaissance',total==384 and len(stable)==16,candidates=total,stable_count=len(stable))
(OUT/'window_certificate.json').write_text(json.dumps({'W':W,'T':[[str(v) for v in row] for row in T.tolist()],'stable':stable},indent=2))
# 2. General-m leading valuation certificate, not an extrapolation proof.
for m in range(4,13):
    A=2*m-2; n=A-1; conductor=A*(A-1)
    monoid={A*i+(A+1)*j for i in range(3*A) for j in range(A)}
    low=[ell for ell in range(m) if A+1+n*ell in monoid]
    assert low==[0,1]
    assert all(A+1+n*ell in monoid for ell in range(m,3*A))
check('general-m character-two semigroup diagnostics',True,m_range=[4,12])
# 3. Unit-gauge quotient of the full big cell in Gr(2,4).
svar=s.symbols('svar')
A,B,C,D,h1,h2,h3=s.symbols('A B C D h1 h2 h3')
def trunc(poly):return s.Poly(s.expand(poly),svar).rem(s.Poly(svar**4,svar)).as_expr()
F=1+A*svar**2+B*svar**3; G=svar+C*svar**2+D*svar**3
unit=1+h1*svar+h2*svar**2+h3*svar**3
Gnew=trunc(unit*G); Fnew=trunc(unit*F-h1*unit*G)
Anew=s.expand(Fnew).coeff(svar,2); Cnew=s.expand(Gnew).coeff(svar,2); Dnew=s.expand(Gnew).coeff(svar,3)
check('four-jet invariant under all truncated units',zero(Anew-Dnew+Cnew**2-(A-D+C**2)))
hslice=1-C*svar+(C**2-D)*svar**2+(C*A-B)*svar**3
Gslice=trunc(hslice*G); Fslice=trunc(hslice*F+C*hslice*G)
check('global algebraic unit-gauge slice',Gslice==svar and zero(Fslice-(1+(A-D+C**2)*svar**2)))
l,lp=s.symbols('lambda lambda_prime')
Fsmall=1+l*svar**2
check('three jets do not separate the parameters',s.rem((1+(lp-l)*svar**2)*Fsmall-(1+lp*svar**2),svar**3,svar)==0 and s.rem((1+(lp-l)*svar**2)*svar-svar,svar**3,svar)==0)
# 4. Formal U,V coefficients and the actual Cartier pushforward.
u1,u2,u3=s.symbols('u1 u2 u3'); Uz=1+u1*z+u2*z**2+u3*z**3
coeff=s.Poly(s.expand(Uz**6-z*Uz**4-1),z)
us=s.solve([coeff.coeff_monomial(z**i) for i in [1,2,3]],[u1,u2,u3],dict=True)[0]
Uz=s.expand(Uz.subs(us))
Vz=s.series(1/(Uz**5-s.Rational(2,3)*z*Uz**3),z,0,3).removeO()
check('canonical Jacobian leading terms',us[u1]==s.Rational(1,6) and s.expand(Vz).coeff(z,1)==-s.Rational(1,6),U=str(Uz),V=str(Vz))
Us=Uz.subs(z,be*svar**2); Vs=Vz.subs(z,be*svar**2)
al=s.symbols('alpha')
lead=s.expand(svar**2*(svar**-2*Vs*(1-al*svar**2*Us**4)))
check('canonical compensation coefficient',s.expand(lead).coeff(svar,2)==-al-be/6)
lam=be/6; Win=1+lam*svar**2*Us**4
planeF=trunc(Win*Us); planeG=trunc(Win*svar)
check('actual compensated ordinary coarse ideal four-jet',zero(planeF-(1+2*lam*svar**2)) and zero(planeG-(svar+lam*svar**3)))
check('the ordinary ideal remembers beta',zero(2*lam-lam-lam))
# Dual lattices are checked at every forbidden coefficient.
h0,h1_,h2_,h3_=s.symbols('h0 h1_ h2_ h3_'); hp=h0+h1_*svar+h2_*svar**2+h3_*svar**3
B_constraints=[s.expand(hp*svar).coeff(svar,j) for j in [1,2,3]]+[s.expand(hp*(1+l*svar**2)).coeff(svar,3)]
check('ordinary dual of P_lambda is s^4 N',s.solve(B_constraints,[h0,h1_,h2_,h3_],dict=True)==[{h0:0,h1_:0,h2_:0,h3_:0}])
Omega_constraints=[s.expand(hp*svar).coeff(svar,3),s.expand(hp*(1+l*svar**2)).coeff(svar,3)]
check('canonical dual retains the jet parameter',s.solve(Omega_constraints,[h2_,h3_],dict=True)==[{h2_:0,h3_:-h1_*l}])
check('canonical bidual and multiplier certificate',trunc((1+l*svar**2)*(svar-l*svar**3))==svar)
# 5. Original source/trace chart, independent verification of two-jet certificate.
a,b,c,d,e,f,g,be=s.symbols('a b c d e f g beta'); loc={str(v):v for v in [a,b,c,d,e,f,g]}
raw=json.loads((ROOT/'input_data/unrestricted_matrices.json').read_text())
X18=s.Matrix([[s.sympify(q,locals=loc) for q in row] for row in raw['X']]); Y18=s.Matrix([[s.sympify(q,locals=loc) for q in row] for row in raw['Y']])
check('inherited planar matrices commute',all(zero(q) for q in X18*Y18-Y18*X18))
vec=s.zeros(18,1);vec[0]=1
curve=(Y18**6-X18**7)*vec
H=b*e-b*g+c*d-c*f; TT=b*d-c+e; U=b*H+(f-d)*(b*e+c*d)-c*(e-g)
E3=a*(b+d-f)-d*f-g; E4=a*(c+e-g-b*f)-H-e*f
basis=[tuple(v) for v in raw['basis']]; bi={v:i for i,v in enumerate(basis)}
expected=s.zeros(18,1)
expected[bi[(2,0)]]=a*(a-f)*U;expected[bi[(0,1)]]=-a*(a-f)*TT*H
expected[bi[(3,2)]]=E3;expected[bi[(1,3)]]=E4
check('original curve-vector identities',all(zero(q) for q in curve-expected))
wvec=X18**4*Y18**4*vec;expected2=s.zeros(18,1)
expected2[bi[(2,0)]]=a**2*c*U;expected2[bi[(0,1)]]=-a**2*c*TT*H
expected2[bi[(3,2)]]=a*(b*e+2*c*d-c*f);expected2[bi[(1,3)]]=a*(b*H+c*e)
check('exact beta relative curve-vector',all(zero(q) for q in wvec-expected2))
variables=(a,b,c,d,e,f); vs=(e,c,d,b,f,a)
g0=a*(b+d-f)-d*f; gb=g0-be*a*(b*e+2*c*d-c*f)
Hb=s.expand(H.subs(g,gb));Ub=s.expand(U.subs(g,gb));Eb=s.expand(E4.subs(g,gb)-be*a*(b*Hb+c*e))
Cmat=s.Matrix([[0,0,Hb],[1,0,gb],[0,1,f]])
Mmat=a*(Hb*s.eye(3)+(c-b*f)*Cmat+b*Cmat**2)
Fb=[Eb,s.expand(a*(a-f-be*a*c)*Ub),s.expand(a*(a-f-be*a*c)*TT*Hb)]+[s.expand(s.trace(Mmat*Cmat**j)) for j in range(3)]
F0=[s.expand(q.subs(be,0)) for q in Fb]
F1=[s.expand(s.diff(q,be).subs(be,0)) for q in Fb]
F2=[s.expand(s.diff(q,be,2).subs(be,0)/2) for q in Fb]
print('Building two exact Groebner bases...',flush=True)
GI=s.groebner(F0[:3],*vs,order='grevlex',domain=QQ)
GJ=s.groebner(F0,*vs,order='grevlex',domain=QQ)
PR,*_=ring(','.join(map(str,vs)),QQ,order='grevlex')
pGI=[PR.from_expr(q.as_expr()) for q in GI.polys];pGJ=[PR.from_expr(q.as_expr()) for q in GJ.polys]
def nf(poly,i):return PR.from_expr(s.expand(poly)).rem(pGI if i<3 else pGJ)
D1raw=json.loads((ROOT/'input_data/coordinate_order_1.json').read_text()); D2raw=json.loads((ROOT/'input_data/coordinate_order_2.json').read_text())
D1={v:s.sympify(D1raw[str(v)],locals=loc) for v in variables};D2={v:s.sympify(D2raw[str(v)],locals=loc) for v in variables}
wts={a:1,b:1,c:2,d:1,e:2,f:1}
for Dn,extra in [(D1,2),(D2,4)]:
    for v,p in Dn.items():
        if p!=0: assert all(sum(wts[u]*j for u,j in zip(variables,mon))==wts[v]+extra for mon in s.Poly(p,*variables).monoms())
check('all correction coordinates have the required weights',D1[a]==0 and D2[a]==0,
      first_terms=sum(len(s.Poly(p,*variables).terms()) for p in D1.values() if p!=0),
      second_terms=sum(len(s.Poly(p,*variables).terms()) for p in D2.values() if p!=0))
for i in range(6):
    p1=s.expand(F1[i]+sum(D1[v]*s.diff(F0[i],v) for v in variables))
    assert not nf(p1,i)
    p2=s.expand(F2[i]+sum(D1[v]*s.diff(F1[i],v) for v in variables)+
        sum(D1[v]*D1[w]*s.diff(F0[i],v,w) for v in variables for w in variables)/2+
        sum(D2[v]*s.diff(F0[i],v) for v in variables))
    assert not nf(p2,i)
    check('exact source-support Taylor membership '+str(i+1),True,ideal='source' if i<3 else 'support')
# Log finite evidence separately from general mathematical arguments.
info={'python':sys.version,'sympy':s.__version__,'platform':platform.platform(),
      'seconds':time.monotonic()-start,'checks':records}
(OUT/'verification.json').write_text(json.dumps(info,indent=2))
print('ALL',len(records),'GROUPS PASSED; seconds',info['seconds'],flush=True)


==> anc/beta/code/verify_geometry_links.py <==
#!/usr/bin/env python3
"""Verify the geometric links between the reconstructed source and beta charts.

Run source_chart/verify_source_chart.py first to regenerate complete_chart.json.
This standalone verifier runs from any working directory, compares that output
with the beta input matrices, and checks the displayed borders, cyclic basis,
relative invariant actions, and a nonpunctual point of the algebraic chart.
All identities are exact over QQ; no parameter is inverted.
"""
from __future__ import annotations

import hashlib
import json
import platform
import sys
import time
from pathlib import Path

if not __debug__ or sys.flags.optimize:
    raise SystemExit(
        "ERROR: verify_geometry_links.py requires assertions enabled; "
        "do not use python -O/-OO or PYTHONOPTIMIZE."
    )

import sympy as sp


ANC = Path(__file__).resolve().parents[2]
OUTPUT = ANC / "beta" / "output" / "geometry_links.json"
SOURCE_INPUT = ANC / "source_chart" / "output" / "complete_chart.json"
BETA_INPUT = ANC / "beta" / "input_data" / "unrestricted_matrices.json"


def main() -> None:
    started = time.perf_counter()
    records = []
    input_hashes = {}

    def require(claim, message):
        if not claim:
            raise AssertionError(message)

    def zero(value):
        entries = value if isinstance(value, sp.MatrixBase) else (value,)
        return all(sp.expand(entry) == 0 for entry in entries)

    def passed(name, **details):
        records.append({"name": name, "passed": True, "details": details})
        print("PASS", name, flush=True)

    def read_input(path):
        if not path.is_file():
            raise FileNotFoundError(
                f"Missing {path}. Run anc/source_chart/verify_source_chart.py "
                "before this supplemental verifier."
            )
        data = path.read_bytes()
        input_hashes[path.relative_to(ANC).as_posix()] = hashlib.sha256(data).hexdigest()
        return json.loads(data)

    source = read_input(SOURCE_INPUT)
    beta_input = read_input(BETA_INPUT)
    coordinates = sp.symbols("a b c d e f g")
    a, b, c, d, e, f, g = coordinates
    beta = sp.Symbol("beta")
    local_symbols = {str(value): value for value in coordinates}
    order_ideal = [(i, j) for j, width in enumerate((6, 5, 4, 2, 1)) for i in range(width)]
    index = {monomial: i for i, monomial in enumerate(order_ideal)}
    rank = len(order_ideal)
    require([tuple(v) for v in source["order_ideal"]] == order_ideal,
            "The reconstructed source has a different displayed basis.")
    require([tuple(v) for v in beta_input["basis"]] == order_ideal,
            "The beta input has a different displayed basis or ordering.")
    require(len(source["raw_coefficients"]) == 24, "Expected 24 raw border coefficients.")
    require(source["free_coordinates"] == list(local_symbols),
            "Expected the seven planar coordinates a,b,c,d,e,f,g in that order.")

    def matrix(data, key):
        result = sp.Matrix([
            [sp.sympify(entry, locals=local_symbols) for entry in row]
            for row in data[key]
        ])
        require(result.shape == (rank, rank), f"Wrong shape for {key}.")
        for entry in result:
            require(not entry.atoms(sp.Float), f"Inexact coefficient in {key}.")
            require(entry.free_symbols <= set(coordinates), f"Unknown symbol in {key}.")
            sp.Poly(entry, *coordinates, domain=sp.QQ)
        return result

    X, Y = matrix(source, "X"), matrix(source, "Y")
    require(zero(X - matrix(beta_input, "X")), "The source and beta X matrices differ.")
    require(zero(Y - matrix(beta_input, "Y")), "The source and beta Y matrices differ.")
    passed("reconstructed source and beta input matrices agree", rank=rank,
           raw_parameters=24, free_parameters=7)

    H = b * e - b * g + c * d - c * f
    T = b * d - c + e
    U = b * H + (f - d) * (b * e + c * d) - c * (e - g)
    E3 = a * (b + d - f) - d * f - g
    E4 = a * (c + e - g - b * f) - H - e * f
    displayed_borders = {
        (0, 5): {(5, 0): a, (3, 1): a * (b - f), (1, 2): -a * (b * f - c + g)},
        (1, 4): {(4, 0): a * b, (2, 1): -a * (b * f - c), (0, 2): a * H},
        (2, 3): {(3, 0): -a * (b**2 - c),
                 (1, 1): a * (b**2 * f - b * c + b * e + c * d - c * f), (0, 4): b},
        (3, 3): {(4, 0): a * c, (2, 1): a * (b * e + c * d - c * f), (0, 2): a * b * H},
        (4, 2): {(3, 0): -a * (b * c - b * e - c * d),
                 (1, 1): a * (b**2 * e - b**2 * g + b * c * d - c**2 + c * g), (0, 4): c},
        (5, 1): {(2, 0): a * U, (0, 1): -a * T * H, (3, 2): d, (1, 3): e},
        (6, 0): {(4, 1): f, (2, 2): g, (0, 3): H},
    }
    require({tuple(v) for v in source["border"]} == set(displayed_borders),
            "The reconstructed border differs from the seven displayed monomials.")
    directions_checked = 0
    for (i, j), terms in displayed_borders.items():
        expected = sp.zeros(rank, 1)
        for monomial, coefficient in terms.items():
            expected[index[monomial]] = coefficient
        for action, predecessor in ((X, (i - 1, j)), (Y, (i, j - 1))):
            if predecessor in index:
                require(zero(action[:, index[predecessor]] - expected),
                        f"Displayed border reduction fails at x^{i} y^{j}.")
                directions_checked += 1
    passed("all seven displayed border reductions", borders=7,
           multiplication_directions=directions_checked)

    require(zero(X * Y - Y * X), "The planar multiplication matrices do not commute.")
    identity = sp.eye(rank)
    one = identity[:, index[(0, 0)]]

    def act(i, j, vector):
        result = vector
        for action, exponent in ((X, i), (Y, j)):
            for _ in range(exponent):
                result = (action * result).applyfunc(sp.expand)
        return result

    for monomial, i in index.items():
        require(zero(act(*monomial, one) - identity[:, i]),
                f"Cyclicity fails at the basis monomial {monomial}.")
    passed("commuting actions and all eighteen cyclic basis vectors", basis_vectors=rank)

    canonical_monomials = ((0, 2), (2, 1), (4, 0))
    canonical_indices = [index[v] for v in canonical_monomials]
    C = sp.Matrix([[0, 0, H], [1, 0, g], [0, 1, f]])
    M = a * (H * sp.eye(3) + (c - b * f) * C + b * C**2)
    coarse_actions = [
        (X**i * Y**j).extract(canonical_indices, canonical_indices)
        for i, j in ((1, 2), (3, 1), (5, 0), (0, 5))
    ]
    for j in range(3):
        require(zero(coarse_actions[j] - M * C**j),
                f"The invariant action with index {j} is not M C^{j}.")
    require(zero(C**3 - f * C**2 - g * C - H * sp.eye(3)),
            "The companion relation fails.")
    passed("first three invariant actions and companion relation",
           actions=["M", "M*C", "M*C^2"],
           companion_relation="C^3 = f*C^2 + g*C + H*I")

    # Multiplication by y sends y^2,x^2 y,x^4 to three distinct basis vectors.
    split_rows = [index[v] for v in ((0, 3), (2, 2), (4, 1))]
    require(Y.extract(split_rows, canonical_indices) == sp.eye(3),
            "Multiplication by y is not the required split injection.")
    require(zero(Y[:, canonical_indices] * C - (X**2)[:, canonical_indices]),
            "The identity Y C = X^2 on the canonical block fails.")
    passed("split injection by y and Y C = X^2 on the canonical block")

    curve_vector = sp.zeros(rank, 1)
    curve_vector[index[(2, 0)]] = a * (a - f - beta * a * c) * U
    curve_vector[index[(0, 1)]] = -a * (a - f - beta * a * c) * T * H
    curve_vector[index[(3, 2)]] = E3 - beta * a * (b * e + 2 * c * d - c * f)
    curve_vector[index[(1, 3)]] = E4 - beta * a * (b * H + c * e)
    require(zero(act(0, 6, one) - act(7, 0, one)
                 - beta * act(4, 4, one) - curve_vector),
            "The displayed relative curve vector is not the actual curve relation on 1.")
    passed("exact relative curve vector", relation="y^6 - x^7 - beta*x^4*y^4")

    # Every column below is a polynomial combination of the four curve-vector
    # coefficients. The identity therefore proves membership in the exact
    # relative curve ideal without radicals, saturation, or parameter division.
    restricted_curve_columns = sp.Matrix.hstack(*[
        act(i, j, curve_vector).extract(split_rows, [0])
        for i, j in canonical_monomials
    ])
    fourth_difference = coarse_actions[3] - M * C**3 - beta * M**2 * C
    require(zero(fourth_difference - restricted_curve_columns),
            "The fourth relative invariant-action identity fails.")
    passed("fourth relative invariant action modulo the exact curve ideal",
           action="M*C^3 + beta*M^2*C",
           certificate="selected rows of y^2, x^2*y, x^4 acting on the curve vector")

    witness = {a: 1, b: 1, c: sp.Rational(1, 2), d: 0, e: 0, f: 1, g: 0}
    require(zero(curve_vector.subs(beta, 0).subs(witness)),
            "The nonpunctual witness does not satisfy the central curve equations.")
    require(sp.trace(M).subs(witness) == -1,
            "The witness does not have the claimed nonzero invariant trace.")
    passed("nonpunctual point in the unrestricted algebraic chart",
           point={str(key): str(value) for key, value in witness.items()},
           trace_xy_squared="-1")

    elapsed = time.perf_counter() - started
    report = {
        "suite": "geometry_links",
        "all_passed": True,
        "python": platform.python_version(),
        "python_full": sys.version,
        "sympy": sp.__version__,
        "elapsed_seconds": elapsed,
        "input_sha256": input_hashes,
        "records": records,
    }
    OUTPUT.parent.mkdir(parents=True, exist_ok=True)
    OUTPUT.write_text(json.dumps(report, indent=2) + "\n", encoding="utf-8")
    print(f"ALL {len(records)} GEOMETRY-LINK GROUPS PASSED; seconds {elapsed:.3f}", flush=True)


if __name__ == "__main__":
    main()


==> anc/beta/input_data/coordinate_order_1.json <==
{
  "e": "-2*a**3*b/7 - 2*a**3*d/7 + 2*a**3*f/7 + 2*a**2*b**2/7 + 4*a**2*b*d/7 - 31*a**2*b*f/42 + 2*a**2*c/7 + 2*a**2*d**2/7 - a**2*d*f/6 + 2*a**2*e/7 + a**2*f**2/6 - 5*a*b*e/7 - a*b*f**2/6 - 4*a*c*d/7 + 19*a*c*f/42 - 2*a*d**2*f/7 - 5*a*d*e/7 + a*d*f**2/6 + 13*a*e*f/42 - 4*b*e*f/21 - 8*c*e/7 + 8*d*e*f/21 - 3*e**2/7 - e*f**2/3",
  "c": "-2*a**3*b/7 - 2*a**3*d/7 + 2*a**3*f/7 - 2*a**2*b*f/7 + 2*a**2*c/7 + 2*a**2*d*f/7 + 2*a**2*e/7 - 2*a*b**2*f/7 - 4*a*c*d/7 + 4*a*c*f/7 - 2*a*e*f/7 - 2*b*c*f/7 + b*e*f/21 - 12*c**2/7 + 13*c*d*f/21 - c*f**2/3",
  "d": "-a**2*b/21 - a**2*d/21 + a**2*f/21 - 2*a*b**2/21 - 11*a*b*d/21 + 3*a*b*f/14 + a*c/21 - 3*a*d**2/7 + 9*a*d*f/14 + a*e/21 - a*f**2/6 + 2*b*e/21 - 10*c*d/21 - 2*c*f/21 + 2*d**2*f/21 - 3*d*e/7 - d*f**2/6 - 5*e*f/42",
  "b": "-2*a**2*b/7 - 2*a**2*d/7 + 2*a**2*f/7 - 2*a*b*f/7 + 2*a*c/7 + 2*a*d*f/7 + 2*a*e/7 - 4*b**2*f/21 - 8*b*c/7 + b*e/7 - b*f**2/6 + c*d/7 + 5*c*f/14 - 2*e*f/7",
  "f": "3*a**2*b/7 + 3*a**2*d/7 - 3*a**2*f/7 - a*b*f/3 - 3*a*c/7 - 25*a*d*f/21 - 3*a*e/7 + 16*a*f**2/21 - 2*b*f**2/21 - 4*c*f/7 + 16*d*f**2/21 + 3*e*f/7 - f**3/3",
  "a": "0"
}

==> anc/beta/input_data/coordinate_order_2.json <==
{
  "e": "167778511*a**5*b/19248768 + 167778511*a**5*d/19248768 - 167778511*a**5*f/19248768 + 148986311*a**4*b**2/12030480 + 152092627*a**4*b*d/10693760 - 115559287*a**4*b*f/32081280 - 167778511*a**4*c/19248768 + 35388631*a**4*d**2/19248768 - 504757819*a**4*d*f/48121920 - 167778511*a**4*e/19248768 - 71819*a**4*f**2/1093680 + 23100739*a**3*b**3/12030480 - 25692391*a**3*b**2*d/19248768 + 1097395829*a**3*b**2*f/48121920 + 1439926933*a**3*b*c/96243840 - 28716977*a**3*b*d**2/4374720 - 4620409*a**3*b*e/486080 - 259484807*a**3*b*f**2/32081280 + 258291211*a**3*c*d/6015240 - 4315922603*a**3*c*f/96243840 - 28955057*a**3*d**3/8749440 + 54936379*a**3*d**2*f/10693760 + 100106351*a**3*d*e/96243840 - 72285907*a**3*d*f**2/8749440 + 555522977*a**3*e*f/96243840 + 217979983*a**3*f**3/48121920 - 622399703*a**2*b**4/32081280 - 89606393*a**2*b**3*d/4812192 + 102858691*a**2*b**3*f/2187360 - 1294337255*a**2*b**2*c/19248768 + 6824659*a**2*b**2*d**2/8749440 - 152935807*a**2*b**2*e/4812192 - 5368501*a**2*b*c*d/109368 + 6294800689*a**2*b*c*f/96243840 - 688482107*a**2*b*d*e/24060960 + 631040409*a**2*b*e*f/10693760 - 11407547*a**2*b*f**3/2406096 - 484054867*a**2*c**2/13749120 - 2153053*a**2*c*d**2/89280 + 2544991*a**2*c*d*f/6874560 - 1908044221*a**2*c*e/48121920 - 43541559*a**2*c*f**2/5346880 + 29193137*a**2*d**3*f/8749440 + 23791697*a**2*d**2*e/8749440 - 3392377*a**2*d**2*f**2/916608 + 93348397*a**2*d*e*f/48121920 + 103904513*a**2*d*f**3/24060960 - 108526673*a**2*e**2/48121920 - 92794103*a**2*e*f**2/48121920 + 1213*a**2*f**4/5544 + 4608823*a*b**3*e/624960 + 379695121*a*b**3*f**2/19248768 + 786816467*a*b**2*c*d/12030480 - 6502347083*a*b**2*c*f/96243840 + 453695743*a*b**2*d*e/16040640 - 171769201*a*b**2*e*f/6416256 - 36257791*a*b**2*f**3/9624384 + 851913151*a*b*c**2/24060960 + 16097201*a*b*c*d**2/859320 + 2835793171*a*b*c*e/48121920 + 258814681*a*b*c*f**2/24060960 + 259810631*a*b*d**2*e/24060960 + 240601111*a*b*e**2/8020320 + 412260017*a*b*e*f**2/13749120 - 1213*a*b*f**4/5544 + 1140818953*a*c**2*d/16040640 - 105242429*a*c**2*f/1964160 + 263657111*a*c*d**3/24060960 + 571653143*a*c*d**2*f/96243840 + 531419257*a*c*d*e/24060960 - 1441*a*c*d*f**2/6944 + 11884913*a*c*e*f/624960 - 6816137*a*c*f**3/24060960 - 4*a*d**3*f**2/147 - 3509351*a*d**2*e*f/1249920 + 357883*a*d**2*f**3/48121920 + 169*a*d*e**2/294 - 264789521*a*d*e*f**2/96243840 + 1213*a*d*f**4/5544 - 222273929*a*e**2*f/48121920 - 1010269*a*e*f**3/286440 - 511118813*b**2*d**2*e/96243840 - 670426849*b**2*e**2/96243840 + 51672427*b**2*e*f**2/12030480 - 511118813*b*c*d**3/96243840 - 1859806859*b*c*d*e/96243840 + 965489029*b*c*e*f/48121920 - 32379493*b*d*e**2/19248768 - 329485237*b*e**2*f/24060960 - 22275551*b*e*f**3/24060960 - 4824723773*c**2*d**2/96243840 + 2104728833*c**2*d*f/96243840 - 14936491*c**2*e/534688 - 47*c*d**3*f/294 - 32379493*c*d**2*e/19248768 - 34182031*c*d**2*f**2/8020320 + 7397351*c*d*e*f/8020320 - 1797891*c*e**2/381920 - 58194181*c*e*f**2/4812192 + 88*d**2*e*f**2/441 - 85*d*e**2*f/294 + 135319*d*e*f**3/4010160 + 9*e**3/49 + 15609271*e**2*f**2/2187360 - 215*e*f**4/462",
  "c": "3377483*a**5*b/729120 + 3377483*a**5*d/729120 - 3377483*a**5*f/729120 + 27526577*a**4*b**2/4374720 + 27883697*a**4*b*d/4374720 - 7261679*a**4*b*f/4374720 - 3377483*a**4*c/729120 + 4*a**4*d**2/49 - 3437003*a**4*d*f/729120 - 3377483*a**4*e/729120 + 27883697*a**3*b**3/8749440 + 27883697*a**3*b**2*d/8749440 + 9486871*a**3*b**2*f/874944 + 76446787*a**3*b*c/16040640 - 28330097*a**3*b*e/4374720 - 619371979*a**3*b*f**2/96243840 + 60877009*a**3*c*d/3007620 - 61122529*a**3*c*f/3007620 + 26455217*a**3*d**2*f/8749440 - 13*a**3*d*e/49 - 619371979*a**3*d*f**2/96243840 + 501629*a**3*e*f/104160 + 6677249*a**3*f**3/2005080 - 6824659*a**2*b**4/8749440 - 6824659*a**2*b**3*d/8749440 + 718715143*a**2*b**3*f/48121920 - 487954127*a**2*b**2*c/32081280 - 27883697*a**2*b**2*e/8749440 + 81242737*a**2*b*c*d/13749120 + 45411857*a**2*b*c*f/2187360 + 27883697*a**2*b*d*e/8749440 + 32152633*a**2*b*e*f/8020320 - 6677249*a**2*b*f**3/2005080 - 624770053*a**2*c**2/32081280 + 26767697*a**2*c*d**2/4374720 - 119444639*a**2*c*d*f/6416256 - 350605373*a**2*c*e/24060960 - 93915809*a**2*c*f**2/24060960 - 3881351*a**2*d**2*f**2/1249920 - 23241137*a**2*d*e*f/8749440 + 6677249*a**2*d*f**3/2005080 + 9*a**2*e**2/49 + 6308969*a**2*e*f**2/2005080 + 622399703*a*b**4*f/32081280 - 408733939*a*b**3*c/6874560 + 6824659*a*b**3*e/8749440 + 52371919*a*b**3*f**2/8749440 + 872242963*a*b**2*c*d/96243840 - 605079017*a*b**2*c*f/48121920 - 259810631*a*b**2*d*e/24060960 + 374017151*a*b**2*e*f/13749120 - 6677249*a*b**2*f**3/2005080 - 752391721*a*b*c**2/19248768 - 259810631*a*b*c*d**2/24060960 + 682019683*a*b*c*f**2/24060960 + 378561307*a*b*e*f**2/96243840 - 2284585631*a*c**2*d/96243840 + 307024637*a*c**2*f/32081280 - 24758897*a*c*d**2*f/8749440 + 15*a*c*d*e/49 - 76949737*a*c*d*f**2/12030480 + 446921*a*c*e*f/71610 + 111943*a*c*f**3/243040 + 25562417*a*d*e*f**2/8749440 - 18*a*e**2*f/49 - 6677249*a*e*f**3/2005080 + 511118813*b**3*d*e/96243840 - 17187769*b**3*e*f/12030480 + 511118813*b**2*c*d**2/96243840 + 554800009*b**2*c*e/19248768 + 5747443*b**2*c*f**2/668360 - 23488019*b**2*e*f**2/3437280 + 1589619*b*c**2*d/23870 - 22970077*b*c**2*f/572880 - 526504733*b*c*d*e/96243840 + 74469833*b*c*e*f/1458240 - 22275551*b*c*f**3/12030480 + 747029*b*e*f**3/534688 + 48*c**3/49 - 526504733*c**2*d**2/96243840 + 5726038393*c**2*d*f/96243840 + 393741*c**2*e/30380 - 279998699*c**2*f**2/24060960 - 5*c*d**2*f**2/49 - 15*c*d*e*f/49 + 5670377*c*d*f**3/4010160 + 3865133*c*e*f**2/491040 - 215*c*f**4/462 + 9*e**2*f**2/49",
  "d": "-81969211*a**4*b/3007620 - 81969211*a**4*d/3007620 + 81969211*a**4*f/3007620 + 32124221*a**3*b**2/3437280 + 367301213*a**3*b*d/24060960 - 204249413*a**3*b*f/4374720 + 81969211*a**3*c/3007620 + 23738611*a**3*d**2/4010160 + 541146971*a**3*d*f/48121920 + 81969211*a**3*e/3007620 + 485497073*a**3*f**2/48121920 - 4559701*a**2*b**3/1145760 - 34865387*a**2*b**2*d/8020320 - 8895989*a**2*b**2*f/687456 + 116302163*a**2*b*c/2673440 - 43*a**2*b*d**2/42 - 218977067*a**2*b*e/24060960 - 103036651*a**2*b*f**2/9624384 - 7304861*a**2*c*d/859320 + 9562139*a**2*c*f/763840 - 93*a**2*d**3/196 - 1197235*a**2*d**2*f/267344 - 2893813*a**2*d*e/572880 + 153108223*a**2*d*f**2/16040640 - 867793343*a**2*e*f/48121920 - 803507*a**2*f**3/1093680 - 4830407*a*b**3*d/401016 + 146870797*a*b**3*f/24060960 - 594235309*a*b**2*c/24060960 + 931571*a*b**2*d**2/60760 + 4559701*a*b**2*e/1145760 - 91812751*a*b**2*f**2/8020320 - 69501967*a*b*c*d/1203048 + 132996511*a*b*c*f/2187360 - 59909*a*b*d*e/6160 - 942283*a*b*e*f/107415 + 2787679*a*b*f**3/2291520 - 835381*a*c**2/60760 - 1254331*a*c*d**2/64680 - 91852961*a*c*d*f/6015240 - 14571163*a*c*e/572880 + 2936503*a*c*f**2/401016 + 81*a*d**3*f/196 + 45*a*d**2*e/98 - 66950663*a*d**2*f**2/48121920 + 223655*a*d*e*f/72912 + 2078081*a*d*f**3/16040640 - 12*a*e**2/49 - 22794001*a*e*f**2/2291520 - 1367*a*f**4/5544 - 605719*b**2*d*e/2673440 - 17187769*b**2*e*f/3007620 + 15236125*b*c*d**2/534688 + 61432411*b*c*e/2005080 + 17187769*b*c*f**2/8020320 + 1385799*b*d**2*e/381920 - 5973013*b*e*f**2/1604064 + 939541*c**2*d/60760 - 939541*c**2*f/60760 + 1385799*c*d**3/381920 + 35789713*c*d**2*f/3208128 - 3565223*c*d*f**2/2005080 + 10690223*c*e*f/381920 - 7679797*c*f**3/16040640 + 76*d**3*f**2/441 - 17*d**2*e*f/98 + 1981711*d**2*f**3/48121920 + 9*d*e**2/49 + 4560943*d*e*f**2/2005080 - 1367*d*f**4/5544 + 27*e**2*f/98 + 683131*e*f**3/982080",
  "b": "7806461*a**4*b/2291520 + 7806461*a**4*d/2291520 - 7806461*a**4*f/2291520 + 73691131*a**3*b*f/12030480 - 7806461*a**3*c/2291520 - 16553419*a**3*d*f/24060960 - 7806461*a**3*e/2291520 - 130828843*a**3*f**2/48121920 - 30843833*a**2*b**3/5346880 - 2892363*a**2*b**2*d/486080 + 82893323*a**2*b**2*f/8020320 - 8991901*a**2*b*c/2291520 + 48*a**2*b*e/77 + 60315923*a**2*b*f**2/24060960 + 2693087*a**2*c*d/763840 - 80747971*a**2*c*f/12030480 - 1669079*a**2*d*f**2/601524 + 16553419*a**2*e*f/24060960 + 899159*a**2*f**3/16040640 - 4830407*a*b**4/401016 + 931571*a*b**3*d/60760 - 473186633*a*b**3*f/48121920 - 221771603*a*b**2*c/24060960 + 86237323*a*b**2*e/16040640 + 3407359*a*b**2*f**2/729120 - 900602993*a*b*c*d/48121920 + 114251663*a*b*c*f/6874560 + 4369181*a*b*e*f/2291520 + 886547*a*b*f**3/5346880 - 4021*a*c**2/6468 - 15*a*c*d**2/98 + 111571*a*c*d*f/2005080 + 8798191*a*c*f**2/16040640 + 899159*a*d*f**3/16040640 + 1669079*a*e*f**2/601524 - 1160711*b**3*e/167090 + 154908161*b**3*f**2/24060960 + 1039553*b**2*c*d/47740 - 58420781*b**2*c*f/2005080 - 33858289*b**2*e*f/9624384 - 68354333*b**2*f**3/48121920 + 107574893*b*c**2/8020320 - 9126353*b*c*f**2/1002540 + 77956163*b*e*f**2/24060960 - 1367*b*f**4/5544 - 9577833*c**2*d/534688 + 89188983*c**2*f/2673440 + 15*c*d**2*f/98 + 61867511*c*d*f**2/24060960 + 5378383*c*f**3/4374720 - 899159*e*f**3/16040640",
  "f": "5*a**2*b**2*f/21 + 2*a**2*b*c/7 + 5*a**2*b*f**2/7 - 13*a**2*c*f/21 - 24*a**2*f**3/77 + 12*a*c**2/7 + 205*a*f**4/462 - 215*f**5/462",
  "a": "0"
}

==> anc/beta/input_data/unrestricted_matrices.json <==
{
  "basis": [
    [
      0,
      0
    ],
    [
      1,
      0
    ],
    [
      2,
      0
    ],
    [
      3,
      0
    ],
    [
      4,
      0
    ],
    [
      5,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      2,
      1
    ],
    [
      3,
      1
    ],
    [
      4,
      1
    ],
    [
      0,
      2
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      3,
      2
    ],
    [
      0,
      3
    ],
    [
      1,
      3
    ],
    [
      0,
      4
    ]
  ],
  "variables": [
    "a",
    "b",
    "c",
    "d",
    "e",
    "f",
    "g"
  ],
  "X": [
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "a*b**2*e - a*b**2*g + a*b*c*d - a*b*c*f - a*b*d*e + a*b*e*f - a*c*d**2 + a*c*d*f - a*c*e + a*c*g",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-a*b*c + a*b*e + a*c*d",
      "0",
      "-a*b**2 + a*c",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "a*b"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-a*b**2*d*e + a*b**2*d*g - a*b*c*d**2 + a*b*c*d*f + a*b*c*e - a*b*c*g - a*b*e**2 + a*b*e*g + a*c**2*d - a*c**2*f - a*c*d*e + a*c*e*f",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "a*b**2*e - a*b**2*g + a*b*c*d - a*c**2 + a*c*g",
      "0",
      "a*b**2*f - a*b*c + a*b*e + a*c*d - a*c*f",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-a*b*f + a*c"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "f",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "a*b*e - a*b*g + a*c*d - a*c*f"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "g",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "d",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "b*e - b*g + c*d - c*f",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "e",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "c",
      "0",
      "b",
      "0"
    ]
  ],
  "Y": [
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "a*b**2*e - a*b**2*g + a*b*c*d - a*b*c*f - a*b*d*e + a*b*e*f - a*c*d**2 + a*c*d*f - a*c*e + a*c*g",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-a*b*c + a*b*e + a*c*d",
      "0",
      "0",
      "-a*b**2 + a*c",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "a*c",
      "0",
      "a*b",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "a"
    ],
    [
      "1",
      "0",
      "0",
      "0",
      "0",
      "-a*b**2*d*e + a*b**2*d*g - a*b*c*d**2 + a*b*c*d*f + a*b*c*e - a*b*c*g - a*b*e**2 + a*b*e*g + a*c**2*d - a*c**2*f - a*c*d*e + a*c*e*f",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "a*b**2*e - a*b**2*g + a*b*c*d - a*c**2 + a*c*g",
      "0",
      "0",
      "a*b**2*f - a*b*c + a*b*e + a*c*d - a*c*f",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "a*b*e + a*c*d - a*c*f",
      "0",
      "-a*b*f + a*c",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "a*b - a*f"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "a*b**2*e - a*b**2*g + a*b*c*d - a*b*c*f",
      "0",
      "a*b*e - a*b*g + a*c*d - a*c*f",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-a*b*f + a*c - a*g"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "d",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "e",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "c",
      "0",
      "0",
      "b",
      "0",
      "1",
      "0",
      "0"
    ]
  ],
  "curve_equations": [
    "a*(a - f)*(b*(b*e - b*g + c*d - c*f) - c*(e - g) + (-d + f)*(b*e + c*d))",
    "-a*(a - f)*(b*d - c + e)*(b*e - b*g + c*d - c*f)",
    "a*(b + d - f) - d*f - g",
    "a*(-b*f + c + e - g) - b*e + b*g - c*d + c*f - e*f"
  ],
  "canonical_matrices": [
    [
      [
        "a*b*e - a*b*g + a*c*d - a*c*f",
        "a*b**2*e - a*b**2*g + a*b*c*d - a*b*c*f",
        "a*b*c*e - a*b*c*g + a*c**2*d - a*c**2*f"
      ],
      [
        "-a*b*f + a*c",
        "a*b*e + a*c*d - a*c*f",
        "a*b**2*e - a*b**2*g + a*b*c*d - a*b*c*f + a*c*g"
      ],
      [
        "a*b",
        "a*c",
        "a*b*e + a*c*d"
      ]
    ],
    [
      [
        "a*b**2*e - a*b**2*g + a*b*c*d - a*b*c*f",
        "a*b*c*e - a*b*c*g + a*c**2*d - a*c**2*f",
        "a*b**2*e**2 - a*b**2*e*g + 2*a*b*c*d*e - a*b*c*d*g - a*b*c*e*f + a*c**2*d**2 - a*c**2*d*f"
      ],
      [
        "a*b*e + a*c*d - a*c*f",
        "a*b**2*e - a*b**2*g + a*b*c*d - a*b*c*f + a*c*g",
        "a*b*c*e - a*b*c*g + a*b*e*g + a*c**2*d - a*c**2*f + a*c*d*g"
      ],
      [
        "a*c",
        "a*b*e + a*c*d",
        "a*b**2*e - a*b**2*g + a*b*c*d - a*b*c*f + a*b*e*f + a*c*d*f + a*c*g"
      ]
    ],
    [
      [
        "a*b*c*e - a*b*c*g + a*c**2*d - a*c**2*f",
        "a*b**2*e**2 - a*b**2*e*g + 2*a*b*c*d*e - a*b*c*d*g - a*b*c*e*f + a*c**2*d**2 - a*c**2*d*f",
        "a*b**3*e**2 - 2*a*b**3*e*g + a*b**3*g**2 + 2*a*b**2*c*d*e - 2*a*b**2*c*d*g - 2*a*b**2*c*e*f + 2*a*b**2*c*f*g + a*b**2*e**2*f - a*b**2*e*f*g + a*b*c**2*d**2 - 2*a*b*c**2*d*f + a*b*c**2*f**2 + 2*a*b*c*d*e*f - a*b*c*d*f*g - a*b*c*e*f**2 + a*b*c*e*g - a*b*c*g**2 + a*c**2*d**2*f - a*c**2*d*f**2 + a*c**2*d*g - a*c**2*f*g"
      ],
      [
        "a*b**2*e - a*b**2*g + a*b*c*d - a*b*c*f + a*c*g",
        "a*b*c*e - a*b*c*g + a*b*e*g + a*c**2*d - a*c**2*f + a*c*d*g",
        "a*b**2*e**2 - a*b**2*g**2 + 2*a*b*c*d*e - a*b*c*e*f - a*b*c*f*g + a*b*e*f*g + a*c**2*d**2 - a*c**2*d*f + a*c*d*f*g + a*c*g**2"
      ],
      [
        "a*b*e + a*c*d",
        "a*b**2*e - a*b**2*g + a*b*c*d - a*b*c*f + a*b*e*f + a*c*d*f + a*c*g",
        "a*b**2*e*f - a*b**2*f*g + a*b*c*d*f + a*b*c*e - a*b*c*f**2 - a*b*c*g + a*b*e*f**2 + a*b*e*g + a*c**2*d - a*c**2*f + a*c*d*f**2 + a*c*d*g + a*c*f*g"
      ]
    ],
    [
      [
        "a**2*b**3*e - a**2*b**3*g + a**2*b**2*c*d - a**2*b**2*c*f - 2*a**2*b**2*e*f + 2*a**2*b**2*f*g - 2*a**2*b*c*d*f + 2*a**2*b*c*e + 2*a**2*b*c*f**2 - 2*a**2*b*c*g - a**2*b*e*g + a**2*b*g**2 + 2*a**2*c**2*d - 2*a**2*c**2*f - a**2*c*d*g + a**2*c*f*g",
        "-a**2*b**3*e*f + a**2*b**3*f*g - a**2*b**2*c*d*f + 2*a**2*b**2*c*e + a**2*b**2*c*f**2 - 2*a**2*b**2*c*g + a**2*b**2*e**2 - 2*a**2*b**2*e*g + a**2*b**2*g**2 + 2*a**2*b*c**2*d - 2*a**2*b*c**2*f + 2*a**2*b*c*d*e - 2*a**2*b*c*d*g - 2*a**2*b*c*e*f + 2*a**2*b*c*f*g + a**2*c**2*d**2 - 2*a**2*c**2*d*f + a**2*c**2*f**2",
        "2*a**2*b**3*e**2 - 3*a**2*b**3*e*g + a**2*b**3*g**2 + 4*a**2*b**2*c*d*e - 3*a**2*b**2*c*d*g - 4*a**2*b**2*c*e*f + 3*a**2*b**2*c*f*g + 2*a**2*b*c**2*d**2 - 4*a**2*b*c**2*d*f + a**2*b*c**2*e + 2*a**2*b*c**2*f**2 - a**2*b*c**2*g + a**2*c**3*d - a**2*c**3*f"
      ],
      [
        "2*a**2*b**2*e + a**2*b**2*f**2 - a**2*b**2*g + 2*a**2*b*c*d - 4*a**2*b*c*f - a**2*b*e*f + a**2*b*f*g + a**2*c**2 - a**2*c*d*f + a**2*c*f**2",
        "a**2*b**3*e - a**2*b**3*g + a**2*b**2*c*d - a**2*b**2*c*f - 2*a**2*b**2*e*f + a**2*b**2*f*g - 2*a**2*b*c*d*f + 2*a**2*b*c*e + 2*a**2*b*c*f**2 + 2*a**2*c**2*d - 2*a**2*c**2*f",
        "-a**2*b**3*e*f + a**2*b**3*f*g - a**2*b**2*c*d*f + 2*a**2*b**2*c*e + a**2*b**2*c*f**2 - 2*a**2*b**2*c*g + a**2*b**2*e**2 + 2*a**2*b*c**2*d - 2*a**2*b*c**2*f + 2*a**2*b*c*d*e - 2*a**2*b*c*e*f + a**2*c**2*d**2 - 2*a**2*c**2*d*f + a**2*c**2*f**2 + a**2*c**2*g"
      ],
      [
        "-a**2*b**2*f + 2*a**2*b*c + a**2*b*e - a**2*b*g + a**2*c*d - a**2*c*f",
        "2*a**2*b**2*e - a**2*b**2*g + 2*a**2*b*c*d - 2*a**2*b*c*f + a**2*c**2",
        "a**2*b**3*e - a**2*b**3*g + a**2*b**2*c*d - a**2*b**2*c*f + 2*a**2*b*c*e + 2*a**2*c**2*d - a**2*c**2*f"
      ]
    ]
  ]
}

==> anc/beta/output/geometry_links.json <==
{
  "suite": "geometry_links",
  "all_passed": true,
  "python": "3.12.14",
  "python_full": "3.12.14 (main, Aug 25 2026, 14:00:49) [Clang 22.1.3 ]",
  "sympy": "1.14.0",
  "elapsed_seconds": 0.8805328820017166,
  "input_sha256": {
    "source_chart/output/complete_chart.json": "4153019478f46b1ea299145189cbd4db84b31643a07057e1524276ebbc25bc92",
    "beta/input_data/unrestricted_matrices.json": "ee02bb651b2af3bb4e7bc891c78f3d330508218ff736149f59a8a7aafcb9a9f1"
  },
  "records": [
    {
      "name": "reconstructed source and beta input matrices agree",
      "passed": true,
      "details": {
        "rank": 18,
        "raw_parameters": 24,
        "free_parameters": 7
      }
    },
    {
      "name": "all seven displayed border reductions",
      "passed": true,
      "details": {
        "borders": 7,
        "multiplication_directions": 11
      }
    },
    {
      "name": "commuting actions and all eighteen cyclic basis vectors",
      "passed": true,
      "details": {
        "basis_vectors": 18
      }
    },
    {
      "name": "first three invariant actions and companion relation",
      "passed": true,
      "details": {
        "actions": [
          "M",
          "M*C",
          "M*C^2"
        ],
        "companion_relation": "C^3 = f*C^2 + g*C + H*I"
      }
    },
    {
      "name": "split injection by y and Y C = X^2 on the canonical block",
      "passed": true,
      "details": {}
    },
    {
      "name": "exact relative curve vector",
      "passed": true,
      "details": {
        "relation": "y^6 - x^7 - beta*x^4*y^4"
      }
    },
    {
      "name": "fourth relative invariant action modulo the exact curve ideal",
      "passed": true,
      "details": {
        "action": "M*C^3 + beta*M^2*C",
        "certificate": "selected rows of y^2, x^2*y, x^4 acting on the curve vector"
      }
    },
    {
      "name": "nonpunctual point in the unrestricted algebraic chart",
      "passed": true,
      "details": {
        "point": {
          "a": "1",
          "b": "1",
          "c": "1/2",
          "d": "0",
          "e": "0",
          "f": "1",
          "g": "0"
        },
        "trace_xy_squared": "-1"
      }
    }
  ]
}


==> anc/beta/output/verification.json <==
{
  "python": "3.12.14 (main, Aug 25 2026, 14:00:49) [Clang 22.1.3 ]",
  "sympy": "1.14.0",
  "platform": "Linux-6.18.57-x86_64-with-glibc2.39",
  "seconds": 14.521965779000311,
  "checks": [
    {
      "number": 1,
      "name": "corrected lower and upper colengths",
      "lower": 25,
      "upper": 9,
      "lower_GB": [
        "x**7 - y**6",
        "x**5*y**2",
        "x**3*y**3",
        "x*y**4",
        "y**7"
      ]
    },
    {
      "number": 2,
      "name": "x^8 is zero in the lower quotient"
    },
    {
      "number": 3,
      "name": "corrected quotient character ranks",
      "ranks": [
        5,
        5,
        6,
        6,
        3
      ]
    },
    {
      "number": 4,
      "name": "constant sixteen-dimensional normalization window",
      "window": [
        20,
        21,
        25,
        26,
        27,
        28,
        30,
        31,
        32,
        33,
        35,
        36,
        37,
        38,
        42,
        43
      ]
    },
    {
      "number": 5,
      "name": "window connection identities"
    },
    {
      "number": 6,
      "name": "all-order polynomial conjugacy"
    },
    {
      "number": 7,
      "name": "the connection fixes the deepest monomial section",
      "valuations": [
        33,
        35,
        36,
        37,
        38,
        42,
        43
      ]
    },
    {
      "number": 8,
      "name": "corrected monomial reconnaissance",
      "candidates": 384,
      "stable_count": 16
    },
    {
      "number": 9,
      "name": "general-m character-two semigroup diagnostics",
      "m_range": [
        4,
        12
      ]
    },
    {
      "number": 10,
      "name": "four-jet invariant under all truncated units"
    },
    {
      "number": 11,
      "name": "global algebraic unit-gauge slice"
    },
    {
      "number": 12,
      "name": "three jets do not separate the parameters"
    },
    {
      "number": 13,
      "name": "canonical Jacobian leading terms",
      "U": "7*z**3/1296 + z**2/24 + z/6 + 1",
      "V": "-z**2/8 - z/6 + 1"
    },
    {
      "number": 14,
      "name": "canonical compensation coefficient"
    },
    {
      "number": 15,
      "name": "actual compensated ordinary coarse ideal four-jet"
    },
    {
      "number": 16,
      "name": "the ordinary ideal remembers beta"
    },
    {
      "number": 17,
      "name": "ordinary dual of P_lambda is s^4 N"
    },
    {
      "number": 18,
      "name": "canonical dual retains the jet parameter"
    },
    {
      "number": 19,
      "name": "canonical bidual and multiplier certificate"
    },
    {
      "number": 20,
      "name": "inherited planar matrices commute"
    },
    {
      "number": 21,
      "name": "original curve-vector identities"
    },
    {
      "number": 22,
      "name": "exact beta relative curve-vector"
    },
    {
      "number": 23,
      "name": "all correction coordinates have the required weights",
      "first_terms": 85,
      "second_terms": 325
    },
    {
      "number": 24,
      "name": "exact source-support Taylor membership 1",
      "ideal": "source"
    },
    {
      "number": 25,
      "name": "exact source-support Taylor membership 2",
      "ideal": "source"
    },
    {
      "number": 26,
      "name": "exact source-support Taylor membership 3",
      "ideal": "source"
    },
    {
      "number": 27,
      "name": "exact source-support Taylor membership 4",
      "ideal": "support"
    },
    {
      "number": 28,
      "name": "exact source-support Taylor membership 5",
      "ideal": "support"
    },
    {
      "number": 29,
      "name": "exact source-support Taylor membership 6",
      "ideal": "support"
    }
  ]
}

==> anc/beta/output/window_certificate.json <==
{
  "W": [
    20,
    21,
    25,
    26,
    27,
    28,
    30,
    31,
    32,
    33,
    35,
    36,
    37,
    38,
    42,
    43
  ],
  "T": [
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "-1/6",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "-1/3",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "-1/6",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1/6",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ]
  ],
  "stable": [
    [
      20,
      26,
      27,
      32,
      33,
      38,
      43
    ],
    [
      25,
      31,
      32,
      33,
      37,
      38,
      43
    ],
    [
      30,
      33,
      36,
      37,
      38,
      42,
      43
    ],
    [
      21,
      27,
      28,
      33,
      35,
      38,
      42
    ],
    [
      21,
      27,
      28,
      33,
      35,
      42,
      43
    ],
    [
      26,
      28,
      32,
      33,
      35,
      38,
      42
    ],
    [
      26,
      32,
      33,
      35,
      38,
      42,
      43
    ],
    [
      28,
      31,
      35,
      37,
      38,
      42,
      43
    ],
    [
      31,
      33,
      35,
      37,
      38,
      42,
      43
    ],
    [
      27,
      28,
      33,
      35,
      36,
      42,
      43
    ],
    [
      27,
      33,
      35,
      36,
      38,
      42,
      43
    ],
    [
      28,
      32,
      35,
      36,
      38,
      42,
      43
    ],
    [
      32,
      33,
      35,
      36,
      38,
      42,
      43
    ],
    [
      28,
      33,
      35,
      36,
      37,
      42,
      43
    ],
    [
      28,
      35,
      36,
      37,
      38,
      42,
      43
    ],
    [
      33,
      35,
      36,
      37,
      38,
      42,
      43
    ]
  ]
}

==> anc/components/output/run.log <==
PASS companion operator and four canonical actions
PASS support-generator matrix recurrences
PASS factorization of U modulo T
PASS root-chart localization identities for H and U
PASS generic reducedness and all nonzerodivisor separation conditions
PASS six explicit normal component presentations
PASS seventh prime root-image elimination and irreducibility discriminant
ALL PASSED 7 groups


==> anc/components/output/source_decomposition_certificate.json <==
{
  "primes": [
    [
      "a",
      "a*(-a*(b + d - f) - b*f + c + d*f + e) - b*e + b*(a*(b + d - f) - d*f) - c*d + c*f - e*f"
    ],
    [
      "a - f",
      "a*(-a*(b + d - f) - b*f + c + d*f + e) - b*e + b*(a*(b + d - f) - d*f) - c*d + c*f - e*f"
    ],
    [
      "b*d - c + e",
      "-b**2 + c",
      "a*(-a*(b + d - f) - b*f + c + d*f + e) - b*e + b*(a*(b + d - f) - d*f) - c*d + c*f - e*f"
    ],
    [
      "b*d - c + e",
      "a*b + a*d - a*f + b*d - c - d**2",
      "a*(-a*(b + d - f) - b*f + c + d*f + e) - b*e + b*(a*(b + d - f) - d*f) - c*d + c*f - e*f"
    ],
    [
      "b",
      "c",
      "a*(-a*(b + d - f) - b*f + c + d*f + e) - b*e + b*(a*(b + d - f) - d*f) - c*d + c*f - e*f"
    ],
    [
      "d - f",
      "-a*(b + d - f) + d*f + e",
      "a*(-a*(b + d - f) - b*f + c + d*f + e) - b*e + b*(a*(b + d - f) - d*f) - c*d + c*f - e*f"
    ],
    [
      "a*(-a*(b + d - f) - b*f + c + d*f + e) - b*e + b*(a*(b + d - f) - d*f) - c*d + c*f - e*f",
      "b*e - b*(a*(b + d - f) - d*f) + c*d - c*f",
      "b*(b*e - b*(a*(b + d - f) - d*f) + c*d - c*f) - c*(-a*(b + d - f) + d*f + e) + (-d + f)*(b*e + c*d)",
      "-b**2*(a*(b + d - f) - d*f) - b*c*f + c**2",
      "-f*(-d + f)*(-a*(b + d - f) + d*f + e) - (-d + f)**2*(a*(b + d - f) - d*f) + (-a*(b + d - f) + d*f + e)**2"
    ]
  ],
  "source": [
    "a*(-a*(b + d - f) - b*f + c + d*f + e) - b*e + b*(a*(b + d - f) - d*f) - c*d + c*f - e*f",
    "a*(a - f)*(b*(b*e - b*(a*(b + d - f) - d*f) + c*d - c*f) - c*(-a*(b + d - f) + d*f + e) + (-d + f)*(b*e + c*d))",
    "a*(a - f)*(b*d - c + e)*(b*e - b*(a*(b + d - f) - d*f) + c*d - c*f)"
  ],
  "witnesses": [
    {
      "a": "1",
      "b": "0",
      "c": "0",
      "d": "3",
      "e": "5",
      "f": "2"
    },
    {
      "a": "1",
      "b": "2",
      "c": "3",
      "d": "1",
      "e": "1",
      "f": "1"
    },
    {
      "a": "1",
      "b": "1/2",
      "c": "1/2",
      "d": "1/2",
      "e": "1/2",
      "f": "0"
    }
  ],
  "proof": "Complete-intersection set decomposition and generic reducedness, then nonzerodivisor factorization; see Appendix C."
}

==> anc/components/output/verification.json <==
{
  "records": [
    {
      "name": "companion operator and four canonical actions",
      "passed": true,
      "rank": 3,
      "all_parameter_identity": true
    },
    {
      "name": "support-generator matrix recurrences",
      "passed": true,
      "support_traces": [
        "-a**2*b**2 - a**2*b*d + a**2*b*f + a*b*d*f + 3*a*b*e + 3*a*c*d - 2*a*c*f",
        "-3*a**2*b**3 - 3*a**2*b**2*d + 3*a**2*b**2*f + 2*a**2*b*c + 2*a**2*c*d - 2*a**2*c*f + 3*a*b**2*d*f + 3*a*b**2*e + 3*a*b*c*d - 3*a*b*c*f + a*b*e*f - a*c*d*f",
        "-a**2*b**3*f - 3*a**2*b**2*c - a**2*b**2*d*f + 2*a**2*b**2*e + a**2*b**2*f**2 - a**2*b*c*d + 4*a**2*b*c*f + 2*a**2*b*d*e - 2*a**2*b*e*f + 2*a**2*c*d**2 - a**2*c*d*f - a**2*c*f**2 + a*b**2*d*f**2 + a*b**2*e*f + 4*a*b*c*d*f + 3*a*b*c*e - a*b*c*f**2 - 2*a*b*d*e*f + a*b*e*f**2 + 3*a*c**2*d - 3*a*c**2*f - 2*a*c*d**2*f"
      ]
    },
    {
      "name": "factorization of U modulo T",
      "passed": true
    },
    {
      "name": "root-chart localization identities for H and U",
      "passed": true
    },
    {
      "name": "generic reducedness and all nonzerodivisor separation conditions",
      "passed": true
    },
    {
      "name": "six explicit normal component presentations",
      "passed": true
    },
    {
      "name": "seventh prime root-image elimination and irreducibility discriminant",
      "passed": true
    }
  ],
  "runtime_seconds": 6.916346073150635,
  "python": "3.12.14",
  "sympy": "1.14.0"
}

==> anc/components/verify_components.py <==
#!/usr/bin/env python3
"""Seven exact components, all six normal forms, and the seventh prime root-image.
Checks localization identities and Jacobian witnesses for the exact source-decomposition proof; also recomputes the seventh prime root-image.
Normality and primality arguments are supplied in Appendix C of the article.
"""
import json,time,platform
from pathlib import Path
import sympy as s
ROOT=Path(__file__).resolve().parent;OUT=ROOT/'output';OUT.mkdir(exist_ok=True)
t0=time.time();records=[]
def rec(name,**kw):
 records.append({'name':name,'passed':True,**kw});print('PASS',name,flush=True)
a,b,c,d,e,f=s.symbols('a b c d e f');vs=(e,c,d,b,f,a)
g=a*(b+d-f)-d*f;H=b*e-b*g+c*d-c*f;T=b*d-c+e
U=b*H+(f-d)*(b*e+c*d)-c*(e-g)
E=a*(c+e-g-b*f)-H-e*f
I=[E,a*(a-f)*U,a*(a-f)*T*H]
def gb(pol):return s.groebner([s.expand(x)for x in pol],*vs,order='grevlex',domain=s.QQ)
def red(G,x):return s.expand(G.reduce(s.expand(x))[1])
def same(I,J):
 G=gb(I);K=gb(J);assert all(red(G,x)==0 for x in J);assert all(red(K,x)==0 for x in I)
def eo(mon):return(mon[0],sum(mon[1:]),tuple(-x for x in mon[:0:-1]))
def inter(I,J):
 t=s.Dummy('intersection');G=s.groebner([t*x for x in I]+[(1-t)*x for x in J],t,*vs,order=eo,domain=s.QQ)
 return [x.as_expr()for x in G.polys if not x.as_expr().has(t)]
def colon(I,h):
 K=inter(I,[h]);pol=[]
 for p0 in K:
  q0,r0=s.div(p0,h,*vs);assert r0==0;pol.append(q0)
 return [x.as_expr()for x in gb(pol).polys]
C=s.Matrix([[0,0,H],[1,0,g],[0,1,f]])
A=a*(H*s.eye(3)+(c-b*f)*C+b*C**2)
GI=gb(I)
assert all(s.expand(x)==0 for x in C**3-f*C**2-g*C-H*s.eye(3))
assert all(red(GI,x)==0 for x in A*(C**4-A))
rec('companion operator and four canonical actions',rank=3,all_parameter_identity=True)
tr=[s.expand(s.trace(A*C**j))for j in range(3)];J=I+tr;GJ=gb(J)
assert all(s.expand(x)==0 for x in A*C-C*A)
# Higher powers follow inductively from M(C^4-M)=0 and commutativity;
# expanding C^12 is unnecessary and is not part of the certificate.
rec('support-generator matrix recurrences',support_traces=[str(x)for x in tr])
Y=a*b+a*d-a*f+b*d-c-d*d
K=c*c-b*f*c-b*b*g
W=(e-g)**2-f*(f-d)*(e-g)-g*(f-d)**2
P=[ [a,E],[a-f,E],[T,c-b*b,E],[T,Y,E],[b,c,E],[d-f,e-g,E],[E,H,U,K,W] ]
# The article proves the exact decomposition using complete-intersection
# unmixedness, the following localization identities, and generic reducedness.
assert s.rem(s.expand(U+(b*b-c)*Y),e-c+b*d,e)==0
rec('factorization of U modulo T')
vtmp,gg=s.symbols('vtmp gg')
# On b(d-f) != 0, H=U=0 forces e=v^2-dv and g=v^2-fv.
HH=b*e-b*gg+c*d-c*f
UU=b*HH+(f-d)*(b*e+c*d)-c*(e-gg)
assert s.expand(HH.subs({c:b*vtmp,e:gg-vtmp*(d-f)},simultaneous=True))==0
assert s.expand(UU.subs({c:b*vtmp,e:gg-vtmp*(d-f)},simultaneous=True)-b*(d-f)*(vtmp*vtmp-f*vtmp-gg))==0
rec('root-chart localization identities for H and U')
# Exact rational witnesses establish generic reducedness on each of the
# three irreducible components of (E,H,U); no random point sampling is used.
witnesses=[{a:1,b:0,c:0,d:3,e:5,f:2},
           {a:1,b:2,c:3,d:1,e:1,f:1},
           {a:1,b:s.Rational(1,2),c:s.Rational(1,2),d:s.Rational(1,2),e:s.Rational(1,2),f:0}]
Jac=s.Matrix([E,H,U]).jacobian([a,b,c,d,e,f])
for point in witnesses:
 assert all(s.expand(hh.subs(point))==0 for hh in [E,H,U])
 assert Jac.subs(point).rank()==3
for j,pp in enumerate(P[2:],2):
 GP=gb(pp)
 assert red(GP,a)!=0 and red(GP,a-f)!=0
 if j<=3:assert red(GP,H)!=0
 else:assert red(GP,T)!=0
assert s.expand(E.subs(a,0))!=0 and s.expand(E.subs({a:0,f:0}))!=0
rec('generic reducedness and all nonzerodivisor separation conditions')
(OUT/'source_decomposition_certificate.json').write_text(json.dumps({'primes':[[str(x) for x in pp] for pp in P], 'source':list(map(str,I)), 'witnesses':[{str(k):str(v) for k,v in pt.items()} for pt in witnesses], 'proof':'Complete-intersection set decomposition and generic reducedness, then nonzerodivisor factorization; see Appendix C.'},indent=2))
# Six polynomial coordinate descriptions; their normality is proved in the manuscript.
assert s.expand(E.subs(a,0)-(f**3-(b+f)*(e+f*f)-(c+b*f)*(d-f)))==0
assert s.expand(E.subs(f,a)-(a**3-b*(e+3*a*a-a*b)-c*(d-2*a)))==0
assert s.expand(E.subs(e,c-b*d).subs(c,b*b)-(a*(a-f)*(2*b-a-d)-(b-a)**3))==0
cstar=Y+c
assert s.expand(E.subs(e,c-b*d).subs(c,cstar)-((d-a)**3+a*(a-f)*(b-2*d+a)))==0
assert s.expand(E.subs({b:0,c:0})-((a-f)*(e-a*d-a*a)+a**3))==0
assert s.expand(E.subs(d,f).subs(e,a*b-f*f)-(a*(c-2*b*f)+f**3))==0
rec('six explicit normal component presentations')
# Prime 6 as an integral spectral-root image on a dense open.
v,t=s.symbols('v t');e3=a*(b+d-f)-d*f-v*v+f*v
e4=a*(b*v+v*v-d*v-(v*v-f*v)-b*f)-(v*v-d*v)*f
Groot=s.groebner([c-b*v,e-v*v+d*v,e3,e4,1-t*b*(d-f)],t,v,*vs,
 order=lambda m:(m[0]+m[1],m[0],sum(m[2:]),tuple(-x for x in m[:1:-1])),domain=s.QQ)
elim=[x.as_expr()for x in Groot.polys if not x.as_expr().has(t,v)]
same(elim,P[6])
V=-a*a*b*b-a*a*b*d+2*a*a*b*v+2*a*b*d*v-a*b*v*v-a*v**3-d*v**3+v**4
assert s.factor(s.discriminant(V,a)-v*v*(v-b)*(v**3-5*b*v*v+8*b*d*v-4*b*d*d))==0
rec('seventh prime root-image elimination and irreducibility discriminant')

(OUT/'verification.json').write_text(json.dumps({'records':records,'runtime_seconds':time.time()-t0,'python':platform.python_version(),'sympy':s.__version__},indent=2))
print('ALL PASSED',len(records),'groups',flush=True)


==> anc/conductor/certificates/canonical_ideal_dual.json <==
{
  "dual_numerator": [
    "a",
    "b",
    "d"
  ],
  "bidual": [
    "a*b",
    "d",
    "f"
  ]
}

==> anc/conductor/certificates/conductor6_mid.json <==
[
  "4*a**6*b*c**2 + 4*a**6*c**2*d - 4*a**6*c**2*f - 2*a**5*b**2*c**2 - 2*a**5*b*c**2*d + 5*a**5*b*c**2*f - 4*a**5*c**3 - 5*a**5*c**2*d*f - 4*a**5*c**2*e + a**5*c**2*f**2 + 14*a**4*b*c**3 + 30*a**4*b*c**2*e + a**4*b*c*e**2 + 20*a**4*c**3*d - 19*a**4*c**3*f + 28*a**4*c**2*d*e - 23*a**4*c**2*e*f + a**4*c**2*f**3 + a**4*c*d*e**2 - a**4*c*e**2*f - 34*a**3*b**2*c**3 - 22*a**3*b**2*c**2*e + a**3*b**2*c*e**2 - 57*a**3*b*c**3*d + 44*a**3*b*c**3*f - 23*a**3*b*c**2*d*e + 59*a**3*b*c**2*e*f + a**3*b*c*e**2*f - 14*a**3*c**4 - 33*a**3*c**3*d**2 + 25*a**3*c**3*d*f - 42*a**3*c**3*e - 6*a**3*c**3*f**2 - a**3*c**2*d**2*e - 28*a**3*c**2*d*e*f - 30*a**3*c**2*e**2 + a**3*c**2*e*f**2 + a**3*c**2*f**4 - a**3*c*d*e**2*f - a**3*c*e**3 + 39*a**2*b*c**4 + a**2*b*c**3*e - 13*a**2*b*c**3*f**2 + 23*a**2*b*c**2*e**2 + 27*a**2*b*c**2*e*f**2 - 2*a**2*b*c*e**3 - 4*a**2*b*c*e**2*f**2 + 108*a**2*c**4*d - 60*a**2*c**4*f + 9*a**2*c**3*d*e + 30*a**2*c**3*d*f**2 + 29*a**2*c**3*e*f - 3*a**2*c**3*f**3 + 3*a**2*c**2*d*e**2 + 21*a**2*c**2*e**2*f - 8*a**2*c**2*e*f**3 + 3*a**2*c*d*e**3 + a**2*c*e**2*f**3 - 3*a*b**2*c**3*e - 4*a*b**2*c**2*e**2 + 3*a*b*c**4*d - 3*a*b*c**4*f + 6*a*b*c**3*d*e - 3*a*b*c**3*e*f + 3*a*b*c**3*f**3 + 5*a*b*c**2*d*e**2 + 8*a*b*c**2*e**2*f + 8*a*b*c**2*e*f**3 - a*b*c*d*e**3 + 4*a*b*c*e**3*f + 4*a*b*c*e**2*f**3 + 5*a*c**5 - 51*a*c**4*d**2 + 24*a*c**4*d*f - 41*a*c**4*e - 13*a*c**4*f**2 - 5*a*c**3*d**2*e - 7*a*c**3*d*e*f + 26*a*c**3*e**2 - 10*a*c**3*e*f**2 - a*c**3*f**4 - 2*a*c**2*d**2*e**2 - 10*a*c**2*d*e**2*f - 2*a*c**2*e**3 + 8*a*c**2*e**2*f**2 - 2*a*c**2*e*f**4 - 3*a*c*d*e**3*f + a*c*e**4 - a*c*e**3*f**2 - a*c*e**2*f**4 + b**2*c**2*d*e**2 + b**2*c**2*e**2*f + b**2*c**2*e*f**3 + b**2*c*d*e**3 + b**2*c*e**3*f + b**2*c*e**2*f**3 + 2*b*c**3*e**2 + 2*b*c**3*e*f**2 + 3*b*c**2*e**3 + 3*b*c**2*e**2*f**2 - 7*c**4*d**2*f - 6*c**4*d*e + c**4*d*f**2 - 4*c**4*e*f + c**4*f**3 - c**3*d**2*e*f - 2*c**3*d**2*f**3 - c**3*d*e**2 + 3*c**3*d*e*f**2 + 2*c**3*e**2*f - 4*c**3*e*f**3 + c**2*d**2*e**2*f - 2*c**2*d**2*e*f**3 - c**2*d*e**3 + 2*c**2*e**3*f - 3*c**2*e**2*f**3 - c*e**4*f + 2*c*e**3*f**3",
  "5*a**5*b*c**2/4 - a**5*b*c*e/4 + 5*a**5*c**2*d/4 - 5*a**5*c**2*f/4 - a**5*c*d*e/4 + a**5*c*e*f/4 - a**4*b**2*c**2/2 - a**4*b*c**2*d/2 + 2*a**4*b*c**2*f - a**4*b*c*e*f/4 - 5*a**4*c**3/4 - a**4*c**2*d*f - a**4*c**2*e - a**4*c**2*f**2/4 + a**4*c*d*e*f/4 + a**4*c*e**2/4 + a**3*b*c**3/2 + a**3*b*c**2*f**2 - a**3*b*c*e**2 + 3*a**3*c**3*d/2 - 2*a**3*c**3*f + a**3*c**2*e*f - a**3*c**2*f**3/4 - 5*a**3*c*d*e**2/4 + a**3*c*e**2*f - 3*a**2*b**2*c**3/4 + a**2*b**2*c**2*e/2 + a**2*b**2*c*e**2/4 - a**2*b*c**3*d + 17*a**2*b*c**3*f/4 + a**2*b*c**2*d*e - 5*a**2*b*c**2*e*f/2 - a**2*b*c*d*e**2/4 - 3*a**2*b*c*e**2*f/4 - 11*a**2*c**4/4 + 7*a**2*c**3*d**2/4 - 5*a**2*c**3*d*f/4 + 5*a**2*c**3*e/4 - a**2*c**3*f**2 - 5*a**2*c**2*d**2*e/4 + 2*a**2*c**2*d*e*f + a**2*c**2*e**2 + a**2*c**2*e*f**2/4 + a**2*c*d*e**2*f + a**2*c*e**3 + a*b**3*c**2*e/4 + a*b**3*c*e**2/4 - 3*a*b*c**4/4 + 3*a*b*c**3*e/4 + 3*a*b*c**3*f**2/4 + a*b*c**2*e**2/2 - a*b*c**2*e*f**2/2 - a*b*c*e**3 - 3*a*b*c*e**2*f**2/2 + 3*a*c**4*d/4 - 5*a*c**4*f/4 + a*c**3*d*e - 3*a*c**3*d*f**2/4 + 3*a*c**3*e*f/4 + a*c**3*f**3/4 - a*c**2*d*e**2 - 3*a*c**2*d*e*f**2/4 + a*c**2*e**2*f/4 + a*c**2*e*f**3/2 + a*c*d*e**2*f**2/4 + a*c*e**2*f**3/4 - b**2*c**2*e**2/4 - b**2*c**2*e*f**2/4 - b**2*c*e**3/4 - b**2*c*e**2*f**2/4 - b*c**3*d*e/4 + b*c**3*e*f/4 + b*c*d*e**3/4 - b*c*e**3*f/4 + c**4*d**2/2 + c**4*d*f/2 + 3*c**4*e/4 - c**4*f**2/4 + c**3*d**2*f**2/2 + c**3*e*f**2 - c**2*d**2*e**2/2 + c**2*d**2*e*f**2/2 - c**2*d*e**2*f/4 - c**2*e**3 + 3*c**2*e**2*f**2/4 + 3*c*e**4/4 - c*e**3*f**2/2",
  "a**5*b*c**2 - a**5*b*c*e + a**5*c**2*d - a**5*c**2*f - a**5*c*d*e + a**5*c*e*f + a**4*b**2*c**2 + 2*a**4*b*c**2*d - a**4*b*c**2*f - a**4*b*c*e*f - a**4*c**3 + a**4*c**2*d**2 - 3*a**4*c**2*d*f + a**4*c**2*f**2 + a**4*c*d*e*f + a**4*c*e**2 - 3*a**3*b*c**3 - 5*a**3*c**3*d + 4*a**3*c**3*f + 2*a**3*c**2*d*e - a**3*c**2*e*f - a**3*c*d*e**2 - a**2*b**2*c**3 - 2*a**2*b**2*c**2*e - a**2*b**2*c*e**2 - 2*a**2*b*c**3*d + a**2*b*c**3*f - 4*a**2*b*c**2*d*e + 3*a**2*b*c**2*e*f - 2*a**2*b*c*d*e**2 + 3*a**2*b*c*e**2*f + a**2*c**4 + a**2*c**3*d**2 + 3*a**2*c**3*d*f + 4*a**2*c**3*e - a**2*c**3*f**2 - 3*a**2*c**2*d**2*e + 5*a**2*c**2*d*e*f - 2*a**2*c**2*e**2 - 2*a**2*c**2*e*f**2 + a**2*c*d*e**2*f - a**2*c*e**2*f**2 + 2*a*b*c**4 + 3*a*b*c**3*e + a*b*c**2*e**2 + 4*a*c**4*d - 3*a*c**4*f + 5*a*c**3*d*e - 4*a*c**3*e*f + a*c*e**3*f - 2*c**4*d**2 - 2*c**4*e - 3*c**3*d**2*e - 2*c**3*e**2 - c**2*d**2*e**2 + c**2*e**3 + c*e**4",
  "-a**4*b*c**2 + a**4*b*c*e - a**4*c**2*d + a**4*c**2*f + a**4*c*d*e - a**4*c*e*f - a**3*b**2*c**2 - 2*a**3*b*c**2*d + a**3*c**3 - a**3*c**2*d**2 + 2*a**3*c**2*d*f - 2*a**3*c*d*e*f - a**3*c*e**2 + a**3*c*e*f**2 + 3*a**2*b*c**3 - a**2*b*c**2*f**2 - a**2*b*c*e*f**2 + 5*a**2*c**3*d - 3*a**2*c**3*f - 2*a**2*c**2*d*e + a**2*c**2*d*f**2 + 3*a**2*c**2*e*f + a**2*c*d*e**2 + a**2*c*d*e*f**2 + a**2*c*e**2*f - a*b*c**3*f + a*c**4 - 4*a*c**3*d**2 + a*c**3*d*f - 3*a*c**3*e - a*c**2*d*e*f + a*c**2*e**2 - a*c*d*e**2*f - c**3*d*e",
  "4*a**5*b*c + 4*a**5*b*e + 4*a**5*c*d - 4*a**5*c*f + 4*a**5*d*e - 4*a**5*e*f - 3*a**4*b**2*c - 3*a**4*b**2*e - 4*a**4*b*c*d + 9*a**4*b*c*f - 5*a**4*b*d*e + 11*a**4*b*e*f - 4*a**4*c**2 - a**4*c*d**2 - a**4*c*d*f - 8*a**4*c*e - 2*a**4*c*f**2 - 2*a**4*d**2*e + 2*a**4*d*e*f - 4*a**4*e**2 - 4*a**4*e*f**2 + 5*a**3*b*c**2 - 3*a**3*b*c*e + 4*a**3*b*c*f**2 + 5*a**3*b*e*f**2 + 11*a**3*c**2*d - 12*a**3*c**2*f + 2*a**3*c*d*e - a**3*c*e*f - a**3*c*f**3 + 2*a**3*d**2*e*f - a**3*d*e**2 - 4*a**3*d*e*f**2 + 3*a**3*e**2*f - 2*a**2*b**2*c**2 + 8*a**2*b**2*c*e + a**2*b**2*e**2 - 2*a**2*b*c**2*d + 16*a**2*b*c**2*f + 15*a**2*b*c*d*e - 22*a**2*b*c*e*f + 3*a**2*b*d*e**2 - 4*a**2*b*e**2*f + a**2*b*e*f**3 - 12*a**2*c**3 + 6*a**2*c**2*d**2 - 8*a**2*c**2*d*f - a**2*c**2*e - 3*a**2*c**2*f**2 + 3*a**2*c*d**2*e - 3*a**2*c*d*e*f + 8*a**2*c*e**2 + 6*a**2*c*e*f**2 + a**2*d*e**2*f + 3*a**2*e**3 + 4*a**2*e**2*f**2 + a*b**3*c*e - a*b**2*d*e**2 - 5*a*b*c**3 - 2*a*b*c**2*e + 3*a*b*c**2*f**2 - 2*a*b*c*e**2 - 6*a*b*c*e*f**2 - a*b*e**3 - a*b*e**2*f**2 - a*c**3*d - 2*a*c**3*f - 11*a*c**2*d*e - 3*a*c**2*d*f**2 + 19*a*c**2*e*f + a*c**2*f**3 + 2*a*c*d*e*f**2 - a*c*e**2*f + a*c*e*f**3 - 3*a*e**3*f - b**2*c*e**2 - b**2*c*e*f**2 - b*c**2*d*e + b*c**2*e*f + b*c*d*e**2 - b*c*e**2*f - b*e**3*f + 4*c**3*d**2 + 2*c**3*d*f + 5*c**3*e - c**3*f**2 + 6*c**2*d**2*e + 2*c**2*d**2*f**2 - 2*c**2*d*e*f + 4*c**2*e**2 + 5*c**2*e*f**2 - c*d*e**2*f - 5*c*e**3 - 2*c*e**2*f**2",
  "2*a**5*b*c + 2*a**5*c*d - 2*a**5*c*f - a**4*b**2*c - a**4*b*c*d + 3*a**4*b*c*f - 2*a**4*c**2 - 2*a**4*c*d*f - 2*a**4*c*e - 5*a**3*b*c**2 + 6*a**3*b*c*e + a**3*b*c*f**2 - 2*a**3*c**2*d + 2*a**3*c**2*f + 5*a**3*c*d*e - 3*a**3*c*e*f - 6*a**2*b**2*c*e - a**2*b*c**2*d - 9*a**2*b*c**2*f - 7*a**2*b*c*d*e + 18*a**2*b*c*e*f + a**2*b*c*f**3 + 6*a**2*c**3 - 5*a**2*c**2*d**2 + 10*a**2*c**2*d*f - 2*a**2*c**2*e - a**2*c**2*f**2 - 3*a**2*c*d*e*f - 5*a**2*c*e**2 - 2*a**2*c*e*f**2 - a*b**3*c*e + 6*a*b*c**3 - 2*a*b*c**2*e - 4*a*b*c**2*f**2 + 5*a*b*c*e**2 + 7*a*b*c*e*f**2 + 6*a*c**3*d + 5*a*c**2*d*e + 5*a*c**2*d*f**2 - 8*a*c**2*e*f - a*c**2*f**3 - 2*a*c*d*e*f**2 + 3*a*c*e**2*f - a*c*e*f**3 + b**2*c*e**2 + b**2*c*e*f**2 + b*c**2*d*e - b*c**2*e*f - b*c*d*e**2 + b*c*e**2*f - 5*c**3*d**2 - 2*c**3*d*f - 6*c**3*e + c**3*f**2 - 2*c**2*d**2*e - 2*c**2*d**2*f**2 + c**2*d*e*f + 2*c**2*e**2 - 5*c**2*e*f**2 + c*e**3 + 2*c*e**2*f**2",
  "-a**4*b*c*f - a**4*c*d*f + a**4*c*f**2 - a**3*b*c*f**2 + a**3*c**2*f + a**3*c*d*f**2 + a**3*c*e*f - a**2*b**2*c**2 - a**2*b**2*c*e - 2*a**2*b*c**2*d - 2*a**2*b*c*d*e + 3*a**2*b*c*e*f + 2*a**2*c**3 - 3*a**2*c**2*d**2 + 4*a**2*c**2*d*f - a**2*c**2*e - a**2*c**2*f**2 - a**2*c*e*f**2 + 2*a*b*c**3 + a*b*c**2*e + 4*a*c**3*d - 3*a*c**3*f - a*c**2*e*f + a*c*e**2*f - 2*c**3*d**2 - 2*c**3*e - c**2*d**2*e + c*e**3",
  "-6*a**4*b*c - 5*a**4*b*e - 6*a**4*c*d + 6*a**4*c*f - 5*a**4*d*e + 5*a**4*e*f + 4*a**3*b**2*c + 4*a**3*b**2*e + 5*a**3*b*c*d - 10*a**3*b*c*f + 7*a**3*b*d*e - 14*a**3*b*e*f + 6*a**3*c**2 + a**3*c*d**2 + 5*a**3*c*d*f + 11*a**3*c*e + 3*a**3*d**2*e - 3*a**3*d*e*f + 5*a**3*e**2 + 5*a**3*e*f**2 + 5*a**2*b*c**2 - 10*a**2*b*c*e - 3*a**2*b*c*f**2 + 2*a**2*b*e**2 - 6*a**2*b*e*f**2 - 4*a**2*c**2*d + 3*a**2*c**2*f - 16*a**2*c*d*e - 2*a**2*c*d*f**2 + 11*a**2*c*e*f + a**2*c*f**3 - 3*a**2*d**2*e*f + 3*a**2*d*e**2 + 5*a**2*d*e*f**2 - 6*a**2*e**2*f - a*b**4*e - a*b**2*c**2 + 5*a*b**2*c*e - 2*a*b**2*e**2 - 3*a*b*c**2*d + 3*a*b*c**2*f + 4*a*b*c*d*e - 13*a*b*c*e*f - a*b*c*f**3 - 5*a*b*d*e**2 + 9*a*b*e**2*f - a*b*e*f**3 - 3*a*c**3 - 10*a*c**2*d*f + 7*a*c**2*e + 6*a*c**2*f**2 + a*c*d**2*e + 9*a*c*d*e*f + a*c*e**2 - 2*a*c*e*f**2 - 3*a*d*e**2*f - 6*a*e**3 - 5*a*e**2*f**2 + b**3*e**2 + b**3*e*f**2 + b**2*c*d*e - b**2*c*e*f - b**2*d*e**2 + b**2*e**2*f + b*c**2*e + b*c**2*f**2 - 5*b*c*e**2 - 5*b*c*e*f**2 + 2*b*e**3 + 2*b*e**2*f**2 + 2*c**3*d - 2*c**3*f + 5*c**2*d**2*f - 6*c**2*d*e - 2*c**2*d*f**2 + 12*c**2*e*f - 6*c*d**2*e*f + 3*c*d*e**2 + 2*c*d*e*f**2 - 18*c*e**2*f + 6*e**3*f",
  "-2*a**4*b*c - 2*a**4*c*d + 2*a**4*c*f + a**3*b**2*c + a**3*b*c*d - 5*a**3*b*c*f + 2*a**3*c**2 + 2*a**3*c*e + 2*a**3*c*f**2 + 2*a**2*b*c**2 - 2*a**2*b*c*e - 4*a**2*b*c*f**2 - a**2*c**2*d + 3*a**2*c**2*f - a**2*c*d*e + a**2*c*d*f**2 + a**2*c*e*f + a**2*c*f**3 + a*b**2*c*e - a*b*c**2*d + 2*a*b*c**2*f - 3*a*b*c*e*f - 2*a*b*c*f**3 + a*c**3 - a*c**2*d**2 - a*c**2*d*f - a*c**2*e + 2*a*c**2*f**2 + a*c*d*e*f + a*c*d*f**3 + a*c*e**2 - a*c*e*f**2 - b*c*e**2 - b*c*e*f**2 - c**2*d**2*f - c**2*d*e - c**2*d*f**2 - 2*c**2*e*f + c*e**2*f",
  "a**4*b*c - 4*a**4*b*e + a**4*c*d - a**4*c*f - 4*a**4*d*e + 4*a**4*e*f + a**3*b**2*c + 3*a**3*b**2*e + 2*a**3*b*c*d + 5*a**3*b*d*e - 7*a**3*b*e*f - a**3*c**2 + a**3*c*d**2 - 2*a**3*c*d*f + 3*a**3*c*e + 2*a**3*d**2*e + 2*a**3*d*e*f + 4*a**3*e**2 + a**2*b**3*e - 3*a**2*b*c**2 - 2*a**2*b*c*e + a**2*b*c*f**2 - 3*a**2*b*e**2 - a**2*b*e*f**2 - 5*a**2*c**2*d + 3*a**2*c**2*f - 6*a**2*c*d*e - a**2*c*d*f**2 + 4*a**2*c*e*f - 2*a**2*d**2*e*f - 2*a**2*d*e**2 - 4*a**2*e**2*f + a*b*c**2*f - 2*a*b*c*d*e + 3*a*b*d*e**2 - 3*a*b*e**2*f - a*c**3 + 4*a*c**2*d**2 - a*c**2*d*f + 4*a*c**2*e + 3*a*c*d**2*e + a*c*e**2 + 2*a*d*e**2*f - b*e**3 + c**2*d*e - c*d*e**2",
  "-a**4*b*c - a**4*c*d + a**4*c*f + a**3*b**2*c + a**3*b*c*d - 3*a**3*b*c*f + a**3*c**2 + a**3*c*e + a**3*c*f**2 + a**2*b**3*c - 3*a**2*b*c*e - 2*a**2*b*c*f**2 - 2*a**2*c**2*d + 3*a**2*c**2*f - a**2*c*d*e + a**2*c*d*f**2 + a**2*c*e*f - 2*a*b*c**2*d + 3*a*b*c*d*e - 3*a*b*c*e*f + a*c**3 + a*c**2*d**2 - a*c**2*d*f + a*c*d*e*f + 2*a*c*e**2 - b*c*e**2 - c**2*d*e",
  "a**5*b + a**5*d - a**5*f - a**4*b**2 - 2*a**4*b*d + 3*a**4*b*f - a**4*c - a**4*d**2 + a**4*d*f - a**4*e - a**4*f**2 + 3*a**3*b*c + a**3*b*e + a**3*b*f**2 + 5*a**3*c*d - 5*a**3*c*f + a**3*d**2*f + a**3*d*e - a**3*d*f**2 + a**2*b**4 + 2*a**2*b*c*d + 3*a**2*b*c*f + a**2*b*d*e - a**2*b*e*f - 3*a**2*c**2 + a**2*c*d**2 - 3*a**2*c*d*f - 3*a**2*c*e - a**2*c*f**2 - a**2*d*e*f + a**2*e*f**2 + 3*a*b**2*d*e - 7*a*b*c**2 - 2*a*b*c*e + 4*a*b*c*f**2 - 3*a*c**2*d - a*c**2*f - 3*a*c*d*e - 2*a*c*d*f**2 + 4*a*c*e*f - b**2*e**2 - b*c*d*e + 2*b*c*e*f + 3*b*d*e**2 + 4*c**2*d**2 + 2*c**2*d*f + 6*c**2*e + 3*c*d**2*e - c*e**2",
  "-3*a**5*b - 3*a**5*d + 3*a**5*f + 4*a**4*b**2 + 7*a**4*b*d - 8*a**4*b*f + 3*a**4*c + 3*a**4*d**2 - a**4*d*f + 3*a**4*e + a**4*f**2 + a**3*b**3 - 4*a**3*b*c - 2*a**3*b*d**2 - 5*a**3*b*e - a**3*b*f**2 - 9*a**3*c*d + 7*a**3*c*f - a**3*d**3 - 2*a**3*d**2*f - 4*a**3*d*e + a**3*d*f**2 - a**3*e*f - a**2*b**2*c - 4*a**2*b*c*d + a**2*b*c*f + 3*a**2*b*d*e - 2*a**2*b*e*f + 2*a**2*c**2 + 3*a**2*c*d**2 + 2*a**2*c*d*f + 4*a**2*c*e - a**2*c*f**2 + a**2*d**3*f + a**2*d**2*e + 4*a**2*d*e*f + a**2*e**2 - a**2*e*f**2 + 2*a*b*c**2 - a*b*e**2 + 4*a*c**2*d - 3*a*c**2*f - 3*a*c*d*e + a*c*e*f - a*d**2*e*f - a*e**2*f - 2*c**2*d**2 - 2*c**2*e + c*e**2",
  "2*a**5*b + 2*a**5*d - 2*a**5*f - a**4*b**2 + 3*a**4*b*f - 2*a**4*c + a**4*d**2 - 3*a**4*d*f - 2*a**4*e - 2*a**3*b*c + 4*a**3*b*e + a**3*b*f**2 - a**3*c*f - 2*a**3*d**2*f + 2*a**3*d*e + a**3*d*f**2 - a**3*e*f - 2*a**2*b**2*c - 2*a**2*b**2*e - 4*a**2*b*c*d + 3*a**2*b*c*f - 2*a**2*b*d*e + 7*a**2*b*e*f + a**2*c**2 - 2*a**2*c*d**2 + 7*a**2*c*d*f - 2*a**2*c*e - 3*a**2*c*f**2 + a**2*d**2*f**2 - a**2*d*e*f - 3*a**2*e**2 + a*b**2*d*e + 3*a*b*c**2 - 2*a*b*c*e + 2*a*b*e**2 + 2*a*b*e*f**2 + 7*a*c**2*d - 5*a*c**2*f + a*c*d*e - 2*a*c*e*f - a*d*e*f**2 + 3*a*e**2*f + b*e**2*f - 3*c**2*d**2 - 3*c**2*e + c*d*e*f + 3*c*e**2",
  "-a**5*b - a**5*d + a**5*f + a**4*b**2 + 2*a**4*b*d - 3*a**4*b*f + a**4*c + a**4*d**2 - a**4*d*f + a**4*e + a**4*f**2 - 3*a**3*b*c + 4*a**3*b*e - 2*a**3*b*f**2 - 5*a**3*c*d + 5*a**3*c*f - a**3*d**2*f + 4*a**3*d*e - 5*a**3*e*f + a**3*f**3 - 4*a**2*b**2*e - 2*a**2*b*c*d - 5*a**2*b*c*f - 5*a**2*b*d*e + 12*a**2*b*e*f - a**2*b*f**3 + 4*a**2*c**2 - 3*a**2*c*d**2 + 5*a**2*c*d*f - 2*a**2*c*e + 2*a**2*c*f**2 - 2*a**2*d*e*f + a**2*d*f**3 - 5*a**2*e**2 - 2*a**2*e*f**2 - a*b**3*e + 5*a*b*c**2 - 3*a*b*c*e - 4*a*b*c*f**2 + 4*a*b*e**2 + 6*a*b*e*f**2 + 5*a*c**2*d + a*c**2*f + 4*a*c*d*e + 4*a*c*d*f**2 - 7*a*c*e*f - a*c*f**3 - 2*a*d*e*f**2 + 3*a*e**2*f - a*e*f**3 + b**2*e**2 + b**2*e*f**2 + b*c*d*e - b*c*e*f - b*d*e**2 + b*e**2*f - 4*c**2*d**2 - 2*c**2*d*f - 5*c**2*e + c**2*f**2 - c*d**2*e - 2*c*d**2*f**2 + c*d*e*f + 3*c*e**2 - 5*c*e*f**2 + 2*e**2*f**2",
  "-a**3*b*e - a**3*d*e + a**3*e*f - a**2*b*e*f + a**2*c*e + a**2*d*e*f + a**2*e**2 - a*b**3*e - a*b**2*d*e + 3*a*b*c*e + a*c*d*e - a*c*e*f - a*e**2*f + b**2*d**2*e + b**2*e**2 - b*d*e**2 - 2*c*d**2*e - 2*c*e**2",
  "2*a**3*b*c + 2*a**3*c*d - 2*a**3*c*f - a**2*b**2*c - a**2*b*c*d + 4*a**2*b*c*f - 2*a**2*c**2 - a**2*c*d*f - 2*a**2*c*e - a**2*c*f**2 + a*b**2*c*d - 3*a*b*c**2 + 2*a*b*c*e + 2*a*b*c*f**2 + a*c**2*d - 2*a*c**2*f - a*c*d*f**2 + a*c*e*f + b*c*e*f + c**2*d**2 + c**2*d*f + 2*c**2*e - c*e**2",
  "-a**4*b - a**4*d + a**4*f + a**3*b**2 + 2*a**3*b*d - 2*a**3*b*f + a**3*c + a**3*d**2 + a**3*e - a**2*b*c - a**2*b*e - 3*a**2*c*d + 2*a**2*c*f - a**2*d**2*f - a**2*d*e - a**2*e*f + a*b**2*d**2 + a*b**2*e - 2*a*b*c*d + 2*a*b*d*e - 2*a*b*e*f + a*c**2 + a*c*d**2 + a*c*e + a*d*e*f - b*e**2 - c*d*e",
  "-a**4*b - a**4*d + a**4*f + a**3*b**2 + 2*a**3*b*d - 3*a**3*b*f + a**3*c + a**3*d**2 - a**3*d*f + a**3*e + a**3*f**2 - 2*a**2*b*c + a**2*b*e - a**2*b*f**2 - 4*a**2*c*d + 4*a**2*c*f - a**2*d**2*f + a**2*d*e + a**2*d*f**2 - 2*a**2*e*f + a*b**3*d - a*b**2*c + a*b*c*d - 2*a*b*c*f - 2*a*b*d*e + 4*a*b*e*f + 3*a*c**2 + 3*a*c*d*f - a*c*f**2 - a*d*e*f - 2*a*e**2 - a*e*f**2 + b**2*e*f - c**2*d + c**2*f - 2*c*d**2*f - 5*c*e*f + 2*e**2*f",
  "a**3*b*c + a**3*c*d - a**3*c*f - a**2*b**2*c - 2*a**2*b*c*d + 2*a**2*b*c*f - a**2*c**2 - a**2*c*d**2 - a**2*c*e + a*b*c**2 + 3*a*c**2*d - 2*a*c**2*f + a*c*d**2*f + 2*a*c*e*f - c**2*d**2 - c**2*e + c*e**2",
  "a**3*b**2 + 2*a**3*b*d - a**3*b*f + a**3*d**2 - a**3*d*f + a**2*b**3 + a**2*b**2*d - 4*a**2*b*c - a**2*b*e - 4*a**2*c*d + 3*a**2*c*f - a**2*d**2*f - a**2*d*e - 2*a*b*c*d + 3*a*b*d*e - 2*a*b*e*f + a*c**2 + 3*a*c*d**2 + 3*a*c*e + a*d*e*f - b*e**2 - c*d*e",
  "a**2*b*c + a**2*c*d - a**2*c*f - a*b**2*e - a*b*c*d + a*b*c*f - a*b*d*e + a*b*e*f - a*c**2 - a*c*d**2 - a*c*e + b*d**2*e + b*e**2 + c*d**3 + 2*c*d*e",
  "a**2*b*c + a**2*c*d - a**2*c*f - a*b**2*c - a*b*c*d + 2*a*b*c*f - a*c**2 - a*c*d*f - a*c*e + b*c*d**2 + b*c*e + c*d*e",
  "a**3*b + a**3*d - a**3*f + a**2*b*f - a**2*c - a**2*d*f - a**2*e + a*b**2*f - 2*a*b*c + a*e*f + b*d*e + c*d**2 + c*e",
  "a**2*b + a**2*d - a**2*f - a*b**2 - a*b*d + 2*a*b*f - a*c - a*d*f - a*e + b*d*f + b*e + c*d - c*f + e*f"
]

==> anc/conductor/certificates/conductor6_mod_normal_support.json <==
[
  "a**4*b**2*c**3",
  "a**5*b**3*c - 3*a**5*b*c**2 + a**5*b*c*e + a**5*c**2*f + 9*a**4*b**2*c**2/5 - 58*a**4*c**3/5 + a**4*c*e**2 - 31*a**3*b*c**3/5 + 5*a**3*b*e**3 + 3*a**3*c*e**2*f + 73*a**2*b**2*c**3/5 + 9*a*b**3*e**3/5",
  "-a**2*b**3*c**3",
  "-7*a**3*b**2*c**3",
  "-a**3*b**2*c**3 + a**3*b*d*e**3 + a**2*b**3*c**3",
  "-6*a**3*b**2*c**3/5 + 6*a**2*b**3*c**3/5",
  "a**4*b**2*c**2/5 - 2*a**4*c**3/5 + 71*a**3*b*c**3/5 - 13*a**3*b*e**3 - 13*a**3*c*e**2*f + a**2*b**4*c**2 + 62*a**2*b**2*c**3/5 - 19*a*b**3*e**3/5",
  "51*a**2*b**2*c**3 - 16*a*b**3*c*e**2",
  "a**3*b**2*c**3",
  "-61*a**3*b**2*c**2/5 + 122*a**3*c**3/5 - 7*a**2*b**3*c**2 - 249*a**2*b*c**3/5 - 94*a*b**2*c**2*e - 141*a*b**2*c*e**2/5",
  "-a**4*b**2*c**2 + 2*a**4*c**3 + 13*a**3*b*c**3 - 16*a**3*b*e**3 - 16*a**3*c*e**2*f + 34*a**2*b**2*c**3 - 8*a*b**3*e**3",
  "a**4*b**2*c**2 - 2*a**4*c**3 - 8*a**3*b*c**3 + 10*a**3*b*e**3 + 10*a**3*c*e**2*f - 23*a**2*b**2*c**3 + 8*a*b**3*e**3",
  "a**4*b**2*c**2 - 2*a**4*c**3 - 8*a**3*b*c**3 + 9*a**3*b*e**3 + 9*a**3*c*e**2*f - 15*a**2*b**2*c**3 + 7*a*b**3*e**3",
  "a**3*b*e**3 + a**3*c*e**2*f - 6*a**2*b**2*c**3 + a*b**3*e**3",
  "-151*a**2*b**2*c**2/5 + 276*a**2*c**3/5 - 302*a*b*c**2*e/5 + a*b*c*e**2 - 26*a*c*e**2*f/5 + 21*c*e**2*f**2/5",
  "-13*a**3*b**2*c**2/5 + 31*a**3*c**3/5 - 42*a**2*b*c**3/5 + a**2*c*e**2*f - 33*a*b**2*c*e**2/5",
  "37*a**3*b**2*c**2/20 - 69*a**3*c**3/20 - a**2*b**3*c**2/4 + 123*a**2*b*c**3/20 + a**2*c*e**2*f/4 + 2*a*b**2*c**2*e + a*b**2*c*e**2/10 - a*c*e**2*f**2/4",
  "-18*a**3*b**2*c**2 + 37*a**3*c**3 - 18*a**2*b**3*c**2 - 11*a**2*b*c**3 + a**2*c*e**2*f - 72*a*b**2*c**2*e - 13*a*b**2*c*e**2",
  "-2*a**3*b*c**3 + 2*a**3*b*e**3 + 2*a**3*c*e**2*f + a**2*b**2*c**3 - a*b**3*c*e**2",
  "a**3*b*c**3 - a**3*b*e**3 - a**3*c*e**2*f",
  "-a**2*b**3*c**2 + a**2*b*c**3 + a*b**2*c**2*e",
  "-3*a**2*b**2*c**3",
  "-a*b**3*c**2*e",
  "2*a**3*b*c**3 - 2*a**3*b*e**3 - 2*a**3*c*e**2*f + a*b**3*e**3",
  "a*b**3*c*e**2",
  "-a**2*b**2*c**3",
  "2*a**2*b*c**3 + a*b**2*c*e**2 - a*c*e**2*f**2",
  "-a**3*b**3*c + 3*a**3*b*c**2 - a**3*b*c*e - a**3*c**2*f - 5*a**2*b**2*c**2/2 + 27*a**2*c**3/2 - a**2*c*e**2 - 5*a*b*c**2*e - a*b*c*e**2/2 + 5*a*c*e**2*f/2 - c*e**2*f**2",
  "-a**3*b**2*c**2 + 2*a**3*c**3 - 3*a**2*b*c**3 + 4*a*b**2*c*e**2",
  "-6*a*b**2*c*e**2",
  "-2*a**2*b*c**3 - a*b**2*c*e**2",
  "a**3*b*c**3 - a**3*b*e**3 - a**3*c*e**2*f + a**2*b**2*c**3",
  "-2*a*b**2*c**2*e",
  "-a**2*b*c**3 - 4*a*b**2*c*e**2",
  "-2*a**2*b*c**3 - 2*a*b**2*c*e**2",
  "-a**2*b*c**3 - a*b**2*c*e**2",
  "-a**2*b*c**3 - 2*a*b**2*c*e**2",
  "a**3*b**2*c**2 - 2*a**3*c**3 - 3*a**2*b*c**3 - 9*a*b**2*c*e**2",
  "-3*a**2*b**2*c**2 + 5*a**2*c**3 - 5*a*b*c**2*e - a*c*e**2*f + c*e**2*f**2",
  "7*a**2*b**2*c**2 - 12*a**2*c**3 + 12*a*b*c**2*e + 2*a*c*e**2*f - 2*c*e**2*f**2",
  "2*a**2*b**2*c**2 - 5*a**2*c**3 + 4*a*b*c**2*e - a*c*e**2*f + c*e**2*f**2",
  "9*a**2*b**2*c**2 - 16*a**2*c**3 + 17*a*b*c**2*e + 2*a*c*e**2*f - 2*c*e**2*f**2",
  "-2*a**3*b**2*c**2/5 + 4*a**3*c**3/5 - 8*a**2*b*c**3/5 - 2*a*b**2*c*e**2/5",
  "a**3*b**3*c - 3*a**3*b*c**2 + a**3*b*c*e + a**3*c**2*f + 11*a**2*b**2*c**2/10 - 101*a**2*c**3/10 + a**2*c*e**2 + 11*a*b*c**2*e/5 + a*b*c*e**2/2 - 19*a*c*e**2*f/10 + 2*c*e**2*f**2/5",
  "a**3*b**3*c - 3*a**3*b*c**2 + a**3*b*c*e + a**3*c**2*f - 12*a**2*b**2*c**2 + 15*a**2*c**3 + a**2*c*e**2 - 24*a*b*c**2*e - 3*a*c*e**2*f + 2*c*e**2*f**2",
  "a**3*b**4 - 2*a**3*b**2*c + a**3*c**2 - 14*a**2*b*c**2 - 4*a**2*b*c*e + 4*a**2*b*e**2 - 14*a**2*c**2*d + 14*a**2*c**2*f + 4*a**2*c*d*e - 34*a*c**2*e + 13*a*c*e**2 - 13*c*e**2*f",
  "-a**2*b**2*c**2/2 + 3*a**2*c**3/2 - a*b*c**2*e - a*b*c*e**2/2 + a*c*e**2*f/2",
  "-8*a**2*b**2*c**2 + 15*a**2*c**3 - 16*a*b*c**2*e - a*c*e**2*f + c*e**2*f**2",
  "-2*a**2*b**2*c**2 + 4*a**2*c**3 - 4*a*b*c**2*e",
  "2*a**2*b**2*c**2 - 4*a**2*c**3 + 4*a*b*c**2*e",
  "-a*b**2*c*e**2",
  "-2*a**2*b**2*c**2 + 4*a**2*c**3 - 3*a*b*c**2*e",
  "a**2*b**2*c**2 - 2*a**2*c**3 + 2*a*b*c**2*e",
  "-a**2*b**2*c**2 + 2*a**2*c**3 - 2*a*b*c**2*e",
  "a**2*b**3*c + 79*a**2*b*c**2/4 + a**2*b*c*e + 91*a**2*c**2*d/4 - 87*a**2*c**2*f/4 + 4*a*b**2*c*e - 2*a*b**2*e**2 + a*b*c**2*f/2 + 217*a*c**2*e/4 - 79*a*c*e**2/4 + 2*b**2*e**2*f - 2*b*c*e**2 - 2*c**2*d*e + 2*c**2*e*f + 79*c*e**2*f/4",
  "27*a**2*b*c**2/2 + 27*a**2*c**2*d/2 - 27*a**2*c**2*f/2 + 81*a*c**2*e/2 + a*c**2*f**2/2 - 14*a*c*e**2 + 14*c*e**2*f",
  "-a**2*b**3*c - 79*a**2*b*c**2/4 - a**2*b*c*e - 91*a**2*c**2*d/4 + 87*a**2*c**2*f/4 - 4*a*b**2*c*e + 2*a*b**2*e**2 - a*b*c**2*f/2 - 217*a*c**2*e/4 + 79*a*c*e**2/4 - 2*b**2*e**2*f + 2*b*c*e**2 + 2*c**2*d*e - 2*c**2*e*f - 79*c*e**2*f/4"
]

==> anc/conductor/certificates/conductor6_source_fast.json <==
[
  "a*(-a*(b + d - f) - b*f + c + d*f + e) - b*e + b*(a*(b + d - f) - d*f) - c*d + c*f - e*f",
  "4*a**8*b*c**2 + 4*a**8*c**2*d - 4*a**8*c**2*f - 2*a**7*b**2*c**2 - 2*a**7*b*c**2*d + a**7*b*c**2*f - 4*a**7*c**3 - 9*a**7*c**2*d*f - 4*a**7*c**2*e + 5*a**7*c**2*f**2 + 2*a**6*b**2*c**2*f + 14*a**6*b*c**3 + 2*a**6*b*c**2*d*f + 30*a**6*b*c**2*e - 5*a**6*b*c**2*f**2 + a**6*b*c*e**2 + 20*a**6*c**3*d - 15*a**6*c**3*f + 28*a**6*c**2*d*e + 5*a**6*c**2*d*f**2 - 19*a**6*c**2*e*f + a**6*c*d*e**2 - a**6*c*e**2*f - 34*a**5*b**2*c**3 - 22*a**5*b**2*c**2*e + a**5*b**2*c*e**2 - 57*a**5*b*c**3*d + 30*a**5*b*c**3*f - 23*a**5*b*c**2*d*e + 29*a**5*b*c**2*e*f - 14*a**5*c**4 - 33*a**5*c**3*d**2 + 5*a**5*c**3*d*f - 42*a**5*c**3*e + 13*a**5*c**3*f**2 - a**5*c**2*d**2*e - 56*a**5*c**2*d*e*f - 30*a**5*c**2*e**2 + 24*a**5*c**2*e*f**2 - 2*a**5*c*d*e**2*f - a**5*c*e**3 + a**5*c*e**2*f**2 + 34*a**4*b**2*c**3*f + 22*a**4*b**2*c**2*e*f - a**4*b**2*c*e**2*f + 39*a**4*b*c**4 + 57*a**4*b*c**3*d*f + a**4*b*c**3*e - 57*a**4*b*c**3*f**2 + 23*a**4*b*c**2*d*e*f + 23*a**4*b*c**2*e**2 - 32*a**4*b*c**2*e*f**2 - 2*a**4*b*c*e**3 - 5*a**4*b*c*e**2*f**2 + 108*a**4*c**4*d - 46*a**4*c**4*f + 33*a**4*c**3*d**2*f + 9*a**4*c**3*d*e + 5*a**4*c**3*d*f**2 + 71*a**4*c**3*e*f + 3*a**4*c**3*f**3 + a**4*c**2*d**2*e*f + 3*a**4*c**2*d*e**2 + 28*a**4*c**2*d*e*f**2 + 51*a**4*c**2*e**2*f - 9*a**4*c**2*e*f**3 - a**4*c**2*f**5 + 3*a**4*c*d*e**3 + a**4*c*d*e**2*f**2 + a**4*c*e**3*f + a**4*c*e**2*f**3 - 3*a**3*b**2*c**3*e - 4*a**3*b**2*c**2*e**2 + 3*a**3*b*c**4*d - 42*a**3*b*c**4*f + 6*a**3*b*c**3*d*e - 4*a**3*b*c**3*e*f + 16*a**3*b*c**3*f**3 + 5*a**3*b*c**2*d*e**2 - 15*a**3*b*c**2*e**2*f - 19*a**3*b*c**2*e*f**3 - a**3*b*c*d*e**3 + 6*a**3*b*c*e**3*f + 8*a**3*b*c*e**2*f**3 + 5*a**3*c**5 - 51*a**3*c**4*d**2 - 84*a**3*c**4*d*f - 41*a**3*c**4*e + 47*a**3*c**4*f**2 - 5*a**3*c**3*d**2*e - 16*a**3*c**3*d*e*f - 30*a**3*c**3*d*f**3 + 26*a**3*c**3*e**2 - 39*a**3*c**3*e*f**2 + 2*a**3*c**3*f**4 - 2*a**3*c**2*d**2*e**2 - 13*a**3*c**2*d*e**2*f - 2*a**3*c**2*e**3 - 13*a**3*c**2*e**2*f**2 + 6*a**3*c**2*e*f**4 - 6*a**3*c*d*e**3*f + a**3*c*e**4 - a**3*c*e**3*f**2 - 2*a**3*c*e**2*f**4 + 3*a**2*b**2*c**3*e*f + a**2*b**2*c**2*d*e**2 + 5*a**2*b**2*c**2*e**2*f + a**2*b**2*c**2*e*f**3 + a**2*b**2*c*d*e**3 + a**2*b**2*c*e**3*f + a**2*b**2*c*e**2*f**3 - 3*a**2*b*c**4*d*f + 3*a**2*b*c**4*f**2 - 6*a**2*b*c**3*d*e*f + 2*a**2*b*c**3*e**2 + 5*a**2*b*c**3*e*f**2 - 3*a**2*b*c**3*f**4 - 5*a**2*b*c**2*d*e**2*f + 3*a**2*b*c**2*e**3 - 5*a**2*b*c**2*e**2*f**2 - 8*a**2*b*c**2*e*f**4 + a**2*b*c*d*e**3*f - 4*a**2*b*c*e**3*f**2 - 4*a**2*b*c*e**2*f**4 - 5*a**2*c**5*f + 44*a**2*c**4*d**2*f - 6*a**2*c**4*d*e - 23*a**2*c**4*d*f**2 + 37*a**2*c**4*e*f + 14*a**2*c**4*f**3 + 4*a**2*c**3*d**2*e*f - 2*a**2*c**3*d**2*f**3 - a**2*c**3*d*e**2 + 10*a**2*c**3*d*e*f**2 - 24*a**2*c**3*e**2*f + 6*a**2*c**3*e*f**3 + a**2*c**3*f**5 + 3*a**2*c**2*d**2*e**2*f - 2*a**2*c**2*d**2*e*f**3 - a**2*c**2*d*e**3 + 10*a**2*c**2*d*e**2*f**2 + 4*a**2*c**2*e**3*f - 11*a**2*c**2*e**2*f**3 + 2*a**2*c**2*e*f**5 + 3*a**2*c*d*e**3*f**2 - 2*a**2*c*e**4*f + 3*a**2*c*e**3*f**3 + a**2*c*e**2*f**5 - a*b**2*c**2*d*e**2*f - a*b**2*c**2*e**2*f**2 - a*b**2*c**2*e*f**4 - a*b**2*c*d*e**3*f - a*b**2*c*e**3*f**2 - a*b**2*c*e**2*f**4 - 2*a*b*c**3*e**2*f - 2*a*b*c**3*e*f**3 - 3*a*b*c**2*e**3*f - 3*a*b*c**2*e**2*f**3 + 7*a*c**4*d**2*f**2 + 6*a*c**4*d*e*f - a*c**4*d*f**3 + 4*a*c**4*e*f**2 - a*c**4*f**4 + a*c**3*d**2*e*f**2 + 2*a*c**3*d**2*f**4 + a*c**3*d*e**2*f - 3*a*c**3*d*e*f**3 - 2*a*c**3*e**2*f**2 + 4*a*c**3*e*f**4 - a*c**2*d**2*e**2*f**2 + 2*a*c**2*d**2*e*f**4 + a*c**2*d*e**3*f - 2*a*c**2*e**3*f**2 + 3*a*c**2*e**2*f**4 + a*c*e**4*f**2 - 2*a*c*e**3*f**4",
  "5*a**7*b*c**2/4 - a**7*b*c*e/4 + 5*a**7*c**2*d/4 - 5*a**7*c**2*f/4 - a**7*c*d*e/4 + a**7*c*e*f/4 - a**6*b**2*c**2/2 - a**6*b*c**2*d/2 + 3*a**6*b*c**2*f/4 - 5*a**6*c**3/4 - 9*a**6*c**2*d*f/4 - a**6*c**2*e + a**6*c**2*f**2 + a**6*c*d*e*f/2 + a**6*c*e**2/4 - a**6*c*e*f**2/4 + a**5*b**2*c**2*f/2 + a**5*b*c**3/2 + a**5*b*c**2*d*f/2 - a**5*b*c**2*f**2 - a**5*b*c*e**2 + a**5*b*c*e*f**2/4 + 3*a**5*c**3*d/2 - 3*a**5*c**3*f/4 + a**5*c**2*d*f**2 + 2*a**5*c**2*e*f - 5*a**5*c*d*e**2/4 - a**5*c*d*e*f**2/4 + 3*a**5*c*e**2*f/4 - 3*a**4*b**2*c**3/4 + a**4*b**2*c**2*e/2 + a**4*b**2*c*e**2/4 - a**4*b*c**3*d + 15*a**4*b*c**3*f/4 + a**4*b*c**2*d*e - 5*a**4*b*c**2*e*f/2 - a**4*b*c**2*f**3 - a**4*b*c*d*e**2/4 + a**4*b*c*e**2*f/4 - 11*a**4*c**4/4 + 7*a**4*c**3*d**2/4 - 11*a**4*c**3*d*f/4 + 5*a**4*c**3*e/4 + a**4*c**3*f**2 - 5*a**4*c**2*d**2*e/4 + 2*a**4*c**2*d*e*f + a**4*c**2*e**2 - 3*a**4*c**2*e*f**2/4 + a**4*c**2*f**4/4 + 9*a**4*c*d*e**2*f/4 + a**4*c*e**3 - a**4*c*e**2*f**2 + a**3*b**3*c**2*e/4 + a**3*b**3*c*e**2/4 + 3*a**3*b**2*c**3*f/4 - a**3*b**2*c**2*e*f/2 - a**3*b**2*c*e**2*f/4 - 3*a**3*b*c**4/4 + a**3*b*c**3*d*f + 3*a**3*b*c**3*e/4 - 7*a**3*b*c**3*f**2/2 - a**3*b*c**2*d*e*f + a**3*b*c**2*e**2/2 + 2*a**3*b*c**2*e*f**2 + a**3*b*c*d*e**2*f/4 - a**3*b*c*e**3 - 3*a**3*b*c*e**2*f**2/4 + 3*a**3*c**4*d/4 + 3*a**3*c**4*f/2 - 7*a**3*c**3*d**2*f/4 + a**3*c**3*d*e + a**3*c**3*d*f**2/2 - a**3*c**3*e*f/2 + 5*a**3*c**3*f**3/4 + 5*a**3*c**2*d**2*e*f/4 - a**3*c**2*d*e**2 - 11*a**3*c**2*d*e*f**2/4 - 3*a**3*c**2*e**2*f/4 + a**3*c**2*e*f**3/4 - 3*a**3*c*d*e**2*f**2/4 - a**3*c*e**3*f + a**3*c*e**2*f**3/4 - a**2*b**3*c**2*e*f/4 - a**2*b**3*c*e**2*f/4 - a**2*b**2*c**2*e**2/4 - a**2*b**2*c**2*e*f**2/4 - a**2*b**2*c*e**3/4 - a**2*b**2*c*e**2*f**2/4 + 3*a**2*b*c**4*f/4 - a**2*b*c**3*d*e/4 - a**2*b*c**3*e*f/2 - 3*a**2*b*c**3*f**3/4 - a**2*b*c**2*e**2*f/2 + a**2*b*c**2*e*f**3/2 + a**2*b*c*d*e**3/4 + 3*a**2*b*c*e**3*f/4 + 3*a**2*b*c*e**2*f**3/2 + a**2*c**4*d**2/2 - a**2*c**4*d*f/4 + 3*a**2*c**4*e/4 + a**2*c**4*f**2 + a**2*c**3*d**2*f**2/2 - a**2*c**3*d*e*f + 3*a**2*c**3*d*f**3/4 + a**2*c**3*e*f**2/4 - a**2*c**3*f**4/4 - a**2*c**2*d**2*e**2/2 + a**2*c**2*d**2*e*f**2/2 + 3*a**2*c**2*d*e**2*f/4 + 3*a**2*c**2*d*e*f**3/4 - a**2*c**2*e**3 + a**2*c**2*e**2*f**2/2 - a**2*c**2*e*f**4/2 - a**2*c*d*e**2*f**3/4 + 3*a**2*c*e**4/4 - a**2*c*e**3*f**2/2 - a**2*c*e**2*f**4/4 + a*b**2*c**2*e**2*f/4 + a*b**2*c**2*e*f**3/4 + a*b**2*c*e**3*f/4 + a*b**2*c*e**2*f**3/4 + a*b*c**3*d*e*f/4 - a*b*c**3*e*f**2/4 - a*b*c*d*e**3*f/4 + a*b*c*e**3*f**2/4 - a*c**4*d**2*f/2 - a*c**4*d*f**2/2 - 3*a*c**4*e*f/4 + a*c**4*f**3/4 - a*c**3*d**2*f**3/2 - a*c**3*e*f**3 + a*c**2*d**2*e**2*f/2 - a*c**2*d**2*e*f**3/2 + a*c**2*d*e**2*f**2/4 + a*c**2*e**3*f - 3*a*c**2*e**2*f**3/4 - 3*a*c*e**4*f/4 + a*c*e**3*f**3/2",
  "a**7*b*c**2 - a**7*b*c*e + a**7*c**2*d - a**7*c**2*f - a**7*c*d*e + a**7*c*e*f + a**6*b**2*c**2 + 2*a**6*b*c**2*d - 2*a**6*b*c**2*f - a**6*c**3 + a**6*c**2*d**2 - 4*a**6*c**2*d*f + 2*a**6*c**2*f**2 + 2*a**6*c*d*e*f + a**6*c*e**2 - a**6*c*e*f**2 - a**5*b**2*c**2*f - 3*a**5*b*c**3 - 2*a**5*b*c**2*d*f + a**5*b*c**2*f**2 + a**5*b*c*e*f**2 - 5*a**5*c**3*d + 5*a**5*c**3*f - a**5*c**2*d**2*f + 2*a**5*c**2*d*e + 3*a**5*c**2*d*f**2 - a**5*c**2*e*f - a**5*c**2*f**3 - a**5*c*d*e**2 - a**5*c*d*e*f**2 - a**5*c*e**2*f - a**4*b**2*c**3 - 2*a**4*b**2*c**2*e - a**4*b**2*c*e**2 - 2*a**4*b*c**3*d + 4*a**4*b*c**3*f - 4*a**4*b*c**2*d*e + 3*a**4*b*c**2*e*f - 2*a**4*b*c*d*e**2 + 3*a**4*b*c*e**2*f + a**4*c**4 + a**4*c**3*d**2 + 8*a**4*c**3*d*f + 4*a**4*c**3*e - 5*a**4*c**3*f**2 - 3*a**4*c**2*d**2*e + 3*a**4*c**2*d*e*f - 2*a**4*c**2*e**2 - a**4*c**2*e*f**2 + 2*a**4*c*d*e**2*f - a**4*c*e**2*f**2 + a**3*b**2*c**3*f + 2*a**3*b**2*c**2*e*f + a**3*b**2*c*e**2*f + 2*a**3*b*c**4 + 2*a**3*b*c**3*d*f + 3*a**3*b*c**3*e - a**3*b*c**3*f**2 + 4*a**3*b*c**2*d*e*f + a**3*b*c**2*e**2 - 3*a**3*b*c**2*e*f**2 + 2*a**3*b*c*d*e**2*f - 3*a**3*b*c*e**2*f**2 + 4*a**3*c**4*d - 4*a**3*c**4*f - a**3*c**3*d**2*f + 5*a**3*c**3*d*e - 3*a**3*c**3*d*f**2 - 8*a**3*c**3*e*f + a**3*c**3*f**3 + 3*a**3*c**2*d**2*e*f - 5*a**3*c**2*d*e*f**2 + 2*a**3*c**2*e**2*f + 2*a**3*c**2*e*f**3 - a**3*c*d*e**2*f**2 + a**3*c*e**3*f + a**3*c*e**2*f**3 - 2*a**2*b*c**4*f - 3*a**2*b*c**3*e*f - a**2*b*c**2*e**2*f - 2*a**2*c**4*d**2 - 4*a**2*c**4*d*f - 2*a**2*c**4*e + 3*a**2*c**4*f**2 - 3*a**2*c**3*d**2*e - 5*a**2*c**3*d*e*f - 2*a**2*c**3*e**2 + 4*a**2*c**3*e*f**2 - a**2*c**2*d**2*e**2 + a**2*c**2*e**3 + a**2*c*e**4 - a**2*c*e**3*f**2 + 2*a*c**4*d**2*f + 2*a*c**4*e*f + 3*a*c**3*d**2*e*f + 2*a*c**3*e**2*f + a*c**2*d**2*e**2*f - a*c**2*e**3*f - a*c*e**4*f",
  "-a**6*b*c**2 + a**6*b*c*e - a**6*c**2*d + a**6*c**2*f + a**6*c*d*e - a**6*c*e*f - a**5*b**2*c**2 - 2*a**5*b*c**2*d + a**5*b*c**2*f - a**5*b*c*e*f + a**5*c**3 - a**5*c**2*d**2 + 3*a**5*c**2*d*f - a**5*c**2*f**2 - 3*a**5*c*d*e*f - a**5*c*e**2 + 2*a**5*c*e*f**2 + a**4*b**2*c**2*f + 3*a**4*b*c**3 + 2*a**4*b*c**2*d*f - a**4*b*c**2*f**2 - a**4*b*c*e*f**2 + 5*a**4*c**3*d - 4*a**4*c**3*f + a**4*c**2*d**2*f - 2*a**4*c**2*d*e - a**4*c**2*d*f**2 + 3*a**4*c**2*e*f + a**4*c*d*e**2 + 3*a**4*c*d*e*f**2 + 2*a**4*c*e**2*f - a**4*c*e*f**3 - 4*a**3*b*c**3*f + a**3*b*c**2*f**3 + a**3*b*c*e*f**3 + a**3*c**4 - 4*a**3*c**3*d**2 - 4*a**3*c**3*d*f - 3*a**3*c**3*e + 3*a**3*c**3*f**2 + a**3*c**2*d*e*f - a**3*c**2*d*f**3 + a**3*c**2*e**2 - 3*a**3*c**2*e*f**2 - 2*a**3*c*d*e**2*f - a**3*c*d*e*f**3 - a**3*c*e**2*f**2 + a**2*b*c**3*f**2 - a**2*c**4*f + 4*a**2*c**3*d**2*f - a**2*c**3*d*e - a**2*c**3*d*f**2 + 3*a**2*c**3*e*f + a**2*c**2*d*e*f**2 - a**2*c**2*e**2*f + a**2*c*d*e**2*f**2 + a*c**3*d*e*f",
  "4*a**7*b*c + 4*a**7*b*e + 4*a**7*c*d - 4*a**7*c*f + 4*a**7*d*e - 4*a**7*e*f - 3*a**6*b**2*c - 3*a**6*b**2*e - 4*a**6*b*c*d + 5*a**6*b*c*f - 5*a**6*b*d*e + 7*a**6*b*e*f - 4*a**6*c**2 - a**6*c*d**2 - 5*a**6*c*d*f - 8*a**6*c*e + 2*a**6*c*f**2 - 2*a**6*d**2*e - 2*a**6*d*e*f - 4*a**6*e**2 + 3*a**5*b**2*c*f + 3*a**5*b**2*e*f + 5*a**5*b*c**2 + 4*a**5*b*c*d*f - 3*a**5*b*c*e - 5*a**5*b*c*f**2 + 5*a**5*b*d*e*f - 6*a**5*b*e*f**2 + 11*a**5*c**2*d - 8*a**5*c**2*f + a**5*c*d**2*f + 2*a**5*c*d*e + a**5*c*d*f**2 + 7*a**5*c*e*f + a**5*c*f**3 + 4*a**5*d**2*e*f - a**5*d*e**2 - 6*a**5*d*e*f**2 + 7*a**5*e**2*f + 4*a**5*e*f**3 - 2*a**4*b**2*c**2 + 8*a**4*b**2*c*e + a**4*b**2*e**2 - 2*a**4*b*c**2*d + 11*a**4*b*c**2*f + 15*a**4*b*c*d*e - 19*a**4*b*c*e*f - 4*a**4*b*c*f**3 + 3*a**4*b*d*e**2 - 4*a**4*b*e**2*f - 4*a**4*b*e*f**3 - 12*a**4*c**3 + 6*a**4*c**2*d**2 - 19*a**4*c**2*d*f - a**4*c**2*e + 9*a**4*c**2*f**2 + 3*a**4*c*d**2*e - 5*a**4*c*d*e*f + 8*a**4*c*e**2 + 7*a**4*c*e*f**2 + a**4*c*f**4 - 2*a**4*d**2*e*f**2 + 2*a**4*d*e**2*f + 4*a**4*d*e*f**3 + 3*a**4*e**3 + a**4*e**2*f**2 + a**3*b**3*c*e + 2*a**3*b**2*c**2*f - 8*a**3*b**2*c*e*f - a**3*b**2*d*e**2 - a**3*b**2*e**2*f - 5*a**3*b*c**3 + 2*a**3*b*c**2*d*f - 2*a**3*b*c**2*e - 13*a**3*b*c**2*f**2 - 15*a**3*b*c*d*e*f - 2*a**3*b*c*e**2 + 16*a**3*b*c*e*f**2 - 3*a**3*b*d*e**2*f - a**3*b*e**3 + 3*a**3*b*e**2*f**2 - a**3*b*e*f**4 - a**3*c**3*d + 10*a**3*c**3*f - 6*a**3*c**2*d**2*f - 11*a**3*c**2*d*e + 5*a**3*c**2*d*f**2 + 20*a**3*c**2*e*f + 4*a**3*c**2*f**3 - 3*a**3*c*d**2*e*f + 5*a**3*c*d*e*f**2 - 9*a**3*c*e**2*f - 5*a**3*c*e*f**3 - a**3*d*e**2*f**2 - 6*a**3*e**3*f - 4*a**3*e**2*f**3 - a**2*b**3*c*e*f - a**2*b**2*c*e**2 - a**2*b**2*c*e*f**2 + a**2*b**2*d*e**2*f + 5*a**2*b*c**3*f - a**2*b*c**2*d*e + 3*a**2*b*c**2*e*f - 3*a**2*b*c**2*f**3 + a**2*b*c*d*e**2 + a**2*b*c*e**2*f + 6*a**2*b*c*e*f**3 + a**2*b*e**2*f**3 + 4*a**2*c**3*d**2 + 3*a**2*c**3*d*f + 5*a**2*c**3*e + a**2*c**3*f**2 + 6*a**2*c**2*d**2*e + 2*a**2*c**2*d**2*f**2 + 9*a**2*c**2*d*e*f + 3*a**2*c**2*d*f**3 + 4*a**2*c**2*e**2 - 14*a**2*c**2*e*f**2 - a**2*c**2*f**4 - a**2*c*d*e**2*f - 2*a**2*c*d*e*f**3 - 5*a**2*c*e**3 - a**2*c*e**2*f**2 - a**2*c*e*f**4 + 3*a**2*e**3*f**2 + a*b**2*c*e**2*f + a*b**2*c*e*f**3 + a*b*c**2*d*e*f - a*b*c**2*e*f**2 - a*b*c*d*e**2*f + a*b*c*e**2*f**2 + a*b*e**3*f**2 - 4*a*c**3*d**2*f - 2*a*c**3*d*f**2 - 5*a*c**3*e*f + a*c**3*f**3 - 6*a*c**2*d**2*e*f - 2*a*c**2*d**2*f**3 + 2*a*c**2*d*e*f**2 - 4*a*c**2*e**2*f - 5*a*c**2*e*f**3 + a*c*d*e**2*f**2 + 5*a*c*e**3*f + 2*a*c*e**2*f**3",
  "2*a**7*b*c + 2*a**7*c*d - 2*a**7*c*f - a**6*b**2*c - a**6*b*c*d + a**6*b*c*f - 2*a**6*c**2 - 4*a**6*c*d*f - 2*a**6*c*e + 2*a**6*c*f**2 + a**5*b**2*c*f - 5*a**5*b*c**2 + a**5*b*c*d*f + 6*a**5*b*c*e - 2*a**5*b*c*f**2 - 2*a**5*c**2*d + 4*a**5*c**2*f + 5*a**5*c*d*e + 2*a**5*c*d*f**2 - a**5*c*e*f - 6*a**4*b**2*c*e - a**4*b*c**2*d - 4*a**4*b*c**2*f - 7*a**4*b*c*d*e + 12*a**4*b*c*e*f + 6*a**4*c**3 - 5*a**4*c**2*d**2 + 12*a**4*c**2*d*f - 2*a**4*c**2*e - 3*a**4*c**2*f**2 - 8*a**4*c*d*e*f - 5*a**4*c*e**2 + a**4*c*e*f**2 - a**3*b**3*c*e + 6*a**3*b**2*c*e*f + 6*a**3*b*c**3 + a**3*b*c**2*d*f - 2*a**3*b*c**2*e + 5*a**3*b*c**2*f**2 + 7*a**3*b*c*d*e*f + 5*a**3*b*c*e**2 - 11*a**3*b*c*e*f**2 - a**3*b*c*f**4 + 6*a**3*c**3*d - 6*a**3*c**3*f + 5*a**3*c**2*d**2*f + 5*a**3*c**2*d*e - 5*a**3*c**2*d*f**2 - 6*a**3*c**2*e*f + a**3*c*d*e*f**2 + 8*a**3*c*e**2*f + a**3*c*e*f**3 + a**2*b**3*c*e*f + a**2*b**2*c*e**2 + a**2*b**2*c*e*f**2 - 6*a**2*b*c**3*f + a**2*b*c**2*d*e + a**2*b*c**2*e*f + 4*a**2*b*c**2*f**3 - a**2*b*c*d*e**2 - 4*a**2*b*c*e**2*f - 7*a**2*b*c*e*f**3 - 5*a**2*c**3*d**2 - 8*a**2*c**3*d*f - 6*a**2*c**3*e + a**2*c**3*f**2 - 2*a**2*c**2*d**2*e - 2*a**2*c**2*d**2*f**2 - 4*a**2*c**2*d*e*f - 5*a**2*c**2*d*f**3 + 2*a**2*c**2*e**2 + 3*a**2*c**2*e*f**2 + a**2*c**2*f**4 + 2*a**2*c*d*e*f**3 + a**2*c*e**3 - a**2*c*e**2*f**2 + a**2*c*e*f**4 - a*b**2*c*e**2*f - a*b**2*c*e*f**3 - a*b*c**2*d*e*f + a*b*c**2*e*f**2 + a*b*c*d*e**2*f - a*b*c*e**2*f**2 + 5*a*c**3*d**2*f + 2*a*c**3*d*f**2 + 6*a*c**3*e*f - a*c**3*f**3 + 2*a*c**2*d**2*e*f + 2*a*c**2*d**2*f**3 - a*c**2*d*e*f**2 - 2*a*c**2*e**2*f + 5*a*c**2*e*f**3 - a*c*e**3*f - 2*a*c*e**2*f**3",
  "-a**6*b*c*f - a**6*c*d*f + a**6*c*f**2 + a**5*c**2*f + 2*a**5*c*d*f**2 + a**5*c*e*f - a**5*c*f**3 - a**4*b**2*c**2 - a**4*b**2*c*e - 2*a**4*b*c**2*d - 2*a**4*b*c*d*e + 3*a**4*b*c*e*f + a**4*b*c*f**3 + 2*a**4*c**3 - 3*a**4*c**2*d**2 + 4*a**4*c**2*d*f - a**4*c**2*e - 2*a**4*c**2*f**2 - a**4*c*d*f**3 - 2*a**4*c*e*f**2 + a**3*b**2*c**2*f + a**3*b**2*c*e*f + 2*a**3*b*c**3 + 2*a**3*b*c**2*d*f + a**3*b*c**2*e + 2*a**3*b*c*d*e*f - 3*a**3*b*c*e*f**2 + 4*a**3*c**3*d - 5*a**3*c**3*f + 3*a**3*c**2*d**2*f - 4*a**3*c**2*d*f**2 + a**3*c**2*f**3 + a**3*c*e**2*f + a**3*c*e*f**3 - 2*a**2*b*c**3*f - a**2*b*c**2*e*f - 2*a**2*c**3*d**2 - 4*a**2*c**3*d*f - 2*a**2*c**3*e + 3*a**2*c**3*f**2 - a**2*c**2*d**2*e + a**2*c**2*e*f**2 + a**2*c*e**3 - a**2*c*e**2*f**2 + 2*a*c**3*d**2*f + 2*a*c**3*e*f + a*c**2*d**2*e*f - a*c*e**3*f",
  "-6*a**6*b*c - 5*a**6*b*e - 6*a**6*c*d + 6*a**6*c*f - 5*a**6*d*e + 5*a**6*e*f + 4*a**5*b**2*c + 4*a**5*b**2*e + 5*a**5*b*c*d - 4*a**5*b*c*f + 7*a**5*b*d*e - 9*a**5*b*e*f + 6*a**5*c**2 + a**5*c*d**2 + 11*a**5*c*d*f + 11*a**5*c*e - 6*a**5*c*f**2 + 3*a**5*d**2*e + 2*a**5*d*e*f + 5*a**5*e**2 - 4*a**4*b**2*c*f - 4*a**4*b**2*e*f + 5*a**4*b*c**2 - 5*a**4*b*c*d*f - 10*a**4*b*c*e + 7*a**4*b*c*f**2 - 7*a**4*b*d*e*f + 2*a**4*b*e**2 + 8*a**4*b*e*f**2 - 4*a**4*c**2*d - 3*a**4*c**2*f - a**4*c*d**2*f - 16*a**4*c*d*e - 7*a**4*c*d*f**2 + a**4*c*f**3 - 6*a**4*d**2*e*f + 3*a**4*d*e**2 + 8*a**4*d*e*f**2 - 11*a**4*e**2*f - 5*a**4*e*f**3 - a**3*b**4*e - a**3*b**2*c**2 + 5*a**3*b**2*c*e - 2*a**3*b**2*e**2 - 3*a**3*b*c**2*d - 2*a**3*b*c**2*f + 4*a**3*b*c*d*e - 3*a**3*b*c*e*f + 2*a**3*b*c*f**3 - 5*a**3*b*d*e**2 + 7*a**3*b*e**2*f + 5*a**3*b*e*f**3 - 3*a**3*c**3 - 6*a**3*c**2*d*f + 7*a**3*c**2*e + 3*a**3*c**2*f**2 + a**3*c*d**2*e + 25*a**3*c*d*e*f + 2*a**3*c*d*f**3 + a**3*c*e**2 - 13*a**3*c*e*f**2 - a**3*c*f**4 + 3*a**3*d**2*e*f**2 - 6*a**3*d*e**2*f - 5*a**3*d*e*f**3 - 6*a**3*e**3 + a**3*e**2*f**2 + a**2*b**4*e*f + a**2*b**3*e**2 + a**2*b**3*e*f**2 + a**2*b**2*c**2*f + a**2*b**2*c*d*e - 6*a**2*b**2*c*e*f - a**2*b**2*d*e**2 + 3*a**2*b**2*e**2*f + 3*a**2*b*c**2*d*f + a**2*b*c**2*e - 2*a**2*b*c**2*f**2 - 4*a**2*b*c*d*e*f - 5*a**2*b*c*e**2 + 8*a**2*b*c*e*f**2 + a**2*b*c*f**4 + 5*a**2*b*d*e**2*f + 2*a**2*b*e**3 - 7*a**2*b*e**2*f**2 + a**2*b*e*f**4 + 2*a**2*c**3*d + a**2*c**3*f + 5*a**2*c**2*d**2*f - 6*a**2*c**2*d*e + 8*a**2*c**2*d*f**2 + 5*a**2*c**2*e*f - 6*a**2*c**2*f**3 - 7*a**2*c*d**2*e*f + 3*a**2*c*d*e**2 - 7*a**2*c*d*e*f**2 - 19*a**2*c*e**2*f + 2*a**2*c*e*f**3 + 3*a**2*d*e**2*f**2 + 12*a**2*e**3*f + 5*a**2*e**2*f**3 - a*b**3*e**2*f - a*b**3*e*f**3 - a*b**2*c*d*e*f + a*b**2*c*e*f**2 + a*b**2*d*e**2*f - a*b**2*e**2*f**2 - a*b*c**2*e*f - a*b*c**2*f**3 + 5*a*b*c*e**2*f + 5*a*b*c*e*f**3 - 2*a*b*e**3*f - 2*a*b*e**2*f**3 - 2*a*c**3*d*f + 2*a*c**3*f**2 - 5*a*c**2*d**2*f**2 + 6*a*c**2*d*e*f + 2*a*c**2*d*f**3 - 12*a*c**2*e*f**2 + 6*a*c*d**2*e*f**2 - 3*a*c*d*e**2*f - 2*a*c*d*e*f**3 + 18*a*c*e**2*f**2 - 6*a*e**3*f**2",
  "-2*a**6*b*c - 2*a**6*c*d + 2*a**6*c*f + a**5*b**2*c + a**5*b*c*d - 3*a**5*b*c*f + 2*a**5*c**2 + 2*a**5*c*d*f + 2*a**5*c*e - a**4*b**2*c*f + 2*a**4*b*c**2 - a**4*b*c*d*f - 2*a**4*b*c*e + a**4*b*c*f**2 - a**4*c**2*d + a**4*c**2*f - a**4*c*d*e + a**4*c*d*f**2 - a**4*c*e*f - a**4*c*f**3 + a**3*b**2*c*e - a**3*b*c**2*d - a**3*b*c*e*f + 2*a**3*b*c*f**3 + a**3*c**3 - a**3*c**2*d**2 - a**3*c**2*e - a**3*c**2*f**2 + 2*a**3*c*d*e*f + a**3*c*e**2 - 2*a**3*c*e*f**2 - a**3*c*f**4 - a**2*b**2*c*e*f + a**2*b*c**2*d*f - 2*a**2*b*c**2*f**2 - a**2*b*c*e**2 + 2*a**2*b*c*e*f**2 + 2*a**2*b*c*f**4 - a**2*c**3*f - a**2*c**2*d*e - a**2*c**2*e*f - 2*a**2*c**2*f**3 - a**2*c*d*e*f**2 - a**2*c*d*f**4 + a**2*c*e*f**3 + a*b*c*e**2*f + a*b*c*e*f**3 + a*c**2*d**2*f**2 + a*c**2*d*e*f + a*c**2*d*f**3 + 2*a*c**2*e*f**2 - a*c*e**2*f**2",
  "a**6*b*c - 4*a**6*b*e + a**6*c*d - a**6*c*f - 4*a**6*d*e + 4*a**6*e*f + a**5*b**2*c + 3*a**5*b**2*e + 2*a**5*b*c*d - a**5*b*c*f + 5*a**5*b*d*e - 3*a**5*b*e*f - a**5*c**2 + a**5*c*d**2 - 3*a**5*c*d*f + 3*a**5*c*e + a**5*c*f**2 + 2*a**5*d**2*e + 6*a**5*d*e*f + 4*a**5*e**2 - 4*a**5*e*f**2 + a**4*b**3*e - a**4*b**2*c*f - 3*a**4*b**2*e*f - 3*a**4*b*c**2 - 2*a**4*b*c*d*f - 2*a**4*b*c*e + a**4*b*c*f**2 - 5*a**4*b*d*e*f - 3*a**4*b*e**2 + 6*a**4*b*e*f**2 - 5*a**4*c**2*d + 4*a**4*c**2*f - a**4*c*d**2*f - 6*a**4*c*d*e + a**4*c*d*f**2 + a**4*c*e*f - 4*a**4*d**2*e*f - 2*a**4*d*e**2 - 2*a**4*d*e*f**2 - 8*a**4*e**2*f - a**3*b**3*e*f + 4*a**3*b*c**2*f - 2*a**3*b*c*d*e + 2*a**3*b*c*e*f - a**3*b*c*f**3 + 3*a**3*b*d*e**2 + a**3*b*e*f**3 - a**3*c**3 + 4*a**3*c**2*d**2 + 4*a**3*c**2*d*f + 4*a**3*c**2*e - 3*a**3*c**2*f**2 + 3*a**3*c*d**2*e + 6*a**3*c*d*e*f + a**3*c*d*f**3 + a**3*c*e**2 - 4*a**3*c*e*f**2 + 2*a**3*d**2*e*f**2 + 4*a**3*d*e**2*f + 4*a**3*e**2*f**2 - a**2*b*c**2*f**2 + 2*a**2*b*c*d*e*f - 3*a**2*b*d*e**2*f - a**2*b*e**3 + 3*a**2*b*e**2*f**2 + a**2*c**3*f - 4*a**2*c**2*d**2*f + a**2*c**2*d*e + a**2*c**2*d*f**2 - 4*a**2*c**2*e*f - 3*a**2*c*d**2*e*f - a**2*c*d*e**2 - a**2*c*e**2*f - 2*a**2*d*e**2*f**2 + a*b*e**3*f - a*c**2*d*e*f + a*c*d*e**2*f",
  "-a**6*b*c - a**6*c*d + a**6*c*f + a**5*b**2*c + a**5*b*c*d - 2*a**5*b*c*f + a**5*c**2 + a**5*c*d*f + a**5*c*e + a**4*b**3*c - a**4*b**2*c*f - a**4*b*c*d*f - 3*a**4*b*c*e + a**4*b*c*f**2 - 2*a**4*c**2*d + 2*a**4*c**2*f - a**4*c*d*e + a**4*c*d*f**2 - a**4*c*f**3 - a**3*b**3*c*f - 2*a**3*b*c**2*d + 3*a**3*b*c*d*e + 2*a**3*b*c*f**3 + a**3*c**3 + a**3*c**2*d**2 + a**3*c**2*d*f - 3*a**3*c**2*f**2 + 2*a**3*c*d*e*f - a**3*c*d*f**3 + 2*a**3*c*e**2 - a**3*c*e*f**2 + 2*a**2*b*c**2*d*f - 3*a**2*b*c*d*e*f - a**2*b*c*e**2 + 3*a**2*b*c*e*f**2 - a**2*c**3*f - a**2*c**2*d**2*f - a**2*c**2*d*e + a**2*c**2*d*f**2 - a**2*c*d*e*f**2 - 2*a**2*c*e**2*f + a*b*c*e**2*f + a*c**2*d*e*f",
  "a**7*b + a**7*d - a**7*f - a**6*b**2 - 2*a**6*b*d + 2*a**6*b*f - a**6*c - a**6*d**2 - a**6*e + a**5*b**2*f + 3*a**5*b*c + 2*a**5*b*d*f + a**5*b*e - 2*a**5*b*f**2 + 5*a**5*c*d - 4*a**5*c*f + 2*a**5*d**2*f + a**5*d*e - 2*a**5*d*f**2 + a**5*e*f + a**5*f**3 + a**4*b**4 + 2*a**4*b*c*d + a**4*b*d*e - 2*a**4*b*e*f - a**4*b*f**3 - 3*a**4*c**2 + a**4*c*d**2 - 8*a**4*c*d*f - 3*a**4*c*e + 4*a**4*c*f**2 - a**4*d**2*f**2 - 2*a**4*d*e*f + a**4*d*f**3 + a**4*e*f**2 - a**3*b**4*f + 3*a**3*b**2*d*e - 7*a**3*b*c**2 - 2*a**3*b*c*d*f - 2*a**3*b*c*e + a**3*b*c*f**2 - a**3*b*d*e*f + a**3*b*e*f**2 - 3*a**3*c**2*d + 2*a**3*c**2*f - a**3*c*d**2*f - 3*a**3*c*d*e + a**3*c*d*f**2 + 7*a**3*c*e*f + a**3*c*f**3 + a**3*d*e*f**2 - a**3*e*f**3 - 3*a**2*b**2*d*e*f - a**2*b**2*e**2 + 7*a**2*b*c**2*f - a**2*b*c*d*e + 4*a**2*b*c*e*f - 4*a**2*b*c*f**3 + 3*a**2*b*d*e**2 + 4*a**2*c**2*d**2 + 5*a**2*c**2*d*f + 6*a**2*c**2*e + a**2*c**2*f**2 + 3*a**2*c*d**2*e + 3*a**2*c*d*e*f + 2*a**2*c*d*f**3 - a**2*c*e**2 - 4*a**2*c*e*f**2 + a*b**2*e**2*f + a*b*c*d*e*f - 2*a*b*c*e*f**2 - 3*a*b*d*e**2*f - 4*a*c**2*d**2*f - 2*a*c**2*d*f**2 - 6*a*c**2*e*f - 3*a*c*d**2*e*f + a*c*e**2*f",
  "-3*a**7*b - 3*a**7*d + 3*a**7*f + 4*a**6*b**2 + 7*a**6*b*d - 5*a**6*b*f + 3*a**6*c + 3*a**6*d**2 + 2*a**6*d*f + 3*a**6*e - 2*a**6*f**2 + a**5*b**3 - 4*a**5*b**2*f - 4*a**5*b*c - 2*a**5*b*d**2 - 7*a**5*b*d*f - 5*a**5*b*e + 7*a**5*b*f**2 - 9*a**5*c*d + 4*a**5*c*f - a**5*d**3 - 5*a**5*d**2*f - 4*a**5*d*e + 2*a**5*d*f**2 - 4*a**5*e*f - a**5*f**3 - a**4*b**3*f - a**4*b**2*c - 4*a**4*b*c*d + 5*a**4*b*c*f + 2*a**4*b*d**2*f + 3*a**4*b*d*e + 3*a**4*b*e*f + a**4*b*f**3 + 2*a**4*c**2 + 3*a**4*c*d**2 + 11*a**4*c*d*f + 4*a**4*c*e - 8*a**4*c*f**2 + 2*a**4*d**3*f + a**4*d**2*e + 2*a**4*d**2*f**2 + 8*a**4*d*e*f - a**4*d*f**3 + a**4*e**2 + a**3*b**2*c*f + 2*a**3*b*c**2 + 4*a**3*b*c*d*f - a**3*b*c*f**2 - 3*a**3*b*d*e*f - a**3*b*e**2 + 2*a**3*b*e*f**2 + 4*a**3*c**2*d - 5*a**3*c**2*f - 3*a**3*c*d**2*f - 3*a**3*c*d*e - 2*a**3*c*d*f**2 - 3*a**3*c*e*f + a**3*c*f**3 - a**3*d**3*f**2 - 2*a**3*d**2*e*f - 4*a**3*d*e*f**2 - 2*a**3*e**2*f + a**3*e*f**3 - 2*a**2*b*c**2*f + a**2*b*e**2*f - 2*a**2*c**2*d**2 - 4*a**2*c**2*d*f - 2*a**2*c**2*e + 3*a**2*c**2*f**2 + 3*a**2*c*d*e*f + a**2*c*e**2 - a**2*c*e*f**2 + a**2*d**2*e*f**2 + a**2*e**2*f**2 + 2*a*c**2*d**2*f + 2*a*c**2*e*f - a*c*e**2*f",
  "2*a**7*b + 2*a**7*d - 2*a**7*f - a**6*b**2 + a**6*b*f - 2*a**6*c + a**6*d**2 - 5*a**6*d*f - 2*a**6*e + 2*a**6*f**2 + a**5*b**2*f - 2*a**5*b*c + 4*a**5*b*e - 2*a**5*b*f**2 + a**5*c*f - 3*a**5*d**2*f + 2*a**5*d*e + 4*a**5*d*f**2 + a**5*e*f - 2*a**4*b**2*c - 2*a**4*b**2*e - 4*a**4*b*c*d + 5*a**4*b*c*f - 2*a**4*b*d*e + 3*a**4*b*e*f - a**4*b*f**3 + a**4*c**2 - 2*a**4*c*d**2 + 7*a**4*c*d*f - 2*a**4*c*e - 2*a**4*c*f**2 + 3*a**4*d**2*f**2 - 3*a**4*d*e*f - a**4*d*f**3 - 3*a**4*e**2 + a**4*e*f**2 + 2*a**3*b**2*c*f + a**3*b**2*d*e + 2*a**3*b**2*e*f + 3*a**3*b*c**2 + 4*a**3*b*c*d*f - 2*a**3*b*c*e - 3*a**3*b*c*f**2 + 2*a**3*b*d*e*f + 2*a**3*b*e**2 - 5*a**3*b*e*f**2 + 7*a**3*c**2*d - 6*a**3*c**2*f + 2*a**3*c*d**2*f + a**3*c*d*e - 7*a**3*c*d*f**2 + 3*a**3*c*f**3 - a**3*d**2*f**3 + 6*a**3*e**2*f - a**2*b**2*d*e*f - 3*a**2*b*c**2*f + 2*a**2*b*c*e*f - a**2*b*e**2*f - 2*a**2*b*e*f**3 - 3*a**2*c**2*d**2 - 7*a**2*c**2*d*f - 3*a**2*c**2*e + 5*a**2*c**2*f**2 + 3*a**2*c*e**2 + 2*a**2*c*e*f**2 + a**2*d*e*f**3 - 3*a**2*e**2*f**2 - a*b*e**2*f**2 + 3*a*c**2*d**2*f + 3*a*c**2*e*f - a*c*d*e*f**2 - 3*a*c*e**2*f",
  "-a**7*b - a**7*d + a**7*f + a**6*b**2 + 2*a**6*b*d - 2*a**6*b*f + a**6*c + a**6*d**2 + a**6*e - a**5*b**2*f - 3*a**5*b*c - 2*a**5*b*d*f + 4*a**5*b*e + a**5*b*f**2 - 5*a**5*c*d + 4*a**5*c*f - 2*a**5*d**2*f + 4*a**5*d*e + a**5*d*f**2 - 6*a**5*e*f - 4*a**4*b**2*e - 2*a**4*b*c*d - 2*a**4*b*c*f - 5*a**4*b*d*e + 8*a**4*b*e*f + a**4*b*f**3 + 4*a**4*c**2 - 3*a**4*c*d**2 + 10*a**4*c*d*f - 2*a**4*c*e - 3*a**4*c*f**2 + a**4*d**2*f**2 - 6*a**4*d*e*f + a**4*d*f**3 - 5*a**4*e**2 + 3*a**4*e*f**2 - a**4*f**4 - a**3*b**3*e + 4*a**3*b**2*e*f + 5*a**3*b*c**2 + 2*a**3*b*c*d*f - 3*a**3*b*c*e + a**3*b*c*f**2 + 5*a**3*b*d*e*f + 4*a**3*b*e**2 - 6*a**3*b*e*f**2 + a**3*b*f**4 + 5*a**3*c**2*d - 3*a**3*c**2*f + 3*a**3*c*d**2*f + 4*a**3*c*d*e - a**3*c*d*f**2 - 5*a**3*c*e*f - 3*a**3*c*f**3 - a**3*d*f**4 + 8*a**3*e**2*f + a**3*e*f**3 + a**2*b**3*e*f + a**2*b**2*e**2 + a**2*b**2*e*f**2 - 5*a**2*b*c**2*f + a**2*b*c*d*e + 2*a**2*b*c*e*f + 4*a**2*b*c*f**3 - a**2*b*d*e**2 - 3*a**2*b*e**2*f - 6*a**2*b*e*f**3 - 4*a**2*c**2*d**2 - 7*a**2*c**2*d*f - 5*a**2*c**2*e - a**2*c*d**2*e - 2*a**2*c*d**2*f**2 - 3*a**2*c*d*e*f - 4*a**2*c*d*f**3 + 3*a**2*c*e**2 + 2*a**2*c*e*f**2 + a**2*c*f**4 + 2*a**2*d*e*f**3 - a**2*e**2*f**2 + a**2*e*f**4 - a*b**2*e**2*f - a*b**2*e*f**3 - a*b*c*d*e*f + a*b*c*e*f**2 + a*b*d*e**2*f - a*b*e**2*f**2 + 4*a*c**2*d**2*f + 2*a*c**2*d*f**2 + 5*a*c**2*e*f - a*c**2*f**3 + a*c*d**2*e*f + 2*a*c*d**2*f**3 - a*c*d*e*f**2 - 3*a*c*e**2*f + 5*a*c*e*f**3 - 2*a*e**2*f**3",
  "-a**5*b*e - a**5*d*e + a**5*e*f + a**4*c*e + 2*a**4*d*e*f + a**4*e**2 - a**4*e*f**2 - a**3*b**3*e - a**3*b**2*d*e + 3*a**3*b*c*e + a**3*b*e*f**2 + a**3*c*d*e - 2*a**3*c*e*f - a**3*d*e*f**2 - 2*a**3*e**2*f + a**2*b**3*e*f + a**2*b**2*d**2*e + a**2*b**2*d*e*f + a**2*b**2*e**2 - 3*a**2*b*c*e*f - a**2*b*d*e**2 - 2*a**2*c*d**2*e - a**2*c*d*e*f - 2*a**2*c*e**2 + a**2*c*e*f**2 + a**2*e**2*f**2 - a*b**2*d**2*e*f - a*b**2*e**2*f + a*b*d*e**2*f + 2*a*c*d**2*e*f + 2*a*c*e**2*f",
  "2*a**5*b*c + 2*a**5*c*d - 2*a**5*c*f - a**4*b**2*c - a**4*b*c*d + 2*a**4*b*c*f - 2*a**4*c**2 - 3*a**4*c*d*f - 2*a**4*c*e + a**4*c*f**2 + a**3*b**2*c*d + a**3*b**2*c*f - 3*a**3*b*c**2 + a**3*b*c*d*f + 2*a**3*b*c*e - 2*a**3*b*c*f**2 + a**3*c**2*d + 3*a**3*c*e*f + a**3*c*f**3 - a**2*b**2*c*d*f + 3*a**2*b*c**2*f - a**2*b*c*e*f - 2*a**2*b*c*f**3 + a**2*c**2*d**2 + 2*a**2*c**2*e + 2*a**2*c**2*f**2 + a**2*c*d*f**3 - a**2*c*e**2 - a**2*c*e*f**2 - a*b*c*e*f**2 - a*c**2*d**2*f - a*c**2*d*f**2 - 2*a*c**2*e*f + a*c*e**2*f",
  "-a**6*b - a**6*d + a**6*f + a**5*b**2 + 2*a**5*b*d - a**5*b*f + a**5*c + a**5*d**2 + a**5*d*f + a**5*e - a**5*f**2 - a**4*b**2*f - a**4*b*c - 2*a**4*b*d*f - a**4*b*e + 2*a**4*b*f**2 - 3*a**4*c*d + a**4*c*f - 2*a**4*d**2*f - a**4*d*e - 2*a**4*e*f + a**3*b**2*d**2 + a**3*b**2*e - 2*a**3*b*c*d + a**3*b*c*f + 2*a**3*b*d*e - a**3*b*e*f + a**3*c**2 + a**3*c*d**2 + 3*a**3*c*d*f + a**3*c*e - 2*a**3*c*f**2 + a**3*d**2*f**2 + 2*a**3*d*e*f + a**3*e*f**2 - a**2*b**2*d**2*f - a**2*b**2*e*f + 2*a**2*b*c*d*f - 2*a**2*b*d*e*f - a**2*b*e**2 + 2*a**2*b*e*f**2 - a**2*c**2*f - a**2*c*d**2*f - a**2*c*d*e - a**2*c*e*f - a**2*d*e*f**2 + a*b*e**2*f + a*c*d*e*f",
  "-a**6*b - a**6*d + a**6*f + a**5*b**2 + 2*a**5*b*d - 2*a**5*b*f + a**5*c + a**5*d**2 + a**5*e - a**4*b**2*f - 2*a**4*b*c - 2*a**4*b*d*f + a**4*b*e + 2*a**4*b*f**2 - 4*a**4*c*d + 3*a**4*c*f - 2*a**4*d**2*f + a**4*d*e + 2*a**4*d*f**2 - 3*a**4*e*f - a**4*f**3 + a**3*b**3*d - a**3*b**2*c + a**3*b*c*d - 2*a**3*b*d*e + 3*a**3*b*e*f + a**3*b*f**3 + 3*a**3*c**2 + 7*a**3*c*d*f - 5*a**3*c*f**2 + a**3*d**2*f**2 - 2*a**3*d*e*f - a**3*d*f**3 - 2*a**3*e**2 + a**3*e*f**2 - a**2*b**3*d*f + a**2*b**2*c*f + a**2*b**2*e*f - a**2*b*c*d*f + 2*a**2*b*c*f**2 + 2*a**2*b*d*e*f - 4*a**2*b*e*f**2 - a**2*c**2*d - 2*a**2*c**2*f - 2*a**2*c*d**2*f - 3*a**2*c*d*f**2 - 5*a**2*c*e*f + a**2*c*f**3 + a**2*d*e*f**2 + 4*a**2*e**2*f + a**2*e*f**3 - a*b**2*e*f**2 + a*c**2*d*f - a*c**2*f**2 + 2*a*c*d**2*f**2 + 5*a*c*e*f**2 - 2*a*e**2*f**2",
  "a**5*b*c + a**5*c*d - a**5*c*f - a**4*b**2*c - 2*a**4*b*c*d + a**4*b*c*f - a**4*c**2 - a**4*c*d**2 - a**4*c*d*f - a**4*c*e + a**4*c*f**2 + a**3*b**2*c*f + a**3*b*c**2 + 2*a**3*b*c*d*f - 2*a**3*b*c*f**2 + 3*a**3*c**2*d - a**3*c**2*f + 2*a**3*c*d**2*f + 3*a**3*c*e*f - a**2*b*c**2*f - a**2*c**2*d**2 - 3*a**2*c**2*d*f - a**2*c**2*e + 2*a**2*c**2*f**2 - a**2*c*d**2*f**2 + a**2*c*e**2 - 2*a**2*c*e*f**2 + a*c**2*d**2*f + a*c**2*e*f - a*c*e**2*f",
  "a**5*b**2 + 2*a**5*b*d - a**5*b*f + a**5*d**2 - a**5*d*f + a**4*b**3 + a**4*b**2*d - a**4*b**2*f - 4*a**4*b*c - 2*a**4*b*d*f - a**4*b*e + a**4*b*f**2 - 4*a**4*c*d + 3*a**4*c*f - 2*a**4*d**2*f - a**4*d*e + a**4*d*f**2 - a**3*b**3*f - a**3*b**2*d*f - 2*a**3*b*c*d + 4*a**3*b*c*f + 3*a**3*b*d*e - a**3*b*e*f + a**3*c**2 + 3*a**3*c*d**2 + 4*a**3*c*d*f + 3*a**3*c*e - 3*a**3*c*f**2 + a**3*d**2*f**2 + 2*a**3*d*e*f + 2*a**2*b*c*d*f - 3*a**2*b*d*e*f - a**2*b*e**2 + 2*a**2*b*e*f**2 - a**2*c**2*f - 3*a**2*c*d**2*f - a**2*c*d*e - 3*a**2*c*e*f - a**2*d*e*f**2 + a*b*e**2*f + a*c*d*e*f",
  "a**4*b*c + a**4*c*d - a**4*c*f - a**3*b**2*e - a**3*b*c*d - a**3*b*d*e + a**3*b*e*f - a**3*c**2 - a**3*c*d**2 - a**3*c*d*f - a**3*c*e + a**3*c*f**2 + a**2*b**2*e*f + a**2*b*c*d*f - a**2*b*c*f**2 + a**2*b*d**2*e + a**2*b*d*e*f + a**2*b*e**2 - a**2*b*e*f**2 + a**2*c**2*f + a**2*c*d**3 + a**2*c*d**2*f + 2*a**2*c*d*e + a**2*c*e*f - a*b*d**2*e*f - a*b*e**2*f - a*c*d**3*f - 2*a*c*d*e*f",
  "a**4*b*c + a**4*c*d - a**4*c*f - a**3*b**2*c - a**3*b*c*d + a**3*b*c*f - a**3*c**2 - 2*a**3*c*d*f - a**3*c*e + a**3*c*f**2 + a**2*b**2*c*f + a**2*b*c*d**2 + a**2*b*c*d*f + a**2*b*c*e - 2*a**2*b*c*f**2 + a**2*c**2*f + a**2*c*d*e + a**2*c*d*f**2 + a**2*c*e*f - a*b*c*d**2*f - a*b*c*e*f - a*c*d*e*f",
  "a**5*b + a**5*d - a**5*f - a**4*c - 2*a**4*d*f - a**4*e + a**4*f**2 + a**3*b**2*f - 2*a**3*b*c - a**3*b*f**2 + a**3*c*f + a**3*d*f**2 + 2*a**3*e*f - a**2*b**2*f**2 + 2*a**2*b*c*f + a**2*b*d*e + a**2*c*d**2 + a**2*c*e - a**2*e*f**2 - a*b*d*e*f - a*c*d**2*f - a*c*e*f",
  "a**4*b + a**4*d - a**4*f - a**3*b**2 - a**3*b*d + a**3*b*f - a**3*c - 2*a**3*d*f - a**3*e + a**3*f**2 + a**2*b**2*f + 2*a**2*b*d*f + a**2*b*e - 2*a**2*b*f**2 + a**2*c*d + a**2*d*f**2 + 2*a**2*e*f - a*b*d*f**2 - a*b*e*f - a*c*d*f + a*c*f**2 - a*e*f**2"
]

==> anc/conductor/certificates/conductor_mod_support_raw.json <==
[
  "103*a**4*e**8/26 + 2091*a**2*c*e**8/208 + 103*a**2*e**9/13 + 1135*a*b**3*c**3*e**5/35152 - 2365*a*b**3*c**2*e**6/35152 + 4621*a*b*c**8*e/17576 - 9569*a*b*c**7*e**2/4394 + 404221*a*b*c**6*e**3/35152 - 236153*a*b*c**5*e**4/8788 + 135284*a*b*c**4*e**5/2197 - 472815*a*b*c**3*e**6/8788 + 269051*a*b*c**2*e**7/17576 + 10811*a*b*c*e**8/1352 - 103*a*b*e**9/26 - 103*a*e**9*f/13 + b**4*c**4*e**4/16 - b**4*c**3*e**5/2 + 3*b**4*c**2*e**6/2 - 2*b**4*c*e**7 + b**4*e**8 + b**3*c**5*d*e**3/16 - b**3*c**4*d*e**4/2 + 3*b**3*c**3*d*e**5/2 - 2*b**3*c**2*d*e**6 + b**3*c*d*e**7 - 4621*b**2*c**6*e**3/35152 + 38957*b**2*c**5*e**4/35152 - 134759*b**2*c**4*e**5/35152 + 62591*b**2*c**3*e**6/8788 - 17218*b**2*c**2*e**7/2197 + 868*b**2*c*e**8/169 - 21*b**2*e**9/13 - 4621*b*c**7*d*e**2/17576 + 84051*b*c**6*d*e**3/35152 - 2651*b*c**6*e**3*f/17576 - 80325*b*c**5*d*e**4/8788 + 249887*b*c**5*e**4*f/35152 + 659653*b*c**4*d*e**5/35152 - 867115*b*c**4*e**5*f/35152 - 190943*b*c**3*d*e**6/8788 + 1372557*b*c**3*e**6*f/35152 + 35875*b*c**2*d*e**7/2704 - 620027*b*c**2*e**7*f/17576 - 42*b*c*d*e**8/13 + 45351*b*c*e**8*f/2704 - 333*b*e**9*f/104 - 4621*c**8*d**2*e/35152 + c**8*d*e*f/8 - c**8*e*f**2/16 + 22547*c**7*d**2*e**2/17576 + 21335*c**7*d*e**2*f/8788 - 42897*c**7*e**2*f**2/35152 - 186541*c**6*d**2*e**3/35152 + 3515*c**6*d*e**3*f/17576 + 19017*c**6*e**3*f**2/35152 + 409289*c**5*d**2*e**4/35152 + 329319*c**5*d*e**4*f/35152 - 122071*c**4*d**2*e**5/8788 + 63949*c**4*d*e**5*f/8788 + 21987*c**3*d**2*e**6/2704 - 974549*c**3*d*e**6*f/35152 - 21*c**2*d**2*e**7/13 + 66973*c**2*d*e**7*f/2704 - 745*c*d*e**8*f/104",
  "-29*a**3*e**8/320 + 29*a**2*e**8*f/320 + 7*a*b**2*c**7*e/80 - 9*a*b**2*c**6*e**2/40 + 3*a*b**2*c**5*e**3/10 + 3*a*b**2*c**4*e**4/4 - 2049*a*b**2*c**3*e**5/400 + 3477*a*b**2*c**2*e**6/400 - 217*a*b**2*c*e**7/40 + 5*a*c**8*e/8 - 25*a*c**7*e**2/8 + 861*a*c**6*e**3/80 - 34447*a*c**5*e**4/2560 - 111571*a*c**4*e**5/12800 + 144077*a*c**3*e**6/6400 - 47647*a*c**2*e**7/3200 - 29*a*c*e**8/320 + b**5*c**4*e**3/16 - b**5*c**3*e**4/2 + 3*b**5*c**2*e**5/2 - 2*b**5*c*e**6 + b**5*e**7 + b**4*c**5*d*e**2/16 - b**4*c**4*d*e**3/2 + 3*b**4*c**3*d*e**4/2 - 2*b**4*c**2*d*e**5 + b**4*c*d*e**6 - b**3*c**6*e**2/16 + 3*b**3*c**5*e**3/8 - 41*b**3*c**4*e**4/80 - 23*b**3*c**3*e**5/20 + 21*b**3*c**2*e**6/5 - 23*b**3*c*e**7/5 + 9*b**3*e**8/5 - b**2*c**7*d*e/16 + b**2*c**7*e*f/16 + b**2*c**6*d*e**2/2 - 5*b**2*c**6*e**2*f/8 - 157*b**2*c**5*d*e**3/80 + 143*b**2*c**5*e**3*f/80 + 261*b**2*c**4*d*e**4/80 - 3191*b**2*c**4*e**4*f/1280 - 169*b**2*c**3*d*e**5/40 + 47*b**2*c**2*d*e**6/40 + 49*b**2*c*d*e**7/80 - 17*b**2*d*e**8/80 + b*c**7*d**2*e/8 + 3*b*c**7*e**2/80 - 17*b*c**7*e*f**2/80 - 9*b*c**6*d**2*e**2/4 - 4*b*c**6*e**3/5 + 51*b*c**6*e**2*f**2/40 + 39*b*c**5*d**2*e**3/5 + 303*b*c**5*e**4/80 - 17*b*c**5*e**3*f**2/16 - 1383*b*c**4*d**2*e**4/80 - 11561*b*c**4*e**5/1280 + 1143*b*c**3*d**2*e**5/80 + 63*b*c**3*e**6/4 - 353*b*c**2*d**2*e**6/80 - 1093*b*c**2*e**7/80 - 17*b*c*d**2*e**7/40 + 237*b*c*e**8/40 + 3*c**8*d*e/80 - 3*c**8*e*f/80 - 4*c**7*d**3*e/5 - 4*c**7*d*e**2/5 + 17*c**7*d*e*f**2/80 + 19*c**7*e**2*f/40 + 271*c**6*d**3*e**2/80 + 303*c**6*d*e**3/80 - 17*c**6*d*e**2*f**2/16 - 43*c**6*e**3*f/10 - 709*c**5*d**3*e**3/80 - 11561*c**5*d*e**4/1280 + 69727*c**5*e**4*f/12800 + 681*c**4*d**3*e**4/80 + 63*c**4*d*e**5/4 + 51443*c**4*e**5*f/12800 - 129*c**3*d**3*e**5/40 - 1093*c**3*d*e**6/80 - 46669*c**3*e**6*f/6400 - 17*c**2*d**3*e**6/80 + 237*c**2*d*e**7/40 + 14407*c**2*e**7*f/3200 + 29*c*e**8*f/320",
  "9*a**3*e**8/4 - 10*a**2*b*e**8/3 - 9*a**2*e**8*f/4 + 12*a*b**2*c**5*e**3 - 23*a*b**2*c**4*e**4 + 44*a*b**2*c**3*e**5/5 + 93*a*b**2*c**2*e**6/5 - 14*a*b**2*c*e**7 + 2*a*c**8*e - 10*a*c**7*e**2 + 39*a*c**6*e**3 - 1511*a*c**5*e**4/32 - 8699*a*c**4*e**5/160 + 9173*a*c**3*e**6/80 - 2363*a*c**2*e**7/40 + 33*a*c*e**8/4 + b**3*c**4*e**4 - 8*b**3*c**3*e**5 + 24*b**3*c**2*e**6 - 32*b**3*c*e**7 + 16*b**3*e**8 + b**2*c**5*d*e**3 + b**2*c**5*e**3*f - 8*b**2*c**4*d*e**4 - 31*b**2*c**4*e**4*f/16 + 28*b**2*c**3*d*e**5 - 49*b**2*c**2*d*e**6 + 41*b**2*c*d*e**7 - 13*b**2*d*e**8 - 2*b*c**6*d**2*e**2 - 4*b*c**6*e**3 + 12*b*c**5*d**2*e**3 + 14*b*c**5*e**4 - 22*b*c**4*d**2*e**4 - 689*b*c**4*e**5/16 + 2*b*c**3*d**2*e**5 + 65*b*c**3*e**6 + 33*b*c**2*d**2*e**6 - 42*b*c**2*e**7 - 26*b*c*d**2*e**7 + 6*b*c*e**8 - 2*c**7*d**3*e - 4*c**7*d*e**2 + 12*c**6*d**3*e**2 + 14*c**6*d*e**3 - 2*c**6*e**3*f - 26*c**5*d**3*e**3 - 689*c**5*d*e**4/16 + 2903*c**5*e**4*f/160 + 19*c**4*d**3*e**4 + 65*c**4*d*e**5 + 2427*c**4*e**5*f/160 + 8*c**3*d**3*e**5 - 42*c**3*d*e**6 - 2741*c**3*e**6*f/80 - 13*c**2*d**3*e**6 + 6*c**2*d*e**7 + 723*c**2*e**7*f/40 - 13*c*e**8*f/4",
  "1648*a**4*e**7/13 + 4182*a**2*c*e**7/13 + 3296*a**2*e**8/13 - a*b**3*c**6*e - 3*a*b**3*c**4*e**3 - 15*a*b**3*c**3*e**4 + 7765*a*b**3*c**2*e**5/169 - 7045*a*b**3*c*e**6/169 - 6189*a*b*c**7*e/169 + 31530*a*b*c**6*e**2/169 - 149306*a*b*c**5*e**3/169 + 197347*a*b*c**4*e**4/169 - 277415*a*b*c**3*e**5/169 + 75198*a*b*c**2*e**6/169 + 43244*a*b*c*e**7/169 - 1648*a*b*e**8/13 - 3296*a*e**8*f/13 + 2*b**4*c**4*e**3 - 16*b**4*c**3*e**4 + 48*b**4*c**2*e**5 - 64*b**4*c*e**6 + 32*b**4*e**7 + 3*b**3*c**5*d*e**2 - b**3*c**5*e**2*f - 16*b**3*c**4*d*e**3 + 4*b**3*c**4*e**3*f + 48*b**3*c**3*d*e**4 - 64*b**3*c**2*d*e**5 + 32*b**3*c*d*e**6 + b**2*c**6*d**2*e - b**2*c**6*e**2 + 1996*b**2*c**5*e**3/169 - 8402*b**2*c**4*e**4/169 + 21176*b**2*c**3*e**5/169 - 33712*b**2*c**2*e**6/169 + 27776*b**2*c*e**7/169 - 672*b**2*e**8/13 - b*c**7*d*e + b*c**7*e*f + 5344*b*c**6*d*e**2/169 + 5*b*c**6*e**2*f - 27853*b*c**5*d*e**3/169 - 6719*b*c**5*e**3*f/169 + 66802*b*c**4*d*e**4/169 - 49867*b*c**4*e**4*f/169 - 92033*b*c**3*d*e**5/169 + 116868*b*c**3*e**5*f/169 + 64705*b*c**2*d*e**6/169 - 131166*b*c**2*e**6*f/169 - 1344*b*c*d*e**7/13 + 76612*b*c*e**7*f/169 - 1332*b*e**8*f/13 + 3348*c**7*d**2*e/169 - 38*c**7*d*e*f + 18*c**7*e*f**2 - 19451*c**6*d**2*e**2/169 - 46233*c**6*d*e**2*f/169 + 18944*c**6*e**2*f**2/169 + 45626*c**5*d**2*e**3/169 - 8505*c**5*d*e**3*f/169 - 11676*c**5*e**3*f**2/169 - 58321*c**4*d**2*e**4/169 - 50606*c**4*d*e**4*f/169 + 36929*c**3*d**2*e**5/169 - 83816*c**3*d*e**5*f/169 - 672*c**2*d**2*e**6/13 + 119856*c**2*d*e**6*f/169 - 2980*c*d*e**7*f/13",
  "-15*a**3*e**7/2 + 100*a**2*b*e**7/9 + 15*a**2*e**7*f/2 + 10*a*b**2*c**6*e/3 + 19*a*b**2*c**5*e**2/3 + 196*a*b**2*c**4*e**3/3 - 242*a*b**2*c**3*e**4/3 - 56*a*b**2*c**2*e**5/5 + 140*a*b**2*c*e**6/3 + 31*a*c**7*e/3 - 16*a*c**6*e**2/3 + 460*a*c**5*e**3/3 - 793*a*c**4*e**4/8 - 29923*a*c**3*e**5/120 + 11839*a*c**2*e**6/60 - 55*a*c*e**7/2 - 10*b**3*c**4*e**3/3 + 80*b**3*c**3*e**4/3 - 80*b**3*c**2*e**5 + 320*b**3*c*e**6/3 - 160*b**3*e**7/3 - 5*b**2*c**5*d*e**2 + 5*b**2*c**5*e**2*f/3 + 124*b**2*c**4*d*e**3/3 + 34*b**2*c**4*e**3*f/3 - 109*b**2*c**3*d*e**4 - 33*b**2*c**3*e**4*f/4 + 577*b**2*c**2*d*e**5/3 - 410*b**2*c*d*e**6/3 + 130*b**2*d*e**7/3 - 5*b*c**6*d**2*e/3 - 5*b*c**6*e*f**2/3 + 13*b*c**5*d**2*e**2/3 - 43*b*c**5*e**3 + 16*b*c**5*e**2*f**2/3 + 29*b*c**4*d**2*e**3 + 49*b*c**4*e**4 - 11*b*c**4*e**3*f**2/3 + 154*b*c**3*d**2*e**4/3 - 1117*b*c**3*e**5/12 - 110*b*c**2*d**2*e**5 + 89*b*c**2*e**6 + 260*b*c*d**2*e**6/3 - 20*b*c*e**7 - 31*c**6*d**3*e/3 - 43*c**6*d*e**2 + 5*c**6*d*e*f**2/3 - 2*c**6*e**2*f/3 + 58*c**5*d**3*e**2 + 49*c**5*d*e**3 - 11*c**5*d*e**2*f**2/3 - c**5*e**3*f - 103*c**4*d**3*e**3/3 - 1117*c**4*d*e**4/12 + 4651*c**4*e**4*f/120 - 80*c**3*d**3*e**4/3 + 89*c**3*d*e**5 + 8827*c**3*e**5*f/120 + 130*c**2*d**3*e**5/3 - 20*c**2*d*e**6 - 1213*c**2*e**6*f/20 + 65*c*e**7*f/6",
  "9*a**3*e**6/4 - 10*a**2*b*e**6/3 - 9*a**2*e**6*f/4 - a*b**4*c**4*e + 11*a*b**2*c**5*e/5 - 183*a*b**2*c**4*e**2/50 + 979*a*b**2*c**3*e**3/25 - 498*a*b**2*c**2*e**4/25 - 1369*a*b**2*c*e**5/125 + 333*a*c**6*e/50 + 301*a*c**5*e**2/25 + 1512*a*c**4*e**3/25 - 6043*a*c**3*e**4/100 - 6418*a*c**2*e**5/125 + 4137*a*c*e**6/500 + b**4*c**3*d*e**2 - b**4*c**3*e**2*f + 4*b**4*c**2*e**3*f + b**3*c**4*d**2*e + b**3*c**4*e**2 - 6*b**3*c**3*e**3 + 20*b**3*c**2*e**4 - 32*b**3*c*e**5 + 16*b**3*e**6 + b**2*c**5*d*e - b**2*c**5*e*f - 123*b**2*c**4*d*e**2/10 + 103*b**2*c**4*e**2*f/10 + 1001*b**2*c**3*d*e**3/25 - 134*b**2*c**3*e**3*f/25 - 2519*b**2*c**2*d*e**4/50 - 393*b**2*c**2*e**4*f/50 + 2137*b**2*c*d*e**5/50 - 13*b**2*d*e**6 - 63*b*c**5*d**2*e/10 - b*c**5*e**2/5 + 41*b*c**5*e*f**2/10 + 939*b*c**4*d**2*e**2/50 - 1167*b*c**4*e**3/50 - 186*b*c**4*e**2*f**2/25 - 77*b*c**3*d**2*e**3/50 + 179*b*c**3*e**4/50 + 167*b*c**3*e**3*f**2/50 + 912*b*c**2*d**2*e**4/25 + 417*b*c**2*e**5/50 - 26*b*c*d**2*e**5 + 147*b*c*e**6/50 - c**6*d*e/5 + c**6*e*f/5 - 63*c**5*d**3*e/50 - 1167*c**5*d*e**2/50 - 41*c**5*d*e*f**2/10 - 228*c**5*e**2*f/25 + 421*c**4*d**3*e**2/25 + 179*c**4*d*e**3/50 + 167*c**4*d*e**2*f**2/50 + 371*c**4*e**3*f/50 + 487*c**3*d**3*e**3/50 + 417*c**3*d*e**4/50 + 10819*c**3*e**4*f/500 - 13*c**2*d**3*e**4 + 147*c**2*d*e**5/50 + 3969*c**2*e**5*f/250 - 1637*c*e**6*f/500",
  "27*a**3*e**6/2 - 20*a**2*b*e**6 - 27*a**2*e**6*f/2 - 2*a*b**4*c**5 + 4*a*b**2*c**6 - 18*a*b**2*c**5*e/5 + 758*a*b**2*c**4*e**2/25 + 761*a*b**2*c**3*e**3/5 - 564*a*b**2*c**2*e**4/5 - 4017*a*b**2*c*e**5/125 + 6*a*c**7 + 207*a*c**6*e/25 + 118*a*c**5*e**2 + 1816*a*c**4*e**3/5 - 48463*a*c**3*e**4/100 - 106301*a*c**2*e**5/500 + 12483*a*c*e**6/250 + b**4*c**4*d*e - b**4*c**4*e*f + 8*b**4*c**2*e**3*f + b**3*c**5*d**2 + 2*b**3*c**5*e + b**3*c**5*f**2 - 24*b**3*c**3*e**3 + 104*b**3*c**2*e**4 - 176*b**3*c*e**5 + 96*b**3*e**6 + 2*b**2*c**6*d - 2*b**2*c**6*f - 4*b**2*c**5*d*e + 6*b**2*c**5*e*f - 167*b**2*c**4*d*e**2/5 + 87*b**2*c**4*e**2*f/5 + 5013*b**2*c**3*d*e**3/25 + 998*b**2*c**3*e**3*f/25 - 6663*b**2*c**2*d*e**4/25 - 3193*b**2*c**2*e**4*f/50 + 6608*b**2*c*d*e**5/25 - 78*b**2*d*e**6 - 4*b*c**6*d**2 - 6*b*c**6*e - 2*b*c**6*f**2 - 37*b*c**5*d**2*e/5 + 63*b*c**5*e**2/5 + 4*b*c**5*e*f**2 + 2346*b*c**4*d**2*e**2/25 - 3263*b*c**4*e**3/25 + 402*b*c**4*e**2*f**2/25 + 98*b*c**3*d**2*e**3/25 - 162*b*c**3*e**4/25 - 477*b*c**3*e**3*f**2/25 + 5866*b*c**2*d**2*e**4/25 + 4891*b*c**2*e**5/50 - 156*b*c*d**2*e**5 - 402*b*c*e**6/25 - 6*c**7*d + 6*c**7*f + 2*c**6*d**3 - 4*c**6*d**2*f + 63*c**6*d*e/5 + c**6*d*f**2 - 98*c**6*e*f/5 - 67*c**5*d**3*e/25 - 3263*c**5*d*e**2/25 - 3*c**5*d*e*f**2 - 244*c**5*e**2*f/25 + 2361*c**4*d**3*e**2/25 - 162*c**4*d*e**3/25 - 477*c**4*d*e**2*f**2/25 - 323*c**4*e**3*f/25 + 1658*c**3*d**3*e**3/25 + 4891*c**3*d*e**4/50 + 89467*c**3*e**4*f/500 - 78*c**2*d**3*e**4 - 402*c**2*d*e**5/25 + 32589*c**2*e**5*f/500 - 4983*c*e**6*f/250",
  "-5*a*b**2*c**6 + 37*a*b**2*c**5*e/5 + 741*a*b**2*c**4*e**2/20 + 2373*a*b**2*c**3*e**3/50 - 1661*a*b**2*c**2*e**4/50 - 127*a*b**2*c*e**5/2 - 5*a*c**7 + 131*a*c**6*e/4 + 4717*a*c**5*e**2/50 + 10672*a*c**4*e**3/25 - 260963*a*c**3*e**4/400 - 66537*a*c**2*e**5/400 - a*c*e**6/2 + 7*b**2*c**5*d*e/2 - 5*b**2*c**5*e*f/2 + b**2*c**5*f**3 - 59*b**2*c**4*d*e**2/4 + 59*b**2*c**4*e**2*f/4 + 571*b**2*c**3*d*e**3/10 + 1089*b**2*c**3*e**3*f/10 + 6111*b**2*c**2*d*e**4/100 - 24523*b**2*c**2*e**4*f/200 - 145*b**2*c*d*e**5/4 + 7*b*c**6*d**2/2 + 5*b*c**6*e + 3*b*c**6*f**2/2 - 135*b*c**5*d**2*e/4 - 149*b*c**5*e**2/10 + 377*b*c**5*e*f**2/20 + 2091*b*c**4*d**2*e**2/20 - 433*b*c**4*e**3/20 + 199*b*c**4*e**2*f**2/5 + 13847*b*c**3*d**2*e**3/100 - 7491*b*c**3*e**4/100 - 1203*b*c**3*e**3*f**2/20 - 145*b*c**2*d**2*e**4/2 + 3039*b*c**2*e**5/40 + 255*b*c*e**6/4 + 5*c**7*d - 5*c**7*f - 19*c**6*d**3 - 10*c**6*d**2*f - 149*c**6*d*e/10 - 5*c**6*d*f**2/2 - 131*c**6*e*f/10 - 3*c**6*f**3/2 + 949*c**5*d**3*e/20 - 433*c**5*d*e**2/20 - 397*c**5*d*e*f**2/20 - 199*c**5*e**2*f/10 + c**5*e*f**3/2 + 1934*c**4*d**3*e**2/25 - 7491*c**4*d*e**3/100 - 1223*c**4*d*e**2*f**2/20 - 12589*c**4*e**3*f/100 - c**4*e**2*f**3/2 - 145*c**3*d**3*e**3/4 + 3039*c**3*d*e**4/40 + 22451*c**3*e**4*f/80 + c**3*e**3*f**3/2 + 255*c**2*d*e**5/4 + 20437*c**2*e**5*f/400 + c*e**6*f/2",
  "51*a**4*e**6/13 + 433*a**2*c*e**6/39 + 87*a**2*e**7/13 + 5*a*b**3*c*e**5/13 - 15*a*b**3*e**6/13 + 2*a*b*c**6*e/13 - 10*a*b*c**5*e**2/13 + 28*a*b*c**4*e**3/13 - 94*a*b*c**3*e**4/39 + 42*a*b*c**2*e**5/13 - 12*a*b*c*e**6/13 - 51*a*b*e**7/13 - 87*a*e**7*f/13 - b**2*c**4*e**3/13 + 8*b**2*c**3*e**4/13 - 24*b**2*c**2*e**5/13 + 32*b**2*c*e**6/13 - 16*b**2*e**7/13 - 2*b*c**5*d*e**2/13 + 14*b*c**4*d*e**3/13 - 4*b*c**4*e**3*f/13 - 42*b*c**3*d*e**4/13 + 50*b*c**3*e**4*f/13 + 64*b*c**2*d*e**5/13 - 139*b*c**2*e**5*f/13 - 47*b*c*d*e**6/13 + 161*b*c*e**6*f/13 - 71*b*e**7*f/13 - c**6*d**2*e/13 + 6*c**5*d**2*e**2/13 + 10*c**5*d*e**2*f/13 - 6*c**5*e**2*f**2/13 - 18*c**4*d**2*e**3/13 + 44*c**4*d*e**3*f/39 + 25*c**4*e**3*f**2/39 + 32*c**3*d**2*e**4/13 - 84*c**3*d*e**4*f/13 - 31*c**2*d**2*e**5/13 + 166*c**2*d*e**5*f/13 - 122*c*d*e**6*f/13",
  "-31*a**3*e**6/4 + 20*a**2*b*e**6/3 + 31*a**2*e**6*f/4 + 23*a*b**2*c**3*e**3 - 21*a*b**2*c**2*e**4 - 35*a*b**2*c*e**5 + 5*a*c**6*e - 18*a*c**5*e**2 + 74*a*c**4*e**3 - 395*a*c**3*e**4/8 - 1191*a*c**2*e**5/8 - 79*a*c*e**6/4 + 5*b**2*c**3*e**3*f + 8*b**2*c**2*d*e**4 - 43*b**2*c**2*e**4*f/4 - 32*b**2*c*d*e**5 + 29*b**2*d*e**6 - 5*b*c**4*d**2*e**2 - 10*b*c**4*e**3 + 31*b*c**3*d**2*e**3 + 27*b*c**3*e**4 - 77*b*c**2*d**2*e**4 - 277*b*c**2*e**5/4 + 58*b*c*d**2*e**5 + 99*b*c*e**6 - 5*c**5*d**3*e - 10*c**5*d*e**2 + 23*c**4*d**3*e**2 + 27*c**4*d*e**3 - 12*c**4*e**3*f - 45*c**3*d**3*e**3 - 277*c**3*d*e**4/4 + 175*c**3*e**4*f/8 + 29*c**2*d**3*e**4 + 99*c**2*d*e**5 + 407*c**2*e**5*f/8 + 39*c*e**6*f/4",
  "1581*a**4*e**5/4 + 4301*a**2*c*e**5/4 + 2827*a**2*e**6/4 + 5*a*b**3*c**5 - 29*a*b**3*c**4*e/4 - 31*a*b**3*c**3*e**2/2 + 63*a*b**3*c**2*e**3/4 + 5*a*b**3*c*e**4/4 - 335*a*b**3*e**5/4 + 5*a*b*c**6 - 111*a*b*c**5*e/4 + 69*a*b*c**4*e**2/2 - 154*a*b*c**3*e**3 + 2185*a*b*c**2*e**4/12 - 58*a*b*c*e**5 - 1581*a*b*e**6/4 - 2827*a*e**6*f/4 - 5*b**3*c**4*d*e/2 + 5*b**3*c**4*e*f/2 + 29*b**3*c**3*d*e**2/4 - 29*b**3*c**3*e**2*f/4 + 9*b**3*c**2*e**3*f - 5*b**2*c**5*d**2/2 - 5*b**2*c**5*e - 5*b**2*c**5*f**2/2 + 29*b**2*c**4*d**2*e/4 + 29*b**2*c**4*e**2/4 + 33*b**2*c**3*e**3/2 - 115*b**2*c**2*e**4 + 208*b**2*c*e**5 - 124*b**2*e**6 - 5*b*c**6*d + 5*b*c**6*f + 91*b*c**5*d*e/4 - 111*b*c**5*e*f/4 - 10*b*c**4*d*e**2 + 239*b*c**4*e**2*f/4 - 685*b*c**3*d*e**3/4 + 161*b*c**3*e**3*f/4 + 757*b*c**2*d*e**4/2 - 2377*b*c**2*e**4*f/4 - 1327*b*c*d*e**5/4 + 3891*b*c*e**5*f/4 - 1941*b*e**6*f/4 + 31*c**6*d**2/2 - 26*c**6*d*f + 21*c**6*f**2/2 - 53*c**5*d**2*e/2 - 27*c**5*d**2*f**2/2 + 103*c**5*d*e*f/2 - 51*c**5*e*f**2/2 - 225*c**4*d**2*e**2/4 - 547*c**4*d*e**2*f/4 + 173*c**4*e**2*f**2/2 + 341*c**3*d**2*e**3/2 - 3227*c**3*d*e**3*f/12 - 427*c**3*e**3*f**2/3 - 831*c**2*d**2*e**4/4 + 1963*c**2*d*e**4*f/2 - 1761*c*d*e**5*f/2",
  "16*a**2*c*e**5/81 - 4*a**2*e**6/27 + 8*a*b**3*c**2*e**3/3 - 2*a*b**3*c*e**4/9 - 4*a*b**3*e**5/27 + 5*a*b*c**5*e/3 - 50*a*b*c**4*e**2/9 + 515*a*b*c**3*e**3/27 + 73*a*b*c**2*e**4/27 - 8*a*b*c*e**5/27 + 4*a*e**6*f/27 - 5*b*c**4*d*e**2/3 + 29*b*c**3*d*e**3/9 + 4*b*c**2*d*e**4/27 + 140*b*c**2*e**4*f/27 - 4*b*c*d*e**5/27 + 76*b*c*e**5*f/27 - 8*b*e**6*f/27 - 5*c**5*d**2*e/3 + 2*c**5*d*e*f/3 + c**5*e*f**2 + 29*c**4*d**2*e**2/9 + 104*c**4*d*e**2*f/9 - 74*c**4*e**2*f**2/9 + 4*c**3*d**2*e**3/27 + 179*c**3*d*e**3*f/27 + 205*c**3*e**3*f**2/27 - 4*c**2*d**2*e**4/27 + 76*c**2*d*e**4*f/27 - 8*c*d*e**5*f/27",
  "-51*a**4*e**5/4 - 433*a**2*c*e**5/12 - 87*a**2*e**6/4 - 5*a*b**3*c**4*e/4 - a*b**3*c**3*e**2 - 3*a*b**3*c**2*e**3/4 - 5*a*b**3*c*e**4/4 + 15*a*b**3*e**5/4 - 9*a*b*c**5*e/4 - 2*a*b*c**4*e**2 + 17*a*b*c**3*e**3/2 - 125*a*b*c**2*e**4/12 + 3*a*b*c*e**5 + 51*a*b*e**6/4 + 87*a*e**6*f/4 + b**3*c**3*d*e**2/4 - b**3*c**3*e**2*f/4 + b**3*c**2*e**3*f + 5*b**2*c**4*d**2*e/4 + 5*b**2*c**4*e**2/4 - 3*b**2*c**3*e**3/2 + 5*b**2*c**2*e**4 - 8*b**2*c*e**5 + 4*b**2*e**6 + b*c**5*d**3 - b*c**5*d*e/4 + 5*b*c**5*e*f/4 - 3*b*c**4*d*e**2/2 + 5*b*c**4*e**2*f/4 + 35*b*c**3*d*e**3/4 - 21*b*c**3*e**3*f/4 - 16*b*c**2*d*e**4 + 107*b*c**2*e**4*f/4 + 47*b*c*d*e**5/4 - 161*b*c*e**5*f/4 + 71*b*e**6*f/4 - 3*c**6*d**2/2 + 2*c**6*d*f - c**6*f**2/2 + c**5*d**2*f**2 + 3*c**5*d*e*f/2 + c**5*e*f**2 + 15*c**4*d**2*e**2/4 + 15*c**4*d*e**2*f/4 - 5*c**4*e**2*f**2/2 - 8*c**3*d**2*e**3 + 157*c**3*d*e**3*f/12 + 25*c**3*e**3*f**2/6 + 31*c**2*d**2*e**4/4 - 83*c**2*d*e**4*f/2 + 61*c*d*e**5*f/2",
  "31*a**3*e**5/20 - 4*a**2*b*e**5/3 - 31*a**2*e**5*f/20 - a*b**4*c**3*e + a*b**2*c**5 - 26*a*b**2*c**4*e/5 + 17*a*b**2*c**3*e**2 + 14*a*b**2*c**2*e**3/5 + 6*a*b**2*c*e**4 + a*c**6 + 73*a*c**5*e/5 + 8*a*c**4*e**2/5 + 191*a*c**3*e**3/5 - 479*a*c**2*e**4/20 + 79*a*c*e**5/20 + b**3*c**3*d**2*e + b**3*c**3*e**2 + b**2*c**4*d**3 + b**2*c**4*e*f + 4*b**2*c**2*d*e**3/5 + 64*b**2*c**2*e**3*f/5 + 37*b**2*c*d*e**4/5 - 23*b**2*c*e**4*f/2 - 29*b**2*d*e**5/5 - b*c**5*d**2 - b*c**5*e - 2*b*c**4*d**2*e + 16*b*c**4*e**2/5 + 26*b*c**4*e*f**2/5 - 7*b*c**3*d**2*e**2/5 - 72*b*c**3*e**3/5 + 3*b*c**3*e**2*f**2/5 + 87*b*c**2*d**2*e**3/5 + 23*b*c**2*e**4/5 - 29*b*c**2*e**3*f**2/5 - 58*b*c*d**2*e**4/5 - 73*b*c*e**5/10 - c**6*d + c**6*f - 2*c**5*d**3 - 6*c**5*d**2*f + 16*c**5*d*e/5 - 61*c**5*e*f/5 - 11*c**4*d**3*e/5 - 72*c**4*d*e**2/5 - 26*c**4*d*e*f**2/5 + 18*c**4*e**2*f/5 + 10*c**3*d**3*e**2 + 23*c**3*d*e**3/5 - 29*c**3*d*e**2*f**2/5 - 86*c**3*e**3*f/5 - 29*c**2*d**3*e**3/5 - 73*c**2*d*e**4/10 + 327*c**2*e**4*f/20 - 39*c*e**5*f/20",
  "-279*a**3*e**5/80 + 3*a**2*b*e**5 + 279*a**2*e**5*f/80 + 3*a*b**2*c**5 - 18*a*b**2*c**4*e/5 - 437*a*b**2*c**3*e**2/20 - 957*a*b**2*c**2*e**3/50 + 1049*a*b**2*c*e**4/50 + 3*a*c**6 - 367*a*c**5*e/20 - 2453*a*c**4*e**2/50 - 4978*a*c**3*e**3/25 + 130707*a*c**2*e**4/400 - 3507*a*c*e**5/400 - 3*b**2*c**4*d*e/2 + 3*b**2*c**4*e*f/2 + 27*b**2*c**3*d*e**2/4 - 27*b**2*c**3*e**2*f/4 - 283*b**2*c**2*d*e**3/10 - 103*b**2*c**2*e**3*f/2 - 2719*b**2*c*d*e**4/100 + 11147*b**2*c*e**4*f/200 + 261*b**2*d*e**5/20 - 3*b*c**5*d**2/2 - 3*b*c**5*e - 3*b*c**5*f**2/2 + 63*b*c**4*d**2*e/4 + 81*b*c**4*e**2/10 - 153*b*c**4*e*f**2/20 - 215*b*c**3*d**2*e**2/4 + 21*b*c**3*e**3/4 - 104*b*c**3*e**2*f**2/5 - 6023*b*c**2*d**2*e**3/100 + 4439*b*c**2*e**4/100 + 599*b*c**2*e**3*f**2/20 + 261*b*c*d**2*e**4/10 - 1919*b*c*e**5/40 - 3*c**6*d + 3*c**6*f + 9*c**5*d**3 + 10*c**5*d**2*f + 81*c**5*d*e/10 + 5*c**5*d*f**2/2 + 99*c**5*e*f/10 - c**5*f**3/2 - 509*c**4*d**3*e/20 + c**4*d**2*f**3 + 21*c**4*d*e**2/4 + 173*c**4*d*e*f**2/20 + 83*c**4*e**2*f/10 + 3*c**4*e*f**3/2 - 826*c**3*d**3*e**2/25 + 4439*c**3*d*e**3/100 + 619*c**3*d*e**2*f**2/20 + 5641*c**3*e**3*f/100 - c**3*e**2*f**3/2 + 261*c**2*d**3*e**3/20 - 1919*c**2*d*e**4/40 - 10847*c**2*e**4*f/80 - c**2*e**3*f**3/2 + 1707*c*e**5*f/400",
  "-31*a**3*e**5/10 + 8*a**2*b*e**5/3 + 31*a**2*e**5*f/10 + 2*a*b**2*c**5 - 17*a*b**2*c**4*e/5 - 43*a*b**2*c**3*e**2/5 - 354*a*b**2*c**2*e**3/25 + 178*a*b**2*c*e**4/25 + 2*a*c**6 - 41*a*c**5*e/5 - 641*a*c**4*e**2/25 - 3047*a*c**3*e**3/25 + 8841*a*c**2*e**4/50 - 391*a*c*e**5/50 - b**2*c**4*d*e + b**2*c**4*e*f + 4*b**2*c**3*d*e**2 - 4*b**2*c**3*e**2*f - 77*b**2*c**2*d*e**3/5 - 156*b**2*c**2*e**3*f/5 - 449*b**2*c*d*e**4/25 + 886*b**2*c*e**4*f/25 + 58*b**2*d*e**5/5 - b*c**5*d**2 - 2*b*c**5*e - b*c**5*f**2 + 9*b*c**4*d**2*e + 22*b*c**4*e**2/5 - 23*b*c**4*e*f**2/5 - 137*b*c**3*d**2*e**2/5 + 41*b*c**3*e**3/5 - 11*b*c**3*e**2*f**2 - 1028*b*c**2*d**2*e**3/25 + 444*b*c**2*e**4/25 + 83*b*c**2*e**3*f**2/5 + 116*b*c*d**2*e**4/5 - 17*b*c*e**5 - 2*c**6*d + 2*c**6*f + 5*c**5*d**3 + c**5*d**2*f + 22*c**5*d*e/5 + 2*c**5*d*f**2 + 8*c**5*e*f/5 - 12*c**4*d**3*e + 41*c**4*d*e**2/5 + 28*c**4*d*e*f**2/5 + 34*c**4*e**2*f/5 - 579*c**3*d**3*e**2/25 + 444*c**3*d*e**3/25 + 88*c**3*d*e**2*f**2/5 + 931*c**3*e**3*f/25 + 58*c**2*d**3*e**3/5 - 17*c**2*d*e**4 - 779*c**2*e**4*f/10 + 191*c*e**5*f/50",
  "31*a**3*e**5/40 - 2*a**2*b*e**5/3 - 31*a**2*e**5*f/40 + a*b**2*c**4*e - 43*a*b**2*c**3*e**2/10 + 7*a*b**2*c**2*e**3/5 + 31*a*b**2*c*e**4/5 - 7*a*c**5*e/10 - 27*a*c**4*e**2/5 - 36*a*c**3*e**3/5 + 1381*a*c**2*e**4/40 + 79*a*c*e**5/40 + b**2*c**3*d*e**2/2 - b**2*c**3*e**2*f/2 - 14*b**2*c**2*d*e**3/5 - 9*b**2*c**2*e**3*f/5 + b**2*c*d*e**4/2 + 21*b**2*c*e**4*f/20 - 29*b**2*d*e**5/10 + 3*b*c**4*d**2*e/2 + b*c**4*e**2 + b*c**4*e*f**2/2 - 71*b*c**3*d**2*e**2/10 - 47*b*c**3*e**3/10 - 11*b*c**3*e**2*f**2/5 + 23*b*c**2*d**2*e**3/10 + 21*b*c**2*e**4/2 + 17*b*c**2*e**3*f**2/10 - 29*b*c*d**2*e**4/5 - 273*b*c*e**5/20 + c**5*d**3 + 4*c**5*d**2*f + c**5*d*e + 4*c**5*e*f - 43*c**4*d**3*e/10 - 47*c**4*d*e**2/10 - c**4*d*e*f**2/2 - 8*c**4*e**2*f/5 + 9*c**3*d**3*e**2/5 + 21*c**3*d*e**3/2 + 17*c**3*d*e**2*f**2/10 - 3*c**3*e**3*f/10 - 29*c**2*d**3*e**3/10 - 273*c**2*d*e**4/20 - 413*c**2*e**4*f/40 - 39*c*e**5*f/40",
  "a*b**3*c**3*e/4 + a*b*c**4*e/4 - 9*a*b*c**3*e**2/4 + 3*a*b*c**2*e**3/4 - b**2*c**3*d**2*e/4 - b**2*c**3*e**2/4 - b*c**4*d**3/4 - b*c**4*e*f/4 - 3*b*c**3*d*e**2/4 - b*c**3*e**2*f/4 + c**5*d**2/4 - c**5*d*f/4 - 3*c**4*d**2*e/4 - c**4*d*e*f + 3*c**4*e*f**2/4 + 3*c**3*d*e**2*f/4 - 3*c**3*e**2*f**2/2 + 3*c**2*e**3*f**2/2",
  "-a**5*b*c**3 + a**5*b*e**3 - a**5*c**3*f/3 + a**5*c*e**2*f - a**4*b*d*e**3 + 59*a**4*c**4/3 + 50*a**4*e**4 + 407*a**2*c*e**4/3 + 85*a**2*e**5 - 19*a*b**3*e**4 - 10*a*b*c**4*e + 30*a*b*c**3*e**2 - 91*a*b*c**2*e**3 - 27*a*b*c*e**4 - 51*a*b*e**5 - 85*a*e**5*f + 5*b*c**3*d*e**2 + 5*b*c**3*e**2*f - 5*b*c**2*d*e**3 - 30*b*c**2*e**3*f - 17*b*c*d*e**4 + 38*b*c*e**4*f - 65*b*e**5*f + 5*c**4*d**2*e - 10*c**4*d*e*f + 5*c**4*e*f**2 - 5*c**3*d**2*e**2 - 62*c**3*d*e**2*f + 12*c**3*e**2*f**2 - 17*c**2*d**2*e**3 + 14*c**2*d*e**3*f - 4*c**2*e**3*f**2 - 116*c*d*e**4*f",
  "a**4*b**2*c**3 - a**4*c**4 - 100*a**2*c*e**4/3 + 25*a**2*e**5 - 10*a*b**3*c**3*e - 10*a*b**3*c**2*e**2 - 19*a*b**3*c*e**3 + 25*a*b**3*e**4 - 20*a*b*c**4*e + 19*a*b*c**3*e**2 + 48*a*b*c**2*e**3 + 194*a*b*c*e**4/3 - 25*a*e**5*f + 10*b**2*c**3*d**2*e + 10*b**2*c**3*e**2 + 10*b*c**4*d**3 - 5*b*c**4*d*e + 15*b*c**4*e*f + 15*b*c**3*d*e**2 - 20*b*c**3*e**2*f - 17*b*c**2*d*e**3 + 60*b*c**2*e**3*f + 25*b*c*d*e**4 + 6*b*c*e**4*f + 50*b*e**5*f - 15*c**5*d**2 + 20*c**5*d*f - 5*c**5*f**2 + 15*c**4*d**2*e + 10*c**4*d**2*f**2 + 18*c**4*d*e*f - 3*c**4*e*f**2 - 17*c**3*d**2*e**2 + 111*c**3*d*e**2*f - 6*c**3*e**2*f**2 + 25*c**2*d**2*e**3 + 62*c**2*d*e**3*f/3 + 16*c**2*e**3*f**2/3 + 50*c*d*e**4*f",
  "2*a**3*e**5 + 10*a**2*b*e**5/3 - 2*a**2*e**5*f + 2*a*b**2*c*e**4 - 2*a*c**3*e**3 + 33*a*c**2*e**4/2 - 4*a*c*e**5 + b**2*c*e**4*f + 2*b**2*d*e**5 + 4*b*c*d**2*e**4 - 3*b*c*e**5 + 2*c**2*d**3*e**3 - 3*c**2*d*e**4 - 9*c**2*e**4*f/2 - c*e**5*f",
  "-3*a**5*b*c**3/2 + 3*a**5*b*e**3/2 - a**5*c**3*f/2 + 3*a**5*c*e**2*f/2 + 27*a**4*c**4 + a**4*c*e**2*f**2/2 - 2*a**4*e**4 - 31*a**2*c*e**4/3 - 5*a**2*e**5 + 12*a*b**3*c*e**3 - a*b**3*e**4 + 15*a*b*c**4*e/2 - 25*a*b*c**3*e**2 + 175*a*b*c**2*e**3/2 + 11*a*b*c*e**4/6 + 2*a*b*e**5 + 5*a*e**5*f - 15*b*c**3*d*e**2/2 + 29*b*c**2*d*e**3/2 - b*c*d*e**4 + 28*b*c*e**4*f + 2*b*e**5*f - 15*c**4*d**2*e/2 + 3*c**4*d*e*f + 9*c**4*e*f**2/2 + 29*c**3*d**2*e**2/2 + 52*c**3*d*e**2*f - 37*c**3*e**2*f**2 - c**2*d**2*e**3 + 179*c**2*d*e**3*f/6 + 205*c**2*e**3*f**2/6 + 4*c*d*e**4*f",
  "a**5*b*c**3/2 - a**5*b*e**3/2 + a**5*c**3*f/6 - a**5*c*e**2*f/2 - 19*a**4*c**4/3 - a**4*c*e**2*f**2/2 - 4*a**2*c*e**4 + 3*a**2*e**5 - 4*a*b**3*c*e**3 + 3*a*b**3*e**4 - 5*a*b*c**4*e/2 + 10*a*b*c**3*e**2 - 75*a*b*c**2*e**3/2 + 53*a*b*c*e**4/6 - 3*a*e**5*f + 5*b*c**3*d*e**2/2 - 13*b*c**2*d*e**3/2 + 3*b*c*d*e**4 - 13*b*c*e**4*f + 6*b*e**5*f + 5*c**4*d**2*e/2 - c**4*d*e*f - 3*c**4*e*f**2/2 - 13*c**3*d**2*e**2/2 - 20*c**3*d*e**2*f + 15*c**3*e**2*f**2 + 3*c**2*d**2*e**3 - 61*c**2*d*e**3*f/6 - 77*c**2*e**3*f**2/6 + 6*c*d*e**4*f",
  "a**5*e**4 + 31*a**3*e**5/4 + 26*a**2*b*e**5/3 - 31*a**2*e**5*f/4 + 5*a*b**2*c*e**4 - 5*a*c**3*e**3 + 165*a*c**2*e**4/4 - 41*a*c*e**5/4 + 5*b**2*c*e**4*f/2 + 5*b**2*d*e**5 + 10*b*c*d**2*e**4 - 15*b*c*e**5/2 + 5*c**2*d**3*e**3 - 15*c**2*d*e**4/2 - 45*c**2*e**4*f/4 - 11*c*e**5*f/4",
  "-a**7*b*c - a**7*c*d + a**7*c*f - a**6*b**2*c - a**6*b*c*f - a**6*b*d*e + 4*a**6*c**2 - a**6*c*e + 14*a**5*b*c**2 - 59*a**5*b*c*e/5 + a**5*b*d**2*e + 8*a**5*b*e**2 - 9*a**5*c**2*f + 56*a**5*c*d*e/5 - 21*a**5*c*e*f/5 + 21*a**4*b*d*e**2/5 + 73*a**4*c**3/5 + 112*a**4*c**2*e/5 - 9*a**4*c*e**2 - 10*a**3*b*c**3 + 10*a**3*b*e**3 - 1021*a**3*c**3*f/15 + 19*a**3*c*e**2*f + 73*a**2*b**2*c**3/5 + 22262*a**2*c**4/15 - 119*a**2*c*e**3/5 + 47*a**2*c*e**2*f**2/5 + 4*a**2*e**4 + 9*a*b**3*e**3/5 + 5*a*b*c**3*e - 124*a*b*c**2*e**2/5 + 72*a*b*c*e**3/5 - 4*a*b*e**4/5 - 41*a*c*e**2*f**3/5 - 4*a*e**4*f - 5*b*c**2*d*e**2 + 17*b*c*d*e**3/5 + 34*b*e**4*f/5 - 5*c**3*d**2*e - 8*c**3*d*e*f/5 + 33*c**3*e*f**2/5 + 17*c**2*d**2*e**2/5 + 24*c**2*d*e**2*f/5 - 74*c**2*e**2*f**2/5 + 6*c*d*e**3*f + 74*c*e**3*f**2/5",
  "-5*a**4*e**4 - 23*a**2*c*e**4/3 - 12*a**2*e**5 - a*b*c**3*e**2 + 11*a*b*c**2*e**3 - 55*a*b*c*e**4/6 + 5*a*b*e**5 + 12*a*e**5*f + b**3*c*e**3*f/2 + b**3*d*e**4 + b**2*c*d**2*e**3 - 3*b**2*c*e**4/2 + b**2*e**5 - b*c**2*d*e**3/2 + b*c**2*e**3*f - b*c*d*e**4 - 2*b*c*e**4*f - b*e**5*f/2 + c**4*d*e*f - c**4*e*f**2/2 + c**3*d**2*e**2 + 3*c**3*d*e**2*f - c**3*e**2*f**2/2 - 2*c**2*d**2*e**3 - 13*c**2*d*e**3*f/6 - 5*c**2*e**3*f**2/6 + 9*c*d*e**4*f/2",
  "4*a**2*c*e**4 - 3*a**2*e**5 - 3*a*b**3*e**4 - 2*a*b*c**4*e + 5*a*b*c**3*e**2 - 15*a*b*c**2*e**3 - 8*a*b*c*e**4 + 3*a*e**5*f + b**3*c*d*e**3 + b**3*c*e**3*f + b**2*c**2*d**2*e**2 - b**2*c**2*e**3 + b*c**3*e**2*f - 2*b*c**2*d*e**3 - 4*b*c**2*e**3*f - 3*b*c*d*e**4 - 5*b*c*e**4*f - 6*b*e**5*f + c**4*d**2*e - 2*c**4*d*e*f + c**4*e*f**2 - 2*c**3*d**2*e**2 - 12*c**3*d*e**2*f + 4*c**3*e**2*f**2 - 3*c**2*d**2*e**3 - 7*c**2*d*e**3*f - 5*c**2*e**3*f**2 - 6*c*d*e**4*f",
  "a**3*e**5/4 - a**2*e**5*f/4 - a*b**2*e**5 - 9*a*c**2*e**4/4 + 5*a*c*e**5/4 - b**2*c*e**4*f/2 + b**2*e**5*f + b*c*e**5/2 + c**2*d*e**4/2 + 5*c**2*e**4*f/4 - 5*c*e**5*f/4",
  "3*a**4*e**4 + 17*a**2*c*e**4/3 + 7*a**2*e**5 - a*b*c**3*e**2 - 2*a*b*c**2*e**3 + 25*a*b*c*e**4/6 - 3*a*b*e**5 - 7*a*e**5*f - b**3*c*e**3*f/2 + b**3*e**4*f + b**2*c*e**4/2 - b**2*e**5 + b*c**2*d*e**3/2 - b*c*d*e**4 - 2*b*c*e**4*f + b*e**5*f/2 - c**4*d*e*f + c**4*e*f**2/2 - c**3*d*e**2*f - c**3*e**2*f**2/2 + c**2*d*e**3*f/6 + 5*c**2*e**3*f**2/6 - 5*c*d*e**4*f/2",
  "-a*b**3*c**3*e - a*b*c**4*e + b**2*c**3*e**2 + b**2*c**3*e*f**2 + b*c**4*d*e - b*c**4*e*f + b*c**3*e**2*f + c**4*d*e*f - c**4*e*f**2",
  "2*a*b*c**3*e**2 - 3*a*b*c**2*e**3 + a*b*c*e**4/3 - b*c**3*e**2*f - b*c**3*e*f**3 + b*c**2*e**3*f + b*c**2*e**2*f**3 - 2*b*c*e**4*f + c**4*d*e*f - c**4*e*f**2 - 2*c**3*d*e**2*f + c**3*d*e*f**3 + 3*c**3*e**2*f**2 - 5*c**2*d*e**3*f/3 - 10*c**2*e**3*f**2/3",
  "a*b*c*e**4/3 + c**2*d*e**3*f/3 - c**2*e**3*f**2/3",
  "-a**2*b**3*c**3 + a*b**2*c**2*e**2 - a*c**4*e - a*c**3*e**2 - b*c**3*e*f**2 - c**4*d**2*f - c**4*d*f**2 - 2*c**4*e*f + c**3*e**2*f",
  "a**3*e**4 - a**2*e**4*f - 14*a*b**2*c**2*e**2 - 5*a*b**2*c*e**3 - 4*a*b**2*e**4 - 5*a*c**4*e - 6*a*c**3*e**2 - 20*a*c**2*e**3 + 5*a*c*e**4 + a*c*e**2*f**4 + 5*b**2*c*d*e**3 + 3*b**2*c*e**3*f + 4*b**2*e**4*f + 10*b*c**2*d**2*e**2 + 14*b*c**2*e**3 + 12*b*c**2*e**2*f**2 + 2*b*c*e**4 - 13*b*c*e**3*f**2 + 5*c**3*d**3*e + 14*c**3*d*e**2 - 7*c**3*e**2*f + 2*c**2*d*e**3 - 10*c**2*d*e**2*f**2 + 3*c**2*e**3*f + c**2*e**2*f**3 - 5*c*e**4*f - c*e**3*f**3",
  "-7*a**4*b*c**3 + 7*a**4*b*e**3 - 7*a**4*c**3*f/3 + 7*a**4*c*e**2*f - 7*a**3*b**2*c**3 + 455*a**3*c**4/3 + a**3*e**4/2 + 70*a**2*b*e**4/3 - a**2*e**4*f/2 - 7*a*b**2*c**3*e + 2*a*b**2*c**2*e**2 + 26*a*b**2*e**4 - 21*a*c**4*e + 35*a*c**3*e**2 + 107*a*c**2*e**3 - 135*a*c*e**4/2 + 14*b**2*c*d*e**3 + 34*b**2*c*e**3*f + 14*b**2*d*e**4 - 26*b**2*e**4*f + 7*b*c**3*e**2 + 7*b*c**3*e*f**2 + 28*b*c**2*d**2*e**2 - 2*b*c**2*e**3 + 18*b*c**2*e**2*f**2 + 28*b*c*d**2*e**3 - 34*b*c*e**4 - 23*b*c*e**3*f**2 + 7*c**4*d*e - 7*c**4*e*f + 14*c**3*d**3*e - 2*c**3*d*e**2 - 5*c**3*d*e*f**2 - c**3*e**2*f + c**3*e*f**3 + 14*c**2*d**3*e**2 - 34*c**2*d*e**3 - 26*c**2*d*e**2*f**2 - 32*c**2*e**3*f - c**2*e**2*f**3 + 65*c*e**4*f/2 + c*e**3*f**3",
  "-3*a**4*b*c**3/5 + 3*a**4*b*e**3/5 - a**4*c**3*f/5 + 3*a**4*c*e**2*f/5 - a**3*b**2*c**3 + a**3*b*d*e**3 + 56*a**3*c**4/5 + 2*a**3*c*e**2*f**2/5 + 9*a**3*e**4/5 + a**2*b**3*c**3 + 2*a**2*b*e**4/3 + a**2*d*e**4 - 9*a**2*e**4*f/5 - 7*a*b**2*c**2*e**2/5 + a*b**2*c*e**3 - 17*a*b**2*e**4/5 + 2*a*c**4*e/5 - 19*a*c**3*e**2/5 - 17*a*c**2*e**3/5 + 13*a*c*e**4/5 - a*d*e**4*f - 3*b**2*c*d*e**3/5 - 2*b**2*c*e**3*f + 3*b**2*d*e**4/5 + 17*b**2*e**4*f/5 - b*c**2*d**2*e**2 + 8*b*c**2*e**3/5 + 6*b*c*d**2*e**3/5 + 4*b*c*e**4/5 - 2*c**3*d**3*e/5 + 8*c**3*d*e**2/5 - 2*c**3*e**2*f/5 + 3*c**2*d**3*e**2/5 + 4*c**2*d*e**3/5 + 14*c**2*e**3*f/5 - 18*c*e**4*f/5",
  "-2*a**4*b*c**3/5 + 2*a**4*b*e**3/5 - 2*a**4*c**3*f/15 + 2*a**4*c*e**2*f/5 - 6*a**3*b**2*c**3/5 + 734*a**3*c**4/75 - a**3*c*e**2*f**2/25 - 7*a**3*e**4/50 + 6*a**2*b**3*c**3/5 + 22*a**2*b*e**4/15 + 7*a**2*e**4*f/50 - a*b**2*c**3*e/5 + 3*a*b**2*c**2*e**2/25 - 19*a*b**2*c*e**3/25 + 58*a*b**2*e**4/25 - 43*a*c**4*e/25 + 59*a*c**3*e**2/25 + 211*a*c**2*e**3/25 - 253*a*c*e**4/50 + 28*b**2*c*d*e**3/25 + 68*b**2*c*e**3*f/25 + 22*b**2*d*e**4/25 - 58*b**2*e**4*f/25 + b*c**3*d**2*e/5 + 3*b*c**3*e**2/5 + 3*b*c**3*e*f**2/5 + 56*b*c**2*d**2*e**2/25 - 28*b*c**2*e**3/25 + 12*b*c**2*e**2*f**2/25 + 44*b*c*d**2*e**3/25 - 62*b*c*e**4/25 - 27*b*c*e**3*f**2/25 + c**4*d**3/5 + 4*c**4*d**2*f/5 + 3*c**4*d*e/5 + 2*c**4*e*f/5 + 28*c**3*d**3*e/25 - 28*c**3*d*e**2/25 - 3*c**3*d*e*f**2/5 - 19*c**3*e**2*f/25 + 22*c**2*d**3*e**2/25 - 62*c**2*d*e**3/25 - 27*c**2*d*e**2*f**2/25 - 52*c**2*e**3*f/25 + 143*c*e**4*f/50",
  "-a**5*b*c*e/5 - a**5*c*d*e/5 + a**5*c*e*f/5 - a**4*b*d*e**2/5 - a**4*c**3/10 + a**4*c**2*e/10 + 14*a**3*b*c**3 - 14*a**3*b*e**3 + 76*a**3*c**3*f/15 - 14*a**3*c*e**2*f + a**2*b**4*c**2 + 62*a**2*b**2*c**3/5 - 1694*a**2*c**4/5 - 253*a**2*c*e**3/15 + 8*a**2*c*e**2*f**2/5 - 13*a**2*e**4 - 19*a*b**3*e**3/5 - a*b**2*c**3*f - 2*a*b*c**3*e - 46*a*b*c**2*e**2/5 + 78*a*b*c*e**3/5 - a*b*e**4/5 - 59*a*c*e**2*f**3/5 + 13*a*e**4*f - b**2*c**2*e**2 - 3*b*c**3*d*e + 3*b*c**3*e*f - b*c**2*d*e**2 - 9*b*c**2*e**2*f - 17*b*c*d*e**3/5 + 12*b*c*e**3*f + 31*b*e**4*f/5 - 2*c**4*d**2 + 2*c**4*d*f - c**3*d**2*e - 32*c**3*d*e*f/5 + 7*c**3*e*f**2/5 - 17*c**2*d**2*e**2/5 + 141*c**2*d*e**2*f/5 - 56*c**2*e**2*f**2/5 + 6*c*d*e**3*f + 56*c*e**3*f**2/5",
  "-a**3*e**4*f - 2*a**2*c*e**4 - 3*a**2*e**5 + a*b*e**5 + 3*a*e**5*f + c*d*e**4*f",
  "51*a**2*b**2*c**3 - 208*a**2*c**4 + a**2*c**2*f**4 - 22*a**2*c*e**3 + 8*a**2*c*e**2*f**2 - 16*a*b**3*c*e**2 - 16*a*b*c**3*e - 50*a*b*c**2*e**2 + 11*a*b*c*e**3 - 19*a*c*e**2*f**3 - 16*b*c**2*d*e**2 - 16*c**3*d**2*e + 2*c**3*d**2*f**2 - 18*c**3*d*e*f + 13*c**3*e*f**2 + 11*c**2*d*e**2*f - 23*c**2*e**2*f**2 + 22*c*e**3*f**2",
  "a**4*b*c**3 - a**4*b*e**3 + a**4*c**3*f/3 - a**4*c*e**2*f + a**3*b**2*c**3 - 65*a**3*c**4/3 - a**3*e**4/2 - 10*a**2*b*e**4/3 + a**2*e**4*f/2 - a*b**2*c**2*e**2 - a*b**2*c*e**3 - 2*a*b**2*e**4 + a*c**4*e - 3*a*c**3*e**2 - 13*a*c**2*e**3 + 15*a*c*e**4/2 - b**2*c*d*e**3 - 3*b**2*c*e**3*f - 2*b**2*d*e**4 + 2*b**2*e**4*f - 2*b*c**2*d**2*e**2 + b*c**2*e**3 - b*c**2*e**2*f**2 - 4*b*c*d**2*e**3 + 4*b*c*e**4 + b*c*e**3*f**2 - c**3*d**3*e + c**3*d*e**2 - 2*c**2*d**3*e**2 + 4*c**2*d*e**3 + c**2*d*e**2*f**2 + 2*c**2*e**3*f - 5*c*e**4*f/2",
  "-a**4*e**4 + a**3*e**4*f - 8*a**2*c*e**4/3 + 2*a*b*c*e**4 - 2*b*c*e**4*f + 4*b*e**5*f + 4*c*d*e**4*f",
  "2*a**2*b*e**4 + a*b**2*c*e**3 - a*b**2*e**4 - a*c**3*e**2 + 4*a*c**2*e**3 - 2*a*c*e**4 + b**2*d*e**4 + b**2*e**4*f + 2*b*c*d**2*e**3 - b*c*e**4 + c**2*d**3*e**2 - c**2*d*e**3 + c**2*e**3*f - c*e**4*f",
  "-a**3*e**4/2 + a**2*e**4*f/2 - a*b**2*c*e**3 + 2*a*b**2*e**4 - a*c**4*e + 3*a*c**3*e**2 + 2*a*c**2*e**3 - 5*a*c*e**4/2 + b**2*c*d*e**3 + 2*b**2*c*e**3*f - 2*b**2*e**4*f + 2*b*c**2*d**2*e**2 + b*c**2*e**2*f**2 - b*c*e**4 - b*c*e**3*f**2 + c**3*d**3*e - c**2*d*e**3 - c**2*d*e**2*f**2 - 3*c**2*e**3*f + 5*c*e**4*f/2",
  "-a**6*b*c - a**6*c*d + a**6*c*f - 2*a**5*b*c*f + a**5*c**2 + a**5*c*e + a**5*c*f**2 - 10*a**4*b*c**2 - 11*a**4*b*c*e/5 - 4*a**4*b*e**2 + 2*a**4*c**2*f - 81*a**4*c*d*e/5 + 71*a**4*c*e*f/5 + a**4*c*f**3 - 61*a**3*b**2*c**2/5 - 49*a**3*c**3/10 - 517*a**3*c**2*e/10 + 183*a**3*c*e**2/5 + 61*a**3*c*e*f**2/5 + a**3*c*f**4 - 7*a**2*b**3*e**2 - 319*a**2*b*c**3/5 + 591*a**2*c**3*f/20 + 5603*a**2*c**2*e*f/20 + 42*a**2*c**2*f**3 - 376*a**2*c*e**2*f/5 - 554*a*b**2*c*e**2/5 + 83*a*b**2*e**3/5 - 80*a*b*c**3*f + 62*a*b*d*e**3/5 - 117*a*c**3*e + 18*a*c**2*e**2 + 62*a*c*d**2*e**2/5 - 82*a*c*e**3/5 - 112*a*c*e**2*f**2/5 + 28*b**2*d*e**3/5 + 28*b**2*e**3*f/5 + 56*b*c*d**2*e**2/5 + 202*b*c*e**3/5 + 202*b*c*e**2*f**2/5 - 202*b*e**3*f**2/5 + 80*c**3*d**2*f + 80*c**3*e*f + 28*c**2*d**3*e/5 - 111*c**2*d**2*e*f/5 + 202*c**2*d*e**2/5 - 493*c**2*e**2*f/5 - 202*c*d*e**2*f**2/5 + 144*c*e**3*f/5",
  "a**4*b*d*e**2 - a**4*c**3/2 - 9*a**4*c**2*e/2 + 3*a**4*c*e**2 + a**4*c*e*f**2 + 14*a**3*b*c**3 - 11*a**3*b*e**3 + 3*a**3*c**3*f - 17*a**3*c*e**2*f + 34*a**2*b**2*c**3 - 521*a**2*c**4/3 + 130*a**2*c*e**3/3 - 7*a**2*c*e**2*f**2 - 16*a**2*e**4 - 8*a*b**3*e**3 - 5*a*b*c**3*e + 17*a*b*c**2*e**2 - 60*a*b*c*e**3 + a*b*e**4 + 22*a*c*e**2*f**3 + 16*a*e**4*f + 5*b*c**2*d*e**2 - 10*b*c*d*e**3 - 19*b*e**4*f + 5*c**3*d**2*e - 2*c**3*d*e*f - 3*c**3*e*f**2 - 10*c**2*d**2*e**2 - 35*c**2*d*e**2*f + 25*c**2*e**2*f**2 - 18*c*d*e**3*f - 25*c*e**3*f**2",
  "a**5*b*c*e + a**5*c*d*e - a**5*c*e*f + a**4*b**2*c**2 - a**4*c**3/2 + 7*a**4*c**2*e/2 - 3*a**4*c*e**2 - a**4*c*e*f**2 - 8*a**3*b*c**3 + 10*a**3*b*e**3 - 17*a**3*c**3*f/3 + 16*a**3*c*e**2*f - 23*a**2*b**2*c**3 + 484*a**2*c**4/3 - 39*a**2*c*e**3 + 7*a**2*c*e**2*f**2 + 10*a**2*e**4 + 8*a*b**3*e**3 + 5*a*b*c**3*e - 15*a*b*c**2*e**2 + 50*a*b*c*e**3 - 19*a*c*e**2*f**3 - 10*a*e**4*f - 5*b*c**2*d*e**2 + 8*b*c*d*e**3 + 18*b*e**4*f - 5*c**3*d**2*e + 2*c**3*d*e*f + 3*c**3*e*f**2 + 8*c**2*d**2*e**2 + 32*c**2*d*e**2*f - 22*c**2*e**2*f**2 + 18*c*d*e**3*f + 22*c*e**3*f**2",
  "a**5*b*c*e + a**5*c*d*e - a**5*c*e*f + a**4*b**2*c**2 - a**4*c**3/2 + 7*a**4*c**2*e/2 - 3*a**4*c*e**2 - a**4*c*e*f**2 - 8*a**3*b*c**3 + 9*a**3*b*e**3 - 16*a**3*c**3*f/3 + 15*a**3*c*e**2*f - 15*a**2*b**2*c**3 + 141*a**2*c**4 - 113*a**2*c*e**3/3 + 8*a**2*c*e**2*f**2 + 9*a**2*e**4 + 7*a*b**3*e**3 + 5*a*b*c**3*e - 17*a*b*c**2*e**2 + 43*a*b*c*e**3 - 17*a*c*e**2*f**3 - 9*a*e**4*f - 5*b*c**2*d*e**2 + 7*b*c*d*e**3 + 16*b*e**4*f - 5*c**3*d**2*e + c**3*d*e*f + 4*c**3*e*f**2 + 7*c**2*d**2*e**2 + 27*c**2*d*e**2*f - 21*c**2*e**2*f**2 + 16*c*d*e**3*f + 21*c*e**3*f**2",
  "a**3*b*e**3 - 2*a**3*c**3*f/3 + a**3*c*e**2*f - 6*a**2*b**2*c**3 + 22*a**2*c**4 - 4*a**2*c*e**3/3 + a**2*e**4 + a*b**3*e**3 + 2*a*b*c**2*e**2 + 5*a*b*c*e**3 - a*c*e**2*f**3 - a*e**4*f + b*c*d*e**3 + 2*b*e**4*f + c**3*d*e*f - c**3*e*f**2 + c**2*d**2*e**2 + 3*c**2*d*e**2*f + 2*c*d*e**3*f",
  "-21*a**5*b*c/5 - 21*a**5*c*d/5 + 21*a**5*c*f/5 - 42*a**4*b*c*f/5 + 21*a**4*c**2/5 + 21*a**4*c*e/5 + 21*a**4*c*f**2/5 - 42*a**3*b*c**2 + 42*a**3*b*c*e - 84*a**3*b*e**2/5 + 42*a**3*c**2*f/5 - 84*a**3*c*d*e/5 + 42*a**3*c*e*f/5 + 21*a**3*c*f**3/5 + 62*a**2*b**2*c**2/5 - 433*a**2*b**2*c*e/10 + 7*a**2*b**2*e**2/10 - 67*a**2*b*d*e**2/30 + 233*a**2*c**3/6 - 2761*a**2*c**2*e/30 - 84*a**2*c**2*f**2/5 - 67*a**2*c*d**2*e/30 - 296*a**2*c*e**2/15 - 168*a**2*c*e*f**2/5 + 113873*a*b*c**2*e/50 + 12*a*b*c*e**2 - 9*a*b*e**3 + 113253*a*c**3*d/50 - 28269*a*c**3*f/25 - 50501*a*c**2*e*f/150 - 9*a*c*d*e**2 + 79*a*c*e**2*f/5 + 59*b**2*e**3/5 + 118*b*c*d*e**2/5 + 62*b*e**3*f/5 + 59*c**2*d**2*e/5 + 62*c**2*d*e*f/5 + 62*c*d*e**2*f/5",
  "-2*a**6*b*c - 2*a**6*c*d + 2*a**6*c*f - a**5*b**2*c - 3*a**5*b*c*f - a**5*b*d*e + 5*a**5*c**2 + a**5*c*f**2 + 4*a**4*b*c**2 - 28*a**4*b*c*e/5 + 8*a**4*b*e**2 - 3*a**4*c**2*f + 52*a**4*c*d*e/5 - 27*a**4*c*e*f/5 - 13*a**3*b**2*c**2/5 + 44*a**3*c**3/5 + 42*a**3*c**2*e/5 - 11*a**3*c*e**2/5 - 2*a**3*c*e*f**2/5 - 42*a**2*b*c**3/5 + 629*a**2*c**3*f/60 + 1657*a**2*c**2*e*f/60 + 22*a**2*c*e**2*f/5 - 42*a*b**2*c*e**2/5 + 9*a*b**2*e**3/5 + 36*a*b*d*e**3/5 - 2*a*c**3*e - 5*a*c**2*e**2 + 36*a*c*d**2*e**2/5 + 14*a*c*e**3/5 - 26*a*c*e**2*f**2/5 - b**2*d*e**3/5 - b**2*e**3*f/5 - 2*b*c*d**2*e**2/5 + 31*b*c*e**3/5 + 31*b*c*e**2*f**2/5 - 31*b*e**3*f**2/5 - c**2*d**3*e/5 - 8*c**2*d**2*e*f/5 + 31*c**2*d*e**2/5 - 29*c**2*e**2*f/5 - 31*c*d*e**2*f**2/5 + 22*c*e**3*f/5",
  "a**6*b*c/4 + a**6*c*d/4 - a**6*c*f/4 + a**5*b*c*f/2 - a**5*c**2/4 - a**5*c*e/4 - a**5*c*f**2/4 + 5*a**4*b*c**2/2 - 33*a**4*b*c*e/20 + a**4*b*e**2 - a**4*c**2*f/2 + 37*a**4*c*d*e/20 - 27*a**4*c*e*f/20 - a**4*c*f**3/4 + 37*a**3*b**2*c**2/20 - 77*a**3*c**3/40 + 229*a**3*c**2*e/40 - 11*a**3*c*e**2/20 + 23*a**3*c*e*f**2/20 - a**2*b**3*e**2/4 + 113*a**2*b*c**3/20 - 763*a**2*c**3*f/320 - 2539*a**2*c**2*e*f/320 - 5*a**2*c**2*f**3/4 + 67*a**2*c*e**2*f/20 + 39*a*b**2*c*e**2/10 - 4*a*b**2*e**3/5 + 5*a*b*c**3*f/2 - 29*a*b*d*e**3/20 + 7*a*c**3*e/2 + a*c**2*e**2/2 - 29*a*c*d**2*e**2/20 + a*c*e**3/5 + 29*a*c*e**2*f**2/20 - b**2*d*e**3/20 - b**2*e**3*f/20 - b*c*d**2*e**2/10 - 17*b*c*e**3/10 - 17*b*c*e**2*f**2/10 + 17*b*e**3*f**2/10 - 5*c**3*d**2*f/2 - 5*c**3*e*f/2 - c**2*d**3*e/20 + 17*c**2*d**2*e*f/20 - 17*c**2*d*e**2/10 + 19*c**2*e**2*f/5 + 17*c*d*e**2*f**2/10 - 33*c*e**3*f/20",
  "-2*a**6*b*c - 2*a**6*c*d + 2*a**6*c*f - a**5*b**2*c - 3*a**5*b*c*f - a**5*b*d*e + 5*a**5*c**2 + a**5*c*f**2 + 4*a**4*b*c**2 - 16*a**4*b*c*e + 8*a**4*b*e**2 - 3*a**4*c**2*f + 5*a**4*c*e*f - 18*a**3*b**2*c**2 + 22*a**3*c**3 - 26*a**3*c**2*e + 29*a**3*c*e**2 + 10*a**3*c*e*f**2 + 5*a**2*b**3*c**2 - 23*a**2*b**3*e**2 - 57*a**2*b*c**3 + 115*a**2*c**3*f/4 + 591*a**2*c**2*e*f/4 + 18*a**2*c**2*f**3 - 76*a**2*c*e**2*f + 10*a*b**2*c**2*e - 25*a*b**2*c*e**2 + 22*a*b**2*e**3 - 36*a*b*c**3*f + 50*a*b*d*e**3 + 2*a*c**3*e - 22*a*c**2*e**2 + 50*a*c*d**2*e**2 + 15*a*c*e**3 - 8*a*c*e**2*f**2 - 5*b*c**2*e**2 + 10*b*c*e**3 + 10*b*c*e**2*f**2 - 10*b*e**3*f**2 + 36*c**3*d**2*f - 5*c**3*d*e + 41*c**3*e*f - 22*c**2*d**2*e*f + 10*c**2*d*e**2 - 75*c**2*e**2*f - 10*c*d*e**2*f**2 + 35*c*e**3*f",
  "-2*a**3*b*c**3 + 2*a**3*b*e**3 - 2*a**3*c**3*f/3 + 2*a**3*c*e**2*f + a**2*b**2*c**3 + 245*a**2*c**4/3 + 28*a**2*c*e**3/3 - 4*a**2*c*e**2*f**2 + 2*a**2*e**4 - a*b**3*e**3 - a*b*c**3*e - 10*a*b*c*e**3 + 4*a*c*e**2*f**3 - 2*a*e**4*f + b**3*d*e**3 + b**3*e**3*f + 2*b**2*c*d**2*e**2 - b**2*c*e**3 + b*c**2*d**3*e - 2*b*c**2*d*e**2 + 2*b*c**2*e**2*f - 4*b*c*e**3*f - 8*b*e**4*f - c**3*d**2*e - c**3*d*e*f + c**3*e*f**2 - 11*c**2*d*e**2*f + 3*c**2*e**2*f**2 - 8*c*d*e**3*f - 3*c*e**3*f**2",
  "-a*b**2*c**3*e + a*b**2*c**2*e**2 - a*b**2*c*e**3 - a*c**4*e + a*c**2*e**3 + b*c**3*e**2 + b*c**3*e*f**2 - b*c**2*e**3 - b*c**2*e**2*f**2 + c**4*d*e - c**4*e*f + c**3*d**2*e*f - c**3*d*e**2 - c**3*d*e*f**2 + 2*c**3*e**2*f - c**2*e**3*f",
  "a**2*b*e**4 - a*c**2*e**3 - b*c*e**3*f**2 + c**2*e**3*f + c*d*e**3*f**2",
  "a**3*b*c**3 - a**3*b*e**3 + a**3*c**3*f/3 - a**3*c*e**2*f - 35*a**2*c**4/3 + a**2*c*e**3 - a**2*c*e**2*f**2 - a**2*e**4 + a*b*c*e**3 + a*e**4*f + b**2*e**3*f**2 - b*c*e**3*f - c*e**3*f**2",
  "56*a**2*c**4/3 + 8*a**2*c*e**3/3 - 2*a**2*c*e**2*f**2 - a*b*c**2*e**2 - 3*a*b*c*e**3 + a*c*e**2*f**3 + b**2*c*e**2*f**2 - b*c**2*e**2*f - 4*b*e**4*f - 2*c**3*d*e*f + c**3*e*f**2 - 3*c**2*d*e**2*f - c**2*e**2*f**2 - 4*c*d*e**3*f",
  "-a**2*b**3*c**2 + a**2*b*c**3 - 49*a**2*c**3*f/96 - 1649*a**2*c**2*e*f/96 - 2*a**2*c**2*f**3 + 2*a**2*c*e**2*f - 2*a*b**2*c**2*e + 4*a*b**2*c*e**2 - a*b**2*e**3 + 9*a*b*c**3*f/2 + a*b*d*e**3 + 2*a*c**3*e - 3*a*c**2*e**2 + a*c*d**2*e**2 + 2*a*c*e**3 - 2*a*c*e**2*f**2 + b**3*e**2*f**2 - b**2*c*d*e**2 - b**2*c*e**2*f + b**2*d*e**3 - b**2*e**3*f - 2*b*c**2*d**2*e + b*c**2*e**2 + b*c**2*e*f**2 + 2*b*c*d**2*e**2 + b*c*e**3 - b*c*e**2*f**2 - b*e**3*f**2 - c**3*d**3 - 4*c**3*d**2*f + c**3*d*e - 6*c**3*e*f + c**2*d**3*e + 2*c**2*d**2*e*f + c**2*d*e**2 - c**2*d*e*f**2 + 7*c**2*e**2*f - c*d*e**2*f**2 - c*e**3*f",
  "-3*a**2*b**2*c**3 - a**2*c**4/3 - 10*a**2*c*e**3/3 + 4*a*b*c*e**3 - 2*a*c*e**2*f**3 - b*c*e**3*f - b*c*e**2*f**3 + 2*b*e**4*f + b*e**3*f**3 + 3*c**2*d*e**2*f - 2*c**2*e**2*f**2 + 2*c*d*e**3*f + c*d*e**2*f**3 + 2*c*e**3*f**2",
  "a*b**2*c*e**3 + 2*a*c**2*e**3 - b*c*e**4 - c**2*d*e**3",
  "-a*b**3*c**2*e - a*b**2*c**3*f/2 - 2*a*b*c**3*e - b*c**3*d*e + b*c**3*e*f - c**4*d**2 + c**4*d*f",
  "2*a**3*b*c**3 - 2*a**3*b*e**3 + 2*a**3*c**3*f/3 - 2*a**3*c*e**2*f - 24*a**2*c**4 + 4*a**2*c*e**3/3 - 2*a**2*c*e**2*f**2 - 2*a**2*e**4 + a*b**3*e**3 + 2*a*b*c*e**3 + 2*a*e**4*f - b**2*e**4 - b*c*d*e**3 - 2*b*e**4*f - 2*c*d*e**3*f",
  "29*a**2*c**4 + 5*a**2*c*e**3 - 3*a**2*c*e**2*f**2 + a*b**3*c*e**2 - 5*a*b*c*e**3 + 2*a*c*e**2*f**3 - b**2*c*e**3 - b*c**2*d*e**2 - b*c*e**3*f - 6*b*e**4*f - 2*c**3*d*e*f + c**3*e*f**2 - 6*c**2*d*e**2*f + c**2*e**2*f**2 - 6*c*d*e**3*f - c*e**3*f**2",
  "a**3*e**4/2 - a**2*e**4*f/2 + a*c*e**4/2 - c*e**4*f/2",
  "a**3*b*c**3 - a**3*b*e**3 + a**3*c**3*f/3 - a**3*c*e**2*f - 12*a**2*c**4 + 2*a**2*c*e**3/3 - a**2*c*e**2*f**2 - a**2*e**4 + a*e**4*f - b*e**4*f - c*d*e**3*f",
  "31*a**2*c**4/3 + 7*a**2*c*e**3/3 - a**2*c*e**2*f**2 - 2*a*b*c*e**3 + a*c*e**2*f**3 - 2*b*e**4*f - 2*c**2*d*e**2*f + c**2*e**2*f**2 - 2*c*d*e**3*f - c*e**3*f**2",
  "3*a**3*b*c**3 - 4*a**3*b*e**3 + a**3*c**3*f - 3*a**3*c*e**2*f - a**3*d*e**3 + a**3*e**3*f - 145*a**2*c**4/3 + 8*a**2*c*e**3/3 - a**2*c*e**2*f**2 + 2*a**2*e**4 + a**2*e**3*f**2 + a*d*e**3*f**2 - 2*a*e**4*f",
  "-a**2*b**2*c**3 - a**2*c*e**3 + a*b*c*e**3 - a*c*e**2*f**3 + c**2*d*e**2*f - c**2*e**2*f**2 + c*e**3*f**2",
  "2*a**2*c**4 + 2*a**2*c*e**3 + a*b*c**2*e**2 - a*b*c*e**3 + a*c*e**2*f**3 + c**3*d*e*f - c**3*e*f**2 - c**2*d*e**2*f + 2*c**2*e**2*f**2 - 2*c*e**3*f**2",
  "-6*a**4*b*c*e + 2*a**4*b*e**2 - 6*a**4*c*d*e + 6*a**4*c*e*f + 2*a**4*d*e**2 - 2*a**4*e**2*f - 3*a**3*b**2*c**2 - 4*a**3*b*d*e**2 + 3*a**3*c**2*e + a**3*c*e**2 - a**3*d**2*e**2 - 2*a**3*e**3 - a**3*e**2*f**2 - 12*a**2*b*c**3 + 7*a**2*c**3*f/24 - 457*a**2*c**2*e*f/24 - 4*a**2*c*e**2*f + 2*a**2*d*e**3 + a*b**2*c*e**2 + 3*a*b*d*e**3 + a*c**2*e**2 + 3*a*c*d**2*e**2 + a*d**2*e**2*f**2 - 2*a*d*e**3*f + 2*a*e**3*f**2 - b*c*e**3 - b*c*e**2*f**2 + b*e**3*f**2 - c**2*d*e**2 + c**2*e**2*f + c*d*e**2*f**2 - c*e**3*f",
  "12*a**5*b*c - 3*a**5*b*e + 12*a**5*c*d - 12*a**5*c*f - 3*a**5*d*e + 3*a**5*e*f + 13*a**4*b**2*c/2 + 35*a**4*b*c*f/2 + 17*a**4*b*d*e/2 - 95*a**4*c**2/2 + 12*a**4*c*e - 3*a**4*c*f**2/2 + 2*a**4*d**2*e + 3*a**4*e**2 + a**4*e*f**2 + 2*a**3*b**3*c - 162*a**3*b*c**2 + 339*a**3*b*c*e/2 - 4*a**3*b*d**2*e - 73*a**3*b*e**2 + 207*a**3*c**2*f/2 - 147*a**3*c*d*e/2 + 4*a**3*c*e*f - a**3*d**3*e - 3*a**3*d*e**2 - a**3*e**2*f + 7*a**2*b**2*c*e/2 + 8*a**2*b**2*e**2 + 47*a**2*b*d*e**2/6 - 433*a**2*c**3/3 - 845*a**2*c**2*e/3 + a**2*c**2*f**2 + 47*a**2*c*d**2*e/6 + 647*a**2*c*e**2/6 + 3*a**2*c*e*f**2/2 + 2*a**2*d**2*e**2 + a**2*e**3 + 21277*a*b*c**2*e/2 + 4*a*b*d**2*e**2 - 15*a*b*e**3/2 + 21277*a*c**3*d/2 - 21277*a*c**3*f/4 - 28991*a*c**2*e*f/12 + 4*a*c*d**3*e - 7*a*c*d*e**2 - 201*a*c*e**2*f/2 + a*d**3*e*f**2 - 2*a*d**2*e**2*f + 3*a*d*e**2*f**2 - a*e**3*f - c*d*e**2*f/2",
  "-a**3*b**2*c**2 + 3*a**3*c**3/2 + a**3*c**2*e/2 - a**2*b*c**3 - 2*a**2*b*e**3 - 41*a**2*c**3*f/12 + 155*a**2*c**2*e*f/12 + 2*a**2*c**2*f**3 - 10*a**2*c*e**2*f - a**2*c*e*f**3 - a*b**2*c*e**2 + 5*a*b**2*e**3 + 10*a*b*d*e**3 + 2*a*c**3*e - 3*a*c**2*e**2 + 10*a*c*d**2*e**2 + 5*a*c*e**3 + 6*a*c*e**2*f**2 - 2*b**2*d*e**3 - 2*b**2*e**3*f - 4*b*c*d**2*e**2 + b*c*e**3 + b*c*e**2*f**2 - 2*c**2*d**3*e - 3*c**2*d**2*e*f + c**2*d*e**2 + c**2*d*e*f**2 - 5*c**2*e**2*f - 2*c*d*e**2*f**2 + 5*c*e**3*f",
  "-a**4*b*c*e - a**4*c*d*e + a**4*c*e*f - a**3*c**3 - 4*a**3*c**2*e + 3*a**3*c*e**2 + a**3*c*e*f**2 - a**2*b*c**3 + a**2*b*e**3 + 43*a**2*c**3*f/16 - 165*a**2*c**2*e*f/16 - a**2*c**2*f**3 + 2*a**2*c*e**2*f + a**2*c*e*f**3 - 4*a*b**2*c*e**2 - 2*a*b**2*e**3 - 5*a*b*d*e**3 - 2*a*c**3*e - 5*a*c*d**2*e**2 - 4*a*c*e**3 - 8*a*c*e**2*f**2 + 2*b**2*d*e**3 + 2*b**2*e**3*f + 4*b*c*d**2*e**2 + 4*b*c*e**3 + 4*b*c*e**2*f**2 - 4*b*e**3*f**2 + 2*c**2*d**3*e + 4*c**2*d*e**2 - 2*c**2*e**2*f - 3*c*d*e**2*f**2 - c*e**3*f",
  "-a**2*b*c**3 - a**2*b*e**3 - 29*a**2*c**3*f/48 + 275*a**2*c**2*e*f/48 + a**2*c**2*f**3 - 2*a**2*c*e**2*f - 3*a*b**2*c*e**2 + 2*a*b**2*e**3 + 2*a*b*d*e**3 - a*c**2*e**2 + 2*a*c*d**2*e**2 + 3*b*c*e**3 + 3*b*c*e**2*f**2 - 2*b*e**3*f**2 - 2*c**2*d**2*e*f + 3*c**2*d*e**2 + c**2*d*e*f**2 - 4*c**2*e**2*f - 3*c*d*e**2*f**2 + 2*c*e**3*f",
  "a**3*b*c**3 - a**3*b*e**3 + a**3*c**3*f/3 - a**3*c*e**2*f + a**2*b**2*c**3 - 65*a**2*c**4/3 - a**2*e**4 + a*e**4*f",
  "-3*a**2*c**3*f/8 + 61*a**2*c**2*e*f/8 + a**2*c**2*f**3 - a**2*c*e**2*f - 2*a*b**2*c*e**2 - 2*a*b*c**3*f - 3*a*c**3*e + a*c**2*e**2 + a*c*e**2*f**2 + 2*c**3*d**2*f + 2*c**3*e*f - c**2*e**2*f",
  "-a**4*b*c*e - a**4*c*d*e + a**4*c*e*f - a**3*c**3 - 4*a**3*c**2*e + 3*a**3*c*e**2 + a**3*c*e*f**2 - a**2*b*c**3 + 23*a**2*c**3*f/16 - 25*a**2*c**2*e*f/16 - 6*a**2*c*e**2*f - 3*a*b**2*c*e**2 - a*b**2*e**3 - 2*a*b*d*e**3 - a*c**3*e - a*c**2*e**2 - 2*a*c*d**2*e**2 - 2*a*c*e**3 - 2*a*c*e**2*f**2 + b**2*d*e**3 + b**2*e**3*f + 2*b*c*d**2*e**2 + 3*b*c*e**3 + 3*b*c*e**2*f**2 - 3*b*e**3*f**2 + c**2*d**3*e + 3*c**2*d*e**2 - 2*c**2*e**2*f - 3*c*d*e**2*f**2",
  "-2*a**2*b*c**3 + a**2*c**3*f - 3*a*b**2*c*e**2 + a*b**2*e**3 - 2*a*b*d*e**3 - a*c**3*e + 2*a*c**2*e**2 - 2*a*c*d**2*e**2 - 3*a*c*e**3 + b**2*d*e**3 + b**2*e**3*f + 2*b*c*d**2*e**2 + 3*b*c*e**3 + 3*b*c*e**2*f**2 - 3*b*e**3*f**2 + c**2*d**3*e - 2*c**2*d**2*e*f + 3*c**2*d*e**2 - 4*c**2*e**2*f - 3*c*d*e**2*f**2 + c*e**3*f",
  "-a**4*b*c*e - a**4*c*d*e + a**4*c*e*f - a**3*c**3 - 4*a**3*c**2*e + 3*a**3*c*e**2 + a**3*c*e*f**2 - a**2*b*c**3 + 19*a**2*c**3*f/16 - 29*a**2*c**2*e*f/16 - 6*a**2*c*e**2*f - a*b**2*c*e**2 + a*b*d*e**3 - a*c**2*e**2 + a*c*d**2*e**2 - 2*a*c*e**2*f**2 + b*c*e**3 + b*c*e**2*f**2 - b*e**3*f**2 + c**2*d*e**2 - c**2*e**2*f - c*d*e**2*f**2 + c*e**3*f",
  "-a**2*b*c**3 + 41*a**2*c**3*f/48 + 25*a**2*c**2*e*f/48 - 2*a*b**2*c*e**2 - 3*a*b*d*e**3 - a*c**3*e + 2*a*c**2*e**2 - 3*a*c*d**2*e**2 - 3*a*c*e**3 + b**2*d*e**3 + b**2*e**3*f + 2*b*c*d**2*e**2 + 2*b*c*e**3 + 2*b*c*e**2*f**2 - 2*b*e**3*f**2 + c**2*d**3*e - c**2*d**2*e*f + 2*c**2*d*e**2 - 2*c**2*e**2*f - 2*c*d*e**2*f**2",
  "a**3*b**2*c**2 - 3*a**3*c**3/2 - a**3*c**2*e/2 - 3*a**2*b*c**3 + 163*a**2*c**3*f/48 - 61*a**2*c**2*e*f/48 + 6*a**2*c*e**2*f + a**2*c*e*f**3 - 9*a*b**2*c*e**2 - 11*a*b*d*e**3 - 4*a*c**3*e + 6*a*c**2*e**2 - 11*a*c*d**2*e**2 - 11*a*c*e**3 - 6*a*c*e**2*f**2 + 4*b**2*d*e**3 + 4*b**2*e**3*f + 8*b*c*d**2*e**2 + 9*b*c*e**3 + 9*b*c*e**2*f**2 - 9*b*e**3*f**2 + 4*c**2*d**3*e - 4*c**2*d**2*e*f + 9*c**2*d*e**2 - 9*c**2*e**2*f - 9*c*d*e**2*f**2",
  "-a**5*b*c - a**5*c*d + a**5*c*f - 2*a**4*b*c*f + a**4*c**2 + a**4*c*e + a**4*c*f**2 - 10*a**3*b*c**2 + 10*a**3*b*c*e - 4*a**3*b*e**2 + 2*a**3*c**2*f - 4*a**3*c*d*e + 2*a**3*c*e*f + a**3*c*f**3 + a**2*b**2*c**2 - 5*a**2*b**2*c*e + a**2*b**2*e**2 + a**2*b*d*e**2 - 7*a**2*c**3/2 - 9*a**2*c**2*e/2 + a**2*c**2*f**2 + a**2*c*d**2*e - 9*a**2*c*e**2 - 8*a**2*c*e*f**2 - 18*a*b*c**2*e/5 + a*b*c*e**2 - 18*a*c**3*d/5 + 8*a*c**3*f/5 - 48*a*c**2*e*f/5 - a*c**2*f**3 + 9*a*c*e**2*f - a*c*e*f**3 - b**2*e**2*f**2 + b*c*e**2*f + 2*c**2*d*e*f - c**2*e*f**2 + c*e**2*f**2",
  "2*a**5*b*c + 2*a**5*c*d - 2*a**5*c*f + 4*a**4*b*c*f - 2*a**4*c**2 - 2*a**4*c*e - 2*a**4*c*f**2 + 20*a**3*b*c**2 - 20*a**3*b*c*e + 8*a**3*b*e**2 - 4*a**3*c**2*f + 8*a**3*c*d*e - 4*a**3*c*e*f - 2*a**3*c*f**3 - a**2*b**2*c**2 + 8*a**2*b**2*c*e + 17*a**2*c**3/2 + 19*a**2*c**2*e/2 - 2*a**2*c**2*f**2 + 18*a**2*c*e**2 + 16*a**2*c*e*f**2 - 93*a*b*c**2*e/5 - 3*a*b*c*e**2 + a*b*e**3 - 88*a*c**3*d/5 + 157*a*c**3*f/20 + 633*a*c**2*e*f/20 + 2*a*c**2*f**3 + a*c*d*e**2 - 18*a*c*e**2*f + 2*a*c*e*f**3 - b**2*e**3 - 2*b*c*d*e**2 - b*e**3*f - c**2*d**2*e - 3*c**2*d*e*f - c*d*e**2*f",
  "-a**5*b*c - a**5*c*d + a**5*c*f - 2*a**4*b*c*f + a**4*c**2 + a**4*c*e + a**4*c*f**2 - 10*a**3*b*c**2 + 10*a**3*b*c*e - 4*a**3*b*e**2 + 2*a**3*c**2*f - 4*a**3*c*d*e + 2*a**3*c*e*f + a**3*c*f**3 + 3*a**2*b**2*c*e/2 + a**2*b**2*e**2/2 + 23*a**2*b*d*e**2/6 - 5*a**2*c**3/6 - 73*a**2*c**2*e/6 + a**2*c**2*f**2 + 23*a**2*c*d**2*e/6 - 17*a**2*c*e**2/3 - 8*a**2*c*e*f**2 - 527*a*b*c**2*e/2 - a*b*c*e**2 + 2*a*b*e**3 - 527*a*c**3*d/2 + 527*a*c**3*f/4 + 487*a*c**2*e*f/12 - a*c**2*f**3 + 2*a*c*d*e**2 + 9*a*c*e**2*f - a*c*e*f**3 - b*e**3*f - c*d*e**2*f",
  "2*a**5*b*c + 2*a**5*c*d - 2*a**5*c*f + 4*a**4*b*c*f - 2*a**4*c**2 - 2*a**4*c*e - 2*a**4*c*f**2 + 20*a**3*b*c**2 - 20*a**3*b*c*e + 8*a**3*b*e**2 - 4*a**3*c**2*f + 8*a**3*c*d*e - 4*a**3*c*e*f - 2*a**3*c*f**3 - 3*a**2*b**2*c**2 + 12*a**2*b**2*c*e - 6*a**2*c**3 + 29*a**2*c**2*e + 3*a**2*c**2*f**2 + 13*a**2*c*e**2 + 16*a**2*c*e*f**2 - 2734*a*b*c**2*e/5 - 4*a*b*c*e**2 + 3*a*b*e**3 - 2719*a*c**3*d/5 + 5421*a*c**3*f/20 + 1889*a*c**2*e*f/20 + a*c**2*f**3 + 3*a*c*d*e**2 - 13*a*c*e**2*f + a*c*e*f**3 - 3*b**2*e**3 - 6*b*c*d*e**2 - 3*b*e**3*f - 3*c**2*d**2*e - 4*c**2*d*e*f - 3*c*d*e**2*f",
  "-2*a**4*b*c*e/5 - 2*a**4*c*d*e/5 + 2*a**4*c*e*f/5 - 2*a**3*b**2*c**2/5 + a**3*c**3/5 - 7*a**3*c**2*e/5 + 6*a**3*c*e**2/5 + 2*a**3*c*e*f**2/5 - 8*a**2*b*c**3/5 + 239*a**2*c**3*f/240 - 113*a**2*c**2*e*f/240 - 12*a**2*c*e**2*f/5 - 3*a*b**2*c*e**2/5 + a*b**2*e**3/5 - a*b*d*e**3/5 - a*c*d**2*e**2/5 - 4*a*c*e**3/5 - 4*a*c*e**2*f**2/5 + b**2*d*e**3/5 + b**2*e**3*f/5 + 2*b*c*d**2*e**2/5 + 4*b*c*e**3/5 + 4*b*c*e**2*f**2/5 - 4*b*e**3*f**2/5 + c**2*d**3*e/5 - 2*c**2*d**2*e*f/5 + 4*c**2*d*e**2/5 - 6*c**2*e**2*f/5 - 4*c*d*e**2*f**2/5 + 3*c*e**3*f/5",
  "3*a**5*b*c/5 + 3*a**5*c*d/5 - 3*a**5*c*f/5 + a**4*b**2*c/2 + 7*a**4*b*c*f/10 + a**4*b*d*e/2 - 21*a**4*c**2/10 + 2*a**4*c*e/5 - a**4*c*f**2/10 + a**3*b**3*c - 9*a**3*b*c**2 + 13*a**3*b*c*e/2 - 28*a**3*b*e**2/5 + 33*a**3*c**2*f/10 - 81*a**3*c*d*e/10 + 24*a**3*c*e*f/5 + 2*a**3*c*f**3/5 + 4*a**2*b**2*c**2/5 + 2*a**2*b**2*c*e/5 - a**2*b**2*e**2/10 + 16*a**2*b*d*e**2/5 - 142*a**2*c**2*e/5 - 8*a**2*c**2*f**2/5 + 16*a**2*c*d**2*e/5 + 77*a**2*c*e**2/10 - 17*a**2*c*e*f**2/10 + 7408*a*b*c**2*e/25 + a*b*c*e**2 + 3*a*b*e**3/2 + 7388*a*c**3*d/25 - 14767*a*c**3*f/100 - 5753*a*c**2*e*f/100 + a*c*d*e**2 - 89*a*c*e**2*f/10 + 3*b**2*e**3/5 + 6*b*c*d*e**2/5 + 4*b*e**3*f/5 + 3*c**2*d**2*e/5 + 4*c**2*d*e*f/5 + 13*c*d*e**2*f/10",
  "-2*a**5*b*c - 2*a**5*c*d + 2*a**5*c*f - 4*a**4*b*c*f + 2*a**4*c**2 + 2*a**4*c*e + 2*a**4*c*f**2 + a**3*b**3*c - 23*a**3*b*c**2 + 21*a**3*b*c*e - 8*a**3*b*e**2 + 5*a**3*c**2*f - 8*a**3*c*d*e + 4*a**3*c*e*f + 2*a**3*c*f**3 + 5*a**2*b**2*c**2 - 17*a**2*b**2*c*e + 37*a**2*c**3/2 - 105*a**2*c**2*e/2 - 8*a**2*c**2*f**2 - 7*a**2*c*e**2 - 16*a**2*c*e*f**2 + 1115*a*b*c**2*e + 5*a*b*c*e**2 - 5*a*b*e**3 + 1110*a*c**3*d - 2217*a*c**3*f/4 - 673*a*c**2*e*f/4 - 5*a*c*d*e**2 + 7*a*c*e**2*f + 5*b**2*e**3 + 10*b*c*d*e**2 + 5*b*e**3*f + 5*c**2*d**2*e + 5*c**2*d*e*f + 5*c*d*e**2*f",
  "a**3*b**4 - 2*a**3*b**2*c + a**3*c**2 + 26*a**2*b*c**2/3 - 17*a**2*b*c*e/3 + 4*a**2*b*e**2 + 26*a**2*c**2*d/3 - 26*a**2*c**2*f/3 + 7*a**2*c*d*e/3 + 5*a**2*c*e*f/3 + 59*a*b*c*e*f/6 + 3*a*b*d*e**2 - 29*a*b*e**2*f/6 - 4*a*c**2*d*f/3 + 2*a*c**2*e + 3*a*c*d**2*e - 19*a*c*d*e*f/6 + 3*a*c*e**2",
  "-a**5*b*c - a**5*c*d + a**5*c*f - a**4*b**2*c/2 - 3*a**4*b*c*f/2 - a**4*b*d*e/2 + 5*a**4*c**2/2 + a**4*c*f**2/2 + 2*a**3*b*c**2 - 3*a**3*b*c*e/2 + 4*a**3*b*e**2 - 3*a**3*c**2*f/2 + 13*a**3*c*d*e/2 - 4*a**3*c*e*f - a**2*b**2*c*e/2 - 5*a**2*b*d*e**2/2 + 5*a**2*c**3/2 + 21*a**2*c**2*e/2 - 5*a**2*c*d**2*e/2 - 15*a**2*c*e**2/2 - 3*a**2*c*e*f**2/2 - 155*a*b*c**2*e/2 - 5*a*b*e**3/2 - 155*a*c**3*d/2 + 155*a*c**3*f/4 + 83*a*c**2*e*f/4 - 2*a*c*d*e**2 + 19*a*c*e**2*f/2 - c*d*e**2*f/2",
  "-a**5*b*c - a**5*c*d + a**5*c*f - 2*a**4*b*c*f + a**4*c**2 + a**4*c*e + a**4*c*f**2 - 10*a**3*b*c**2 + 10*a**3*b*c*e - 4*a**3*b*e**2 + 2*a**3*c**2*f - 4*a**3*c*d*e + 2*a**3*c*e*f + a**3*c*f**3 + 3*a**2*b**2*c**2 - 11*a**2*b**2*c*e + 19*a**2*c**3/2 - 43*a**2*c**2*e/2 - 4*a**2*c**2*f**2 - 4*a**2*c*e**2 - 8*a**2*c*e*f**2 + 2728*a*b*c**2*e/5 + 3*a*b*c*e**2 - 3*a*b*e**3 + 2713*a*c**3*d/5 - 5417*a*c**3*f/20 - 1593*a*c**2*e*f/20 - 3*a*c*d*e**2 + 4*a*c*e**2*f + 3*b**2*e**3 + 6*b*c*d*e**2 + 3*b*e**3*f + 3*c**2*d**2*e + 3*c**2*d*e*f + 3*c*d*e**2*f",
  "a**2*b**2*c**2 - 3*a**2*b**2*c*e - 3*a**2*c**3/2 + 5*a**2*c**2*e/2 + 96*a*b*c**2*e/5 + a*b*c*e**2 - a*b*e**3 + 91*a*c**3*d/5 - 179*a*c**3*f/20 - 71*a*c**2*e*f/20 - a*c*d*e**2 + b**2*e**3 + 2*b*c*d*e**2 + b*e**3*f + c**2*d**2*e + c**2*d*e*f + c*d*e**2*f",
  "-a**4*b*c - a**4*c*d + a**4*c*f - 2*a**3*b*c*f + a**3*c**2 + a**3*c*e + a**3*c*f**2 - 257*a**2*b*c**2/12 + 23*a**2*b*c*e/3 - 4*a**2*b*e**2 - 137*a**2*c**2*d/12 + 161*a**2*c**2*f/12 - 19*a**2*c*d*e/3 + 13*a**2*c*e*f/3 + a**2*c*f**3 - 55*a*b*c*e*f/12 + 41*a*b*e**2*f/6 + 49*a*c**2*d*f/3 - 5*a*c**2*f**2 + 55*a*c*d*e*f/6 - a*c*e**2 - 8*a*c*e*f**2 + c*e**2*f",
  "-a**2*b**2*c**2 + 5*a**2*b**2*c*e/2 + a**2*b**2*e**2/2 - a**2*b*d*e**2/6 + 5*a**2*c**3/3 - 5*a**2*c**2*e/3 - a**2*c*d**2*e/6 - 2*a**2*c*e**2/3 - 371*a*b*c**2*e/10 - 3*a*b*c*e**2 + 3*a*b*e**3 - 371*a*c**3*d/10 + 93*a*c**3*f/5 + 217*a*c**2*e*f/30 + 3*a*c*d*e**2 + b**2*d**2*e**2 - b**2*e**3 + 2*b*c*d**3*e - b*c*d*e**2 + 2*b*c*e**2*f - 2*b*e**3*f + c**2*d**4 - 2*c*d*e**2*f",
  "2*a**2*b*c**3 - 3*a**2*b*e**3 - 71*a**2*c**3*f/48 - 103*a**2*c**2*e*f/48 - 2*a**2*c*e**2*f - a**2*d*e**3 + a**2*e**3*f - a*b**2*c*e**2 + a*b**2*e**3 - a*c**2*e**2 - a*c*d**2*e**2 + a*d*e**3*f + a*e**4 + b*c*e**3 + b*c*e**2*f**2 - b*e**4 - b*e**3*f**2 + c**2*d*e**2 - c**2*e**2*f + c*d**2*e**2*f - c*d*e**3 - c*d*e**2*f**2 + 2*c*e**3*f - e**4*f",
  "a**2*e**4 - 2*a*e**4*f + e**4*f**2",
  "5*a**3*b*c*e - a**3*b*e**2 + 5*a**3*c*d*e - 5*a**3*c*e*f - a**3*d*e**2 + a**3*e**2*f + a**2*b**2*c**2 - 5*a**2*b**2*c*e + 3*a**2*b**2*e**2 - 3*a**2*c**3 + 23*a**2*c**2*e + 2*a**2*c**2*f**2 - a**2*c*d**2*e - 13*a**2*c*e**2 - 2*a**2*c*e*f**2 + a**2*e**3 + a**2*e**2*f**2 - 958*a*b*c**2*e/5 + a*b*c*e**2 - 2*a*b*e**3 - 958*a*c**3*d/5 + 478*a*c**3*f/5 + 182*a*c**2*e*f/5 - 2*a*c*d*e**2 + 14*a*c*e**2*f + a*d*e**2*f**2 - b**2*e**2*f**2 + b*c*e**2*f + 2*c**2*d*e*f - c**2*e*f**2 + c*d**2*e*f**2 + 3*c*e**2*f**2 - e**3*f**2",
  "-a**2*b**2*c**2/2 + 3*a**2*b**2*c*e/2 + 3*a**2*c**3/4 - 5*a**2*c**2*e/4 - 86*a*b*c**2*e/5 - a*b*c*e**2 + a*b*e**3 - 86*a*c**3*d/5 + 87*a*c**3*f/10 + 33*a*c**2*e*f/10 + a*c*d*e**2 - b**2*e**3 - 2*b*c*d*e**2 + b*c*e**2*f - b*e**3*f - c**2*d**2*e - c*d*e**2*f",
  "a**2*b**3*c/2 - a**2*b**3*e/2 + 1385*a**2*b*c**2/216 - 8*a**2*b*c*e/27 + 1709*a**2*c**2*d/216 - 1601*a**2*c**2*f/216 - 35*a**2*c*d*e/27 + 35*a**2*c*e*f/27 + 2*a*b**2*c*e - a*b**2*e**2 + a*b*c**2*f/4 + 403*a*b*c*e*f/216 - 4*a*b*d*e**2 + 38*a*b*e**2*f/27 - 167*a*c**2*d*f/108 + 4*a*c**2*e - 4*a*c*d**2*e + 73*a*c*d*e*f/27 - 3*a*c*e**2 + b**2*e**2*f - b*c*e**2 - c**2*d*e + c**2*e*f - c*e**2*f",
  "-a**2*b**2*c*e + a**2*c**2*e + 37*a*b*c**2*e + 37*a*c**3*d - 37*a*c**3*f/2 - 13*a*c**2*e*f/2",
  "a**2*b**3*e - 83*a**2*b*c**2/24 - 2*a**2*b*c*e/3 - 83*a**2*c**2*d/24 + 83*a**2*c**2*f/24 + a**2*c*d*e/3 - a**2*c*e*f/3 + a*b**2*c*f**2/2 - a*b*c**2*f - 91*a*b*c*e*f/24 - a*b*d*e**2 + 8*a*b*e**2*f/3 + 5*a*c**2*d*f/3 + a*c**2*e - a*c**2*f**2/2 - a*c*d**2*e + 7*a*c*d*e*f/3 - a*c*e**2 + b**2*d*e**2 + 2*b*c*d**2*e + b*c*e**2 + c**2*d**3 + c**2*d*e",
  "-a**4*b*c/2 - a**4*c*d/2 + a**4*c*f/2 - a**3*b*c*f + a**3*c**2/2 + a**3*c*e/2 + a**3*c*f**2/2 - 311*a**2*b*c**2/24 + 4*a**2*b*c*e - 2*a**2*b*e**2 - 191*a**2*c**2*d/24 + 215*a**2*c**2*f/24 - 3*a**2*c*d*e + 2*a**2*c*e*f + a**2*c*f**3/2 - 133*a*b*c*e*f/24 + 19*a*b*e**2*f/4 + 23*a*c**2*d*f/3 + a*c**2*e/2 - 2*a*c**2*f**2 + 23*a*c*d*e*f/4 - a*c*e**2/2 - 4*a*c*e*f**2 + c*e**2*f/2",
  "-a**2*b**3*e + 49*a**2*b*c**2/12 + a**2*b*c*e/3 + 49*a**2*c**2*d/12 - 49*a**2*c**2*f/12 - 2*a**2*c*d*e/3 + 2*a**2*c*e*f/3 + 53*a*b*c*e*f/12 - 7*a*b*e**2*f/3 - 2*a*c**2*d*f/3 + a*c**2*e - 5*a*c*d*e*f/3",
  "a**2*b**3*e - 4*a**2*b*c*e/3 - a**2*b*e**2 - a**2*c*d*e/3 + a**2*c*e*f/3 - a**2*d*e**2 + a**2*e**2*f + a*b**2*e**2 - 3*a*b*c*e*f/2 + 2*a*b*d*e**2 - 7*a*b*e**2*f/6 + a*c*d**2*e + 7*a*c*d*e*f/6 + 2*a*c*e**2 + a*d*e**2*f + a*e**3 - b*e**3 + c*d**2*e*f - c*d*e**2 + 2*c*e**2*f - e**3*f",
  "53*a**3*b*c/36 + 53*a**3*c*d/36 - 53*a**3*c*f/36 + a**2*b**2*c/2 - a**2*b**2*e/2 + 11*a**2*b*c*f/18 - 11*a**2*b*d*e/6 + 53*a**2*b*e*f/36 - 49*a**2*c**2/36 - 11*a**2*c*d**2/6 - 79*a**2*c*e/36 + 16*a*b*c*e/9 - 2*a*b*e**2 + 7*a*c**2*d/9 - 5*a*c**2*f/36 - 2*a*c*d*e + 31*a*c*e*f/36 + b*e**2*f + c*d*e*f",
  "-14*a**3*b*c/9 - 14*a**3*c*d/9 + 14*a**3*c*f/9 - 7*a**2*b*c*f/9 + 7*a**2*b*d*e/3 - 14*a**2*b*e*f/9 + 7*a**2*c**2/9 + 7*a**2*c*d**2/3 + 28*a**2*c*e/9 + 14*a*b*c*e/9 + 14*a*c**2*d/9 - 7*a*c**2*f/9 - 7*a*c*e*f/9",
  "4*a**3*b*c/3 + a**3*b*e + 4*a**3*c*d/3 - 4*a**3*c*f/3 + a**3*d*e - a**3*e*f - 2*a**2*b**2*e + 5*a**2*b*c*f/3 - 4*a**2*b*d*e + 23*a**2*b*e*f/6 - 5*a**2*c**2/3 - a**2*c*d**2 - 8*a**2*c*e/3 - a**2*c*f**2/2 - a**2*d**2*e - a**2*e**2 + a*b**2*d*e - a*b*c*e/3 + a*b*c*f**2/2 + a*b*d**2*e + 4*a*b*e**2 + a*b*e*f**2/2 - a*c**2*d/3 - 5*a*c**2*f/6 + 5*a*c*d*e - 7*a*c*e*f/3 + a*d**2*e*f + a*d*e**2 + a*e**2*f - b*d*e**2 + b*e**2*f + c*d**3*f - c*d**2*e + 3*c*d*e*f - d*e**2*f",
  "5*a**3*b*c/6 + 5*a**3*c*d/6 - 5*a**3*c*f/6 + 2*a**2*b*c*f/3 - a**2*b*d*e + 5*a**2*b*e*f/6 - 7*a**2*c**2/6 - a**2*c*d**2 - 7*a**2*c*e/6 - a*b*c*e/3 + a*b*d**2*e + a*b*e**2 - a*c**2*d/3 + a*c**2*f/6 + a*c*d**3 + 2*a*c*d*e + a*c*e*f/6",
  "-a**2*b*e - a**2*d*e + a**2*e*f + a*b**2*e + a*b**2*f**2 - 2*a*b*c*f + a*b*d*e + 2*a*c*d*f + a*c*e - a*c*f**2 + a*d*e*f + a*e**2 - b*e**2 + c*d**2*f - c*d*e + 2*c*e*f - e**2*f",
  "-a**2*b*c/3 - a**2*c*d/3 + a**2*c*f/3 + a*b*d*e - 2*a*b*e*f/3 + a*c*d**2 - a*c*d*f/3 + a*c*e"
]

==> anc/conductor/certificates/final_ann_line_a.json <==
[
  "e",
  "c",
  "d",
  "b",
  "f"
]

==> anc/conductor/certificates/final_ann_line_b.json <==
[
  "e",
  "c",
  "d",
  "f",
  "a"
]

==> anc/conductor/certificates/final_ann_top_h.json <==
[
  "-a*d + a*f + d*f",
  "b*f",
  "a*b",
  "e",
  "c"
]

==> anc/conductor/certificates/final_ann_top_v.json <==
[
  "-a*d + a*f + d*f",
  "e",
  "c",
  "b"
]

==> anc/conductor/certificates/final_line_a.json <==
[
  "-6*a*b*c**2*e - 6*a*c**3*d + 3*a*c**3*f + a*c**2*e*f"
]

==> anc/conductor/certificates/final_line_b.json <==
[
  "48*a*b*c**2*e + 48*a*c**3*d - 23*a*c**3*f - 7*a*c**2*e*f"
]

==> anc/conductor/certificates/final_top_h.json <==
[
  "432*a**2*b**2*c**2 - 864*a**2*b**2*c*e + 432*a**2*b**2*e**2 + 208*a**2*b*d*e**2 + 2696*a**2*c**3 - 3128*a**2*c**2*e - 864*a**2*c**2*f**2 + 208*a**2*c*d**2*e + 640*a**2*c*e**2 + 1632*a*b*e**3 - 2419*a*c**3*f + 2573*a*c**2*e*f + 1632*a*c*d*e**2 - 1728*a*c*e**2*f"
]

==> anc/conductor/certificates/final_top_v.json <==
[
  "-3024*a**2*c**3 + 3888*a**2*c**2*e + 864*a**2*c**2*f**2 - 864*a**2*c*e**2 + 3168*a*c**2*e*f + 864*a*c**2*f**3 + 864*a*c*e**2*f"
]

==> anc/conductor/certificates/full_conductor.json <==
[
  "-293845*a**4*c**4*e**4/35152 + 503*a**4*c**3*e**5/338 + 338423*a**4*c**2*e**6/35152 - 3785*a**4*c*e**7/338 + 103*a**4*e**8/26 - 4621*a**3*b*c**7*e/35152 + 8357*a**3*b*c**6*e**2/8788 - 24047*a**3*b*c**5*e**3/2704 + 362567*a**3*b*c**4*e**4/17576 - 49735*a**3*b*c**3*e**5/17576 - 901009*a**3*b*c**2*e**6/35152 + 79603*a**3*b*c*e**7/2704 - 2169*a**3*b*e**8/208 - 4621*a**3*c**7*d*e/35152 + 4621*a**3*c**7*e*f/35152 + 8357*a**3*c**6*d*e**2/8788 - 8357*a**3*c**6*e**2*f/8788 - 24047*a**3*c**5*d*e**3/2704 + 24047*a**3*c**5*e**3*f/2704 - 216225*a**3*c**4*d*e**4/35152 + 160395*a**3*c**3*d*e**5/17576 - 17061*a**3*c**2*d*e**6/2704 + 303*a**3*c*d*e**7/208 + 303*a**2*b**2*c**6*e**2/4394 - 3409*a**2*b*c**7*e*f/17576 + 23105*a**2*b*c**6*d*e**2/35152 - 34771*a**2*b*c**6*e**2*f/35152 - 178271*a**2*b*c**5*d*e**3/35152 - 231967*a**2*b*c**5*e**3*f/35152 + 548479*a**2*b*c**4*d*e**4/35152 - 411603*a**2*b*c**3*d*e**5/17576 + 289911*a**2*b*c**2*d*e**6/17576 - 10675*a**2*b*c*d*e**7/2704 - a**2*b*d*e**8/208 + 9015*a**2*c**8*e/35152 + 4621*a**2*c**7*d*e*f/35152 + 61381*a**2*c**7*e**2/35152 - 21335*a**2*c**6*d*e**2*f/17576 + 200345*a**2*c**6*e**3/17576 + 4621*a**2*c**6*e**2*f**2/17576 - 227*a**2*c**5*d**2*e**3/17576 + 47935*a**2*c**5*d*e**3*f/4394 + 317839*a**2*c**5*e**4/35152 - 70415*a**2*c**5*e**3*f**2/35152 + 473*a**2*c**4*d**2*e**4/17576 - 482515*a**2*c**4*e**5/8788 - 197*a**2*c**3*d**2*e**5/17576 + 105250*a**2*c**3*e**6/2197 + 37*a**2*c**2*d**2*e**6/2704 - 326311*a**2*c**2*e**7/35152 - a**2*c*d**2*e**7/208 - 20049*a**2*c*e**8/1352 + 103*a**2*e**9/13 - 3409*a*b**2*c**7*e*f/17576 + 4621*a*b*c**8*e/17576 - 78749*a*b*c**7*e**2/35152 + a*b*c**7*e*f**2/4 + 333825*a*b*c**6*e**3/35152 + 173331*a*b*c**6*e**2*f**2/35152 + 1135*a*b*c**5*d**2*e**3/35152 - 913229*a*b*c**5*e**4/35152 - 2365*a*b*c**4*d**2*e**4/35152 + 1504975*a*b*c**4*e**5/35152 - 347475*a*b*c**3*e**6/8788 + 666123*a*b*c**2*e**7/35152 - 6751*a*b*c*e**8/2704 - 79*a*b*e**9/104 - a*c**8*d*e/16 - 3*a*c**8*e*f/16 - 17599*a*c**7*d*e**2/8788 - 8967*a*c**7*e**2*f/2704 - a*c**7*e*f**3/16 + 31383*a*c**6*d*e**3/35152 - 33593*a*c**6*e**3*f/8788 - 22547*a*c**6*e**2*f**3/17576 - 659569*a*c**5*d*e**4/35152 - 45961*a*c**5*e**4*f/2704 - 2985*a*c**5*e**3*f**3/4394 + 31335*a*c**4*d*e**5/2197 + 838989*a*c**4*e**5*f/17576 + 128021*a*c**3*d*e**6/35152 - 789005*a*c**3*e**6*f/35152 - 28373*a*c**2*d*e**7/2704 - 128811*a*c**2*e**7*f/8788 + 333*a*c*d*e**8/104 + 61509*a*c*e**8*f/2704 - 103*a*e**9*f/13 + b**4*c**4*e**4/16 - b**4*c**3*e**5/2 + 3*b**4*c**2*e**6/2 - 2*b**4*c*e**7 + b**4*e**8 + b**3*c**5*d*e**3/16 - b**3*c**4*d*e**4/2 + 3*b**3*c**3*d*e**5/2 - 2*b**3*c**2*d*e**6 + b**3*c*d*e**7 - 4621*b**2*c**6*e**3/35152 + 38957*b**2*c**5*e**4/35152 - 134759*b**2*c**4*e**5/35152 + 62591*b**2*c**3*e**6/8788 - 17218*b**2*c**2*e**7/2197 + 868*b**2*c*e**8/169 - 21*b**2*e**9/13 - 4621*b*c**7*d*e**2/17576 + 84051*b*c**6*d*e**3/35152 - 2651*b*c**6*e**3*f/17576 - 80325*b*c**5*d*e**4/8788 + 249887*b*c**5*e**4*f/35152 + 659653*b*c**4*d*e**5/35152 - 867115*b*c**4*e**5*f/35152 - 190943*b*c**3*d*e**6/8788 + 1372557*b*c**3*e**6*f/35152 + 35875*b*c**2*d*e**7/2704 - 620027*b*c**2*e**7*f/17576 - 42*b*c*d*e**8/13 + 45351*b*c*e**8*f/2704 - 333*b*e**9*f/104 - 4621*c**8*d**2*e/35152 + c**8*d*e*f/8 - c**8*e*f**2/16 + 22547*c**7*d**2*e**2/17576 + 21335*c**7*d*e**2*f/8788 - 42897*c**7*e**2*f**2/35152 - 186541*c**6*d**2*e**3/35152 + 3515*c**6*d*e**3*f/17576 + 19017*c**6*e**3*f**2/35152 + 409289*c**5*d**2*e**4/35152 + 329319*c**5*d*e**4*f/35152 - 122071*c**4*d**2*e**5/8788 + 63949*c**4*d*e**5*f/8788 + 21987*c**3*d**2*e**6/2704 - 974549*c**3*d*e**6*f/35152 - 21*c**2*d**2*e**7/13 + 66973*c**2*d*e**7*f/2704 - 745*c*d*e**8*f/104",
  "9*a**4*b*c**6*e/80 - 7*a**4*b*c**5*e**2/40 + a**4*b*c**4*e**3/2 + 9*a**4*c**6*d*e/80 - 9*a**4*c**6*e*f/80 - 7*a**4*c**5*d*e**2/40 + 7*a**4*c**5*e**2*f/40 + a**4*c**4*d*e**3/2 - a**4*c**4*e**3*f/2 - 267*a**4*c**3*d*e**4/400 + 141*a**4*c**2*d*e**5/400 - a**3*b**2*c**6*e/80 + 7*a**3*b*c**6*e*f/40 - 39*a**3*b*c**5*e**2*f/80 + 109*a**3*b*c**4*e**3*f/80 - 7*a**3*c**7*e/40 - 7*a**3*c**6*d*e*f/80 + 3*a**3*c**6*e**2/8 - a**3*c**6*e*f**2/40 - 19*a**3*c**5*e**3/16 + 7*a**3*c**5*e**2*f**2/40 - 9561*a**3*c**4*e**4/12800 - a**3*c**4*e**3*f**2/2 - 118611*a**3*c**3*e**5/12800 + 62221*a**3*c**2*e**6/6400 - 3107*a**3*c*e**7/640 - 29*a**3*e**8/320 - 31*a**2*b*c**7*e/40 + 241*a**2*b*c**6*e**2/80 - 429*a**2*b*c**5*e**3/40 + 52153*a**2*b*c**4*e**4/6400 + 1497*a**2*b*c**3*e**5/100 - 5263*a**2*b*c**2*e**6/200 + 307*a**2*b*c*e**7/20 + 19*a**2*b*e**8/80 - 59*a**2*c**7*d*e/80 + 3*a**2*c**7*e*f/4 + 239*a**2*c**6*d*e**2/80 - 45*a**2*c**6*e**2*f/16 - 421*a**2*c**5*d*e**3/40 + 803*a**2*c**5*e**3*f/80 + 24243*a**2*c**4*d*e**4/3200 - 49357*a**2*c**4*e**4*f/12800 + 8619*a**2*c**3*d*e**5/3200 + 40563*a**2*c**3*e**5*f/12800 - 14357*a**2*c**2*d*e**6/1600 + 5187*a**2*c**2*e**6*f/6400 + 953*a**2*c*d*e**7/160 - 669*a**2*c*e**7*f/640 + 29*a**2*e**8*f/320 + 7*a*b**2*c**7*e/80 + 7*a*b**2*c**6*e**2/80 - 73*a*b**2*e**8/80 + 5*a*b*c**7*d*e/16 - 7*a*b*c**7*e*f/20 + 17*a*b*c**6*d*e**2/20 + 29*a*b*c**6*e**2*f/40 - 411*a*b*c**5*d*e**3/80 + 19*a*b*c**5*e**3*f/80 + 6719*a*b*c**4*d*e**4/400 - 1243*a*b*c**3*d*e**5/80 + 174*a*b*c**2*d*e**6/25 + a*b*c*d*e**7/16 + 5*a*c**8*e/8 + 23*a*c**7*d**2*e/20 - 2*a*c**7*d*e*f/5 - 25*a*c**7*e**2/8 + a*c**7*e*f**2/40 - 351*a*c**6*d**2*e**2/80 + 3*a*c**6*d*e**2*f/2 + 861*a*c**6*e**3/80 - a*c**6*e**2*f**2/8 + 467*a*c**5*d**2*e**3/40 + 137*a*c**5*d*e**3*f/80 - 34447*a*c**5*e**4/2560 - 213*a*c**5*e**3*f**2/80 - 1369*a*c**4*d**2*e**4/200 - 2383*a*c**4*d*e**4*f/640 - 111571*a*c**4*e**5/12800 + 307*a*c**3*d**2*e**5/200 - 5243*a*c**3*d*e**5*f/3200 + 144077*a*c**3*e**6/6400 + 39*a*c**2*d**2*e**6/40 + 10977*a*c**2*d*e**6*f/1600 - 47647*a*c**2*e**7/3200 - 183*a*c*d*e**7*f/32 - 29*a*c*e**8/320 + b**5*c**4*e**3/16 - b**5*c**3*e**4/2 + 3*b**5*c**2*e**5/2 - 2*b**5*c*e**6 + b**5*e**7 + b**4*c**5*d*e**2/16 - b**4*c**4*d*e**3/2 + 3*b**4*c**3*d*e**4/2 - 2*b**4*c**2*d*e**5 + b**4*c*d*e**6 - b**3*c**6*e**2/16 + 3*b**3*c**5*e**3/8 - 41*b**3*c**4*e**4/80 - 23*b**3*c**3*e**5/20 + 21*b**3*c**2*e**6/5 - 23*b**3*c*e**7/5 + 9*b**3*e**8/5 - b**2*c**7*d*e/16 + b**2*c**7*e*f/16 + b**2*c**6*d*e**2/2 - 5*b**2*c**6*e**2*f/8 - 157*b**2*c**5*d*e**3/80 + 143*b**2*c**5*e**3*f/80 + 261*b**2*c**4*d*e**4/80 - 3191*b**2*c**4*e**4*f/1280 - 169*b**2*c**3*d*e**5/40 + 47*b**2*c**2*d*e**6/40 + 49*b**2*c*d*e**7/80 - 17*b**2*d*e**8/80 + b*c**7*d**2*e/8 + 3*b*c**7*e**2/80 - 17*b*c**7*e*f**2/80 - 9*b*c**6*d**2*e**2/4 - 4*b*c**6*e**3/5 + 51*b*c**6*e**2*f**2/40 + 39*b*c**5*d**2*e**3/5 + 303*b*c**5*e**4/80 - 17*b*c**5*e**3*f**2/16 - 1383*b*c**4*d**2*e**4/80 - 11561*b*c**4*e**5/1280 + 1143*b*c**3*d**2*e**5/80 + 63*b*c**3*e**6/4 - 353*b*c**2*d**2*e**6/80 - 1093*b*c**2*e**7/80 - 17*b*c*d**2*e**7/40 + 237*b*c*e**8/40 + 3*c**8*d*e/80 - 3*c**8*e*f/80 - 4*c**7*d**3*e/5 - 4*c**7*d*e**2/5 + 17*c**7*d*e*f**2/80 + 19*c**7*e**2*f/40 + 271*c**6*d**3*e**2/80 + 303*c**6*d*e**3/80 - 17*c**6*d*e**2*f**2/16 - 43*c**6*e**3*f/10 - 709*c**5*d**3*e**3/80 - 11561*c**5*d*e**4/1280 + 69727*c**5*e**4*f/12800 + 681*c**4*d**3*e**4/80 + 63*c**4*d*e**5/4 + 51443*c**4*e**5*f/12800 - 129*c**3*d**3*e**5/40 - 1093*c**3*d*e**6/80 - 46669*c**3*e**6*f/6400 - 17*c**2*d**3*e**6/80 + 237*c**2*d*e**7/40 + 14407*c**2*e**7*f/3200 + 29*c*e**8*f/320",
  "2*a**4*c**3*d*e**4/5 - 6*a**4*c**2*d*e**5/5 + a**4*c*d*e**6 - 2849*a**3*c**4*e**4/160 - 1339*a**3*c**3*e**5/160 + 1909*a**3*c**2*e**6/80 - 95*a**3*c*e**7/8 + 9*a**3*e**8/4 - 2*a**2*b*c**7*e + 12*a**2*b*c**6*e**2 - 38*a**2*b*c**5*e**3 + 5457*a**2*b*c**4*e**4/80 + 187*a**2*b*c**3*e**5/5 - 504*a**2*b*c**2*e**6/5 + 46*a**2*b*c*e**7 - 4*a**2*b*e**8 - 2*a**2*c**7*d*e + 2*a**2*c**7*e*f + 12*a**2*c**6*d*e**2 - 12*a**2*c**6*e**2*f - 38*a**2*c**5*d*e**3 + 38*a**2*c**5*e**3*f + 1467*a**2*c**4*d*e**4/40 - 3093*a**2*c**4*e**4*f/160 + 451*a**2*c**3*d*e**5/40 + 187*a**2*c**3*e**5*f/160 - 873*a**2*c**2*d*e**6/20 + 923*a**2*c**2*e**6*f/80 + 41*a**2*c*d*e**7/2 - 25*a**2*c*e**7*f/8 - 9*a**2*e**8*f/4 + 2*a*b**2*c**6*e**2 + 3*a*b**2*e**8 + 2*a*b*c**7*d*e - 2*a*b*c**7*e*f - 10*a*b*c**6*d*e**2 + 10*a*b*c**6*e**2*f + 11*a*b*c**5*d*e**3 - 36*a*b*c**5*e**3*f + 86*a*b*c**4*d*e**4/5 - 38*a*b*c**3*d*e**5 + 46*a*b*c**2*d*e**6/5 + 9*a*b*c*d*e**7 + 5*a*b*d*e**8 + 2*a*c**8*e + 2*a*c**7*d**2*e - 10*a*c**7*e**2 - 12*a*c**6*d**2*e**2 + 39*a*c**6*e**3 + 26*a*c**5*d**2*e**3 + 13*a*c**5*d*e**3*f - 1511*a*c**5*e**4/32 - a*c**5*e**3*f**2 - 97*a*c**4*d**2*e**4/5 - 167*a*c**4*d*e**4*f/8 - 8699*a*c**4*e**5/160 - 24*a*c**3*d**2*e**5/5 - 67*a*c**3*d*e**5*f/40 + 9173*a*c**3*e**6/80 + 6*a*c**2*d**2*e**6 + 693*a*c**2*d*e**6*f/20 - 2363*a*c**2*e**7/40 + 5*a*c*d**2*e**7 - 49*a*c*d*e**7*f/2 + 33*a*c*e**8/4 + b**3*c**4*e**4 - 8*b**3*c**3*e**5 + 24*b**3*c**2*e**6 - 32*b**3*c*e**7 + 16*b**3*e**8 + b**2*c**5*d*e**3 + b**2*c**5*e**3*f - 8*b**2*c**4*d*e**4 - 31*b**2*c**4*e**4*f/16 + 28*b**2*c**3*d*e**5 - 49*b**2*c**2*d*e**6 + 41*b**2*c*d*e**7 - 13*b**2*d*e**8 - 2*b*c**6*d**2*e**2 - 4*b*c**6*e**3 + 12*b*c**5*d**2*e**3 + 14*b*c**5*e**4 - 22*b*c**4*d**2*e**4 - 689*b*c**4*e**5/16 + 2*b*c**3*d**2*e**5 + 65*b*c**3*e**6 + 33*b*c**2*d**2*e**6 - 42*b*c**2*e**7 - 26*b*c*d**2*e**7 + 6*b*c*e**8 - 2*c**7*d**3*e - 4*c**7*d*e**2 + 12*c**6*d**3*e**2 + 14*c**6*d*e**3 - 2*c**6*e**3*f - 26*c**5*d**3*e**3 - 689*c**5*d*e**4/16 + 2903*c**5*e**4*f/160 + 19*c**4*d**3*e**4 + 65*c**4*d*e**5 + 2427*c**4*e**5*f/160 + 8*c**3*d**3*e**5 - 42*c**3*d*e**6 - 2741*c**3*e**6*f/80 - 13*c**2*d**3*e**6 + 6*c**2*d*e**7 + 723*c**2*e**7*f/40 - 13*c*e**8*f/4",
  "57363*a**4*c**3*e**4/169 + 1879*a**4*c**2*e**5/13 - 60560*a**4*c*e**6/169 + 1648*a**4*e**7/13 + 2503*a**3*b*c**6*e/169 - 18871*a**3*b*c**5*e**2/169 + 7387*a**3*b*c**4*e**3/13 - 142655*a**3*b*c**3*e**4/169 - 66541*a**3*b*c**2*e**5/169 + 159206*a**3*b*c*e**6/169 - 4338*a**3*b*e**7/13 + 2503*a**3*c**6*d*e/169 - 2503*a**3*c**6*e*f/169 - 18871*a**3*c**5*d*e**2/169 + 18871*a**3*c**5*e**2*f/169 + 7387*a**3*c**4*d*e**3/13 - 7387*a**3*c**4*e**3*f/13 + 30385*a**3*c**3*d*e**4/169 - 27077*a**3*c**2*d*e**5/169 + 606*a**3*c*d*e**6/13 + 4*a**2*b**2*c**6*e + 3243*a**2*b**2*c**5*e**2/169 + 5*a**2*b*c**6*d*e + 4700*a**2*b*c**6*e*f/169 - 9811*a**2*b*c**5*d*e**2/169 + 13602*a**2*b*c**5*e**2*f/169 + 37776*a**2*b*c**4*d*e**3/169 + 81112*a**2*b*c**4*e**3*f/169 - 77874*a**2*b*c**3*d*e**4/169 + 70778*a**2*b*c**2*d*e**5/169 - 21350*a**2*b*c*d*e**6/169 - 2*a**2*b*d*e**7/13 - 8587*a**2*c**7*e/169 + a**2*c**6*d**2*e - 2841*a**2*c**6*d*e*f/169 - 28280*a**2*c**6*e**2/169 + a**2*c**6*e*f**2 + 6*a**2*c**5*d**2*e**2 + 22694*a**2*c**5*d*e**2*f/169 - 107285*a**2*c**5*e**3/169 - 4837*a**2*c**5*e**2*f**2/169 - 3106*a**2*c**4*d**2*e**3/169 - 110871*a**2*c**4*d*e**3*f/169 - 51998*a**2*c**4*e**4/169 + 17946*a**2*c**4*e**3*f**2/169 + 2649*a**2*c**3*d**2*e**4/169 + 300805*a**2*c**3*e**5/169 + 74*a**2*c**2*d**2*e**5/169 - 83259*a**2*c**2*e**6/169 - 2*a**2*c*d**2*e**6/13 - 87241*a**2*c*e**7/169 + 3296*a**2*e**8/13 - a*b**3*c**6*e + 6221*a*b**2*c**6*e*f/169 - 6189*a*b*c**7*e/169 - 3*a*b*c**6*d**2*e + 33896*a*b*c**6*e**2/169 - 73*a*b*c**6*e*f**2 - 15*a*b*c**5*d**2*e**2 - 114298*a*b*c**5*e**3/169 - 86318*a*b*c**5*e**2*f**2/169 + 7765*a*b*c**4*d**2*e**3/169 + 211544*a*b*c**4*e**4/169 - 7045*a*b*c**3*d**2*e**4/169 - 191070*a*b*c**3*e**5/169 + 70507*a*b*c**2*e**6/169 + 588*a*b*c*e**7/169 - 316*a*b*e**8/13 + 14*a*c**7*d*e + 58*a*c**7*e*f + 35008*a*c**6*d*e**2/169 + 4787*a*c**6*e**2*f/13 + 18*a*c**6*e*f**3 + 14197*a*c**5*d*e**3/169 + 25801*a*c**5*e**3*f/169 + 21986*a*c**5*e**2*f**3/169 + 86345*a*c**4*d*e**4/169 + 8145*a*c**4*e**4*f/13 + 7268*a*c**4*e**3*f**3/169 - 4691*a*c**3*d*e**5/169 - 215680*a*c**3*e**5*f/169 - 42656*a*c**2*d*e**6/169 - 46211*a*c**2*e**6*f/169 + 1332*a*c*d*e**7/13 + 130063*a*c*e**7*f/169 - 3296*a*e**8*f/13 + 2*b**4*c**4*e**3 - 16*b**4*c**3*e**4 + 48*b**4*c**2*e**5 - 64*b**4*c*e**6 + 32*b**4*e**7 + 3*b**3*c**5*d*e**2 - b**3*c**5*e**2*f - 16*b**3*c**4*d*e**3 + 4*b**3*c**4*e**3*f + 48*b**3*c**3*d*e**4 - 64*b**3*c**2*d*e**5 + 32*b**3*c*d*e**6 + b**2*c**6*d**2*e - b**2*c**6*e**2 + 1996*b**2*c**5*e**3/169 - 8402*b**2*c**4*e**4/169 + 21176*b**2*c**3*e**5/169 - 33712*b**2*c**2*e**6/169 + 27776*b**2*c*e**7/169 - 672*b**2*e**8/13 - b*c**7*d*e + b*c**7*e*f + 5344*b*c**6*d*e**2/169 + 5*b*c**6*e**2*f - 27853*b*c**5*d*e**3/169 - 6719*b*c**5*e**3*f/169 + 66802*b*c**4*d*e**4/169 - 49867*b*c**4*e**4*f/169 - 92033*b*c**3*d*e**5/169 + 116868*b*c**3*e**5*f/169 + 64705*b*c**2*d*e**6/169 - 131166*b*c**2*e**6*f/169 - 1344*b*c*d*e**7/13 + 76612*b*c*e**7*f/169 - 1332*b*e**8*f/13 + 3348*c**7*d**2*e/169 - 38*c**7*d*e*f + 18*c**7*e*f**2 - 19451*c**6*d**2*e**2/169 - 46233*c**6*d*e**2*f/169 + 18944*c**6*e**2*f**2/169 + 45626*c**5*d**2*e**3/169 - 8505*c**5*d*e**3*f/169 - 11676*c**5*e**3*f**2/169 - 58321*c**4*d**2*e**4/169 - 50606*c**4*d*e**4*f/169 + 36929*c**3*d**2*e**5/169 - 83816*c**3*d*e**5*f/169 - 672*c**2*d**2*e**6/13 + 119856*c**2*d*e**6*f/169 - 2980*c*d*e**7*f/13",
  "5*a**4*b*c**5*e + a**4*b*c**4*e**2 - 10*a**4*b*c**3*e**3/3 + 5*a**4*c**5*d*e - 5*a**4*c**5*e*f + a**4*c**4*d*e**2 - a**4*c**4*e**2*f - 10*a**4*c**3*d*e**3/3 + 10*a**4*c**3*e**3*f/3 + 22*a**4*c**2*d*e**4/5 - 10*a**4*c*d*e**5/3 - 10*a**3*b**2*c**5*e/3 + 25*a**3*b*c**5*e*f/3 + 19*a**3*b*c**4*e**2*f/3 - 8*a**3*b*c**3*e**3*f/3 - 25*a**3*c**6*e/3 - 5*a**3*c**5*d*e*f - 34*a**3*c**5*e**2/3 + 5*a**3*c**4*e**3/3 - a**3*c**4*e**2*f**2 + a**3*c**3*d**2*e**3 - 4973*a**3*c**3*e**4/120 + 7*a**3*c**3*e**3*f**2/3 - 4307*a**3*c**2*e**5/120 + 475*a**3*c*e**6/12 - 15*a**3*e**7/2 - 41*a**2*b*c**6*e/3 + 151*a**2*b*c**5*e**2/3 - 105*a**2*b*c**4*e**3 + 8669*a**2*b*c**3*e**4/60 + 1028*a**2*b*c**2*e**5/5 - 460*a**2*b*c*e**6/3 + 40*a**2*b*e**7/3 - 31*a**2*c**6*d*e/3 + 41*a**2*c**6*e*f/3 + 179*a**2*c**5*d*e**2/3 - 154*a**2*c**5*e**2*f/3 - 316*a**2*c**4*d*e**3/3 + 335*a**2*c**4*e**3*f/3 + 483*a**2*c**3*d*e**4/10 - 2561*a**2*c**3*e**4*f/120 + 953*a**2*c**2*d*e**5/10 - 3709*a**2*c**2*e**5*f/120 - 205*a**2*c*d*e**6/3 + 125*a**2*c*e**6*f/12 + 15*a**2*e**7*f/2 + 10*a*b**2*c**6*e/3 + 15*a*b**2*c**5*e**2 - 10*a*b**2*e**7 + 26*a*b*c**6*d*e/3 - 31*a*b*c**6*e*f/3 - 50*a*b*c**5*d*e**2 + 44*a*b*c**5*e**2*f/3 + 11*a*b*c**4*d*e**3 - 177*a*b*c**4*e**3*f + 56*a*b*c**3*d*e**4/5 - 616*a*b*c**2*d*e**5/15 - 30*a*b*c*d*e**6 - 50*a*b*d*e**7/3 + 31*a*c**7*e/3 + 46*a*c**6*d**2*e/3 - 5*a*c**6*d*e*f/3 - 16*a*c**6*e**2/3 - 209*a*c**5*d**2*e**2/3 + 55*a*c**5*d*e**2*f/3 + 460*a*c**5*e**3/3 + a*c**5*e**2*f**2 + 281*a*c**4*d*e**3*f/3 - 793*a*c**4*e**4/8 + 34*a*c**4*e**3*f**2/3 + 28*a*c**3*d**2*e**4/5 - 113*a*c**3*d*e**4*f/2 - 29923*a*c**3*e**5/120 - 20*a*c**2*d**2*e**5 - 653*a*c**2*d*e**5*f/10 + 11839*a*c**2*e**6/60 - 50*a*c*d**2*e**6/3 + 245*a*c*d*e**6*f/3 - 55*a*c*e**7/2 - 10*b**3*c**4*e**3/3 + 80*b**3*c**3*e**4/3 - 80*b**3*c**2*e**5 + 320*b**3*c*e**6/3 - 160*b**3*e**7/3 - 5*b**2*c**5*d*e**2 + 5*b**2*c**5*e**2*f/3 + 124*b**2*c**4*d*e**3/3 + 34*b**2*c**4*e**3*f/3 - 109*b**2*c**3*d*e**4 - 33*b**2*c**3*e**4*f/4 + 577*b**2*c**2*d*e**5/3 - 410*b**2*c*d*e**6/3 + 130*b**2*d*e**7/3 - 5*b*c**6*d**2*e/3 - 5*b*c**6*e*f**2/3 + 13*b*c**5*d**2*e**2/3 - 43*b*c**5*e**3 + 16*b*c**5*e**2*f**2/3 + 29*b*c**4*d**2*e**3 + 49*b*c**4*e**4 - 11*b*c**4*e**3*f**2/3 + 154*b*c**3*d**2*e**4/3 - 1117*b*c**3*e**5/12 - 110*b*c**2*d**2*e**5 + 89*b*c**2*e**6 + 260*b*c*d**2*e**6/3 - 20*b*c*e**7 - 31*c**6*d**3*e/3 - 43*c**6*d*e**2 + 5*c**6*d*e*f**2/3 - 2*c**6*e**2*f/3 + 58*c**5*d**3*e**2 + 49*c**5*d*e**3 - 11*c**5*d*e**2*f**2/3 - c**5*e**3*f - 103*c**4*d**3*e**3/3 - 1117*c**4*d*e**4/12 + 4651*c**4*e**4*f/120 - 80*c**3*d**3*e**4/3 + 89*c**3*d*e**5 + 8827*c**3*e**5*f/120 + 130*c**2*d**3*e**5/3 - 20*c**2*d*e**6 - 1213*c**2*e**6*f/20 + 65*c*e**7*f/6",
  "13*a**4*b*c**4*e/10 + 79*a**4*b*c**3*e**2/50 - 39*a**4*b*c**2*e**3/25 + 13*a**4*c**4*d*e/10 - 13*a**4*c**4*e*f/10 + 79*a**4*c**3*d*e**2/50 - 79*a**4*c**3*e**2*f/50 - 39*a**4*c**2*d*e**3/25 + 39*a**4*c**2*e**3*f/25 + 128*a**4*c*d*e**4/125 - 16*a**3*b**2*c**4*e/5 + 27*a**3*b*c**4*e*f/10 + 267*a**3*b*c**3*e**2*f/50 - 28*a**3*b*c**2*e**3*f/25 - 27*a**3*c**5*e/10 - a**3*c**4*d**2*e/5 - 19*a**3*c**4*d*e*f/10 - 166*a**3*c**4*e**2/25 + 4*a**3*c**4*e*f**2/5 - 3*a**3*c**3*d**2*e**2/5 - 23*a**3*c**3*e**3/50 - 49*a**3*c**3*e**2*f**2/50 + 3*a**3*c**2*d**2*e**3/50 - 6957*a**3*c**2*e**4/500 + 3*a**3*c**2*e**3*f**2/2 - 1157*a**3*c*e**5/125 + 9*a**3*e**6/4 - 233*a**2*b*c**5*e/50 + 903*a**2*b*c**4*e**2/50 - 1291*a**2*b*c**3*e**3/50 + 13901*a**2*b*c**2*e**4/250 + 4772*a**2*b*c*e**5/125 - 4*a**2*b*e**6 - 113*a**2*c**5*d*e/50 + 273*a**2*c**5*e*f/50 + 1127*a**2*c**4*d*e**2/50 - 496*a**2*c**4*e**2*f/25 - 674*a**2*c**3*d*e**3/25 + 323*a**2*c**3*e**3*f/10 + 987*a**2*c**2*d*e**4/250 + 531*a**2*c**2*e**4*f/500 + 2186*a**2*c*d*e**5/125 - 334*a**2*c*e**5*f/125 - 9*a**2*e**6*f/4 - a*b**4*c**4*e + 11*a*b**2*c**5*e/5 + 91*a*b**2*c**4*e**2/10 + 3*a*b**2*e**6 + 319*a*b*c**5*d*e/25 - 703*a*b*c**5*e*f/50 - 218*a*b*c**4*d*e**2/5 + 401*a*b*c**4*e**2*f/25 - 71*a*b*c**3*d*e**3/50 - 4183*a*b*c**3*e**3*f/50 - 2406*a*b*c**2*d*e**4/125 + 1047*a*b*c*d*e**5/125 + 5*a*b*d*e**6 + 333*a*c**6*e/50 - 111*a*c**5*d**2*e/25 + 99*a*c**5*d*e*f/10 + 301*a*c**5*e**2/25 - 4*a*c**5*e*f**2/5 - 1067*a*c**4*d**2*e**2/50 + 39*a*c**4*d*e**2*f/10 + 1512*a*c**4*e**3/25 - 31*a*c**4*e**2*f**2/50 - 151*a*c**3*d**2*e**3/5 + 2489*a*c**3*d*e**3*f/50 - 6043*a*c**3*e**4/100 + 156*a*c**3*e**3*f**2/25 + 672*a*c**2*d**2*e**4/125 - 288*a*c**2*d*e**4*f/25 - 6418*a*c**2*e**5/125 + 5*a*c*d**2*e**5 - 2686*a*c*d*e**5*f/125 + 4137*a*c*e**6/500 + b**4*c**3*d*e**2 - b**4*c**3*e**2*f + 4*b**4*c**2*e**3*f + b**3*c**4*d**2*e + b**3*c**4*e**2 - 6*b**3*c**3*e**3 + 20*b**3*c**2*e**4 - 32*b**3*c*e**5 + 16*b**3*e**6 + b**2*c**5*d*e - b**2*c**5*e*f - 123*b**2*c**4*d*e**2/10 + 103*b**2*c**4*e**2*f/10 + 1001*b**2*c**3*d*e**3/25 - 134*b**2*c**3*e**3*f/25 - 2519*b**2*c**2*d*e**4/50 - 393*b**2*c**2*e**4*f/50 + 2137*b**2*c*d*e**5/50 - 13*b**2*d*e**6 - 63*b*c**5*d**2*e/10 - b*c**5*e**2/5 + 41*b*c**5*e*f**2/10 + 939*b*c**4*d**2*e**2/50 - 1167*b*c**4*e**3/50 - 186*b*c**4*e**2*f**2/25 - 77*b*c**3*d**2*e**3/50 + 179*b*c**3*e**4/50 + 167*b*c**3*e**3*f**2/50 + 912*b*c**2*d**2*e**4/25 + 417*b*c**2*e**5/50 - 26*b*c*d**2*e**5 + 147*b*c*e**6/50 - c**6*d*e/5 + c**6*e*f/5 - 63*c**5*d**3*e/50 - 1167*c**5*d*e**2/50 - 41*c**5*d*e*f**2/10 - 228*c**5*e**2*f/25 + 421*c**4*d**3*e**2/25 + 179*c**4*d*e**3/50 + 167*c**4*d*e**2*f**2/50 + 371*c**4*e**3*f/50 + 487*c**3*d**3*e**3/50 + 417*c**3*d*e**4/50 + 10819*c**3*e**4*f/500 - 13*c**2*d**3*e**4 + 147*c**2*d*e**5/50 + 3969*c**2*e**5*f/250 - 1637*c*e**6*f/500",
  "-10*a**4*b*c**5 + 25*a**4*b*c**4*e + 161*a**4*b*c**3*e**2/25 - 231*a**4*b*c**2*e**3/25 - 10*a**4*c**5*d + 10*a**4*c**5*f + 25*a**4*c**4*d*e - 25*a**4*c**4*e*f + 161*a**4*c**3*d*e**2/25 - 161*a**4*c**3*e**2*f/25 - 231*a**4*c**2*d*e**3/25 + 231*a**4*c**2*e**3*f/25 + 804*a**4*c*d*e**4/125 + 13*a**3*b**2*c**5 - 22*a**3*b**2*c**4*e + 16*a**3*b*c**5*d - 23*a**3*b*c**5*f + 216*a**3*b*c**4*e*f/5 + 828*a**3*b*c**3*e**2*f/25 + 4*a**3*b*c**2*e**3*f/25 + 10*a**3*c**6 + 3*a**3*c**5*d**2 + 7*a**3*c**5*d*f - 166*a**3*c**5*e/5 - 3*a**3*c**4*d**2*e/5 - 26*a**3*c**4*d*e*f - 1453*a**3*c**4*e**2/25 + 8*a**3*c**4*e*f**2/5 - 11*a**3*c**3*d**2*e**2/5 - 33*a**3*c**3*e**3/5 - 106*a**3*c**3*e**2*f**2/25 + 27*a**3*c**2*d**2*e**3/25 - 55581*a**3*c**2*e**4/500 + 204*a**3*c**2*e**3*f**2/25 - 12429*a**3*c*e**5/500 + 27*a**3*e**6/2 - 11*a**2*b*c**6 - 8*a**2*b*c**5*d**2 - 527*a**2*b*c**5*e/25 + 331*a**2*b*c**4*e**2/5 - 2818*a**2*b*c**3*e**3/25 + 110893*a**2*b*c**2*e**4/250 + 17521*a**2*b*c*e**5/125 - 24*a**2*b*e**6 - 21*a**2*c**6*d + 16*a**2*c**6*f + 133*a**2*c**5*d*e/25 - 4*a**2*c**5*d*f**2 + 92*a**2*c**5*e*f/25 + a**2*c**5*f**3 + 2881*a**2*c**4*d*e**2/25 - 1801*a**2*c**4*e**2*f/25 - 578*a**2*c**3*d*e**3/5 + 3718*a**2*c**3*e**3*f/25 + 7493*a**2*c**2*d*e**4/125 + 2023*a**2*c**2*e**4*f/500 + 8973*a**2*c*d*e**5/125 - 6423*a**2*c*e**5*f/500 - 27*a**2*e**6*f/2 - 2*a*b**4*c**5 + 2*a*b**3*c**5*f + 4*a*b**2*c**6 + 17*a*b**2*c**5*e/5 + 137*a*b**2*c**4*e**2/5 + 18*a*b**2*e**6 + 7*a*b*c**6*d - 12*a*b*c**6*f + 102*a*b*c**5*d*e/25 + 108*a*b*c**5*e*f/25 - 3573*a*b*c**4*d*e**2/25 - 1059*a*b*c**4*e**2*f/25 - 1306*a*b*c**3*d*e**3/25 - 10537*a*b*c**3*e**3*f/25 - 22408*a*b*c**2*d*e**4/125 + 5971*a*b*c*d*e**5/125 + 30*a*b*d*e**6 + 6*a*c**7 + 7*a*c**6*d**2 + 3*a*c**6*d*f + 207*a*c**6*e/25 + a*c**6*f**2 + 232*a*c**5*d**2*e/25 + 57*a*c**5*d*e*f/5 + 118*a*c**5*e**2 - 38*a*c**5*e*f**2/5 - 4126*a*c**4*d**2*e**2/25 + 504*a*c**4*d*e**2*f/5 + 1816*a*c**4*e**3/5 - 49*a*c**4*e**2*f**2/25 - 1057*a*c**3*d**2*e**3/5 + 7162*a*c**3*d*e**3*f/25 - 48463*a*c**3*e**4/100 + 941*a*c**3*e**3*f**2/25 + 3721*a*c**2*d**2*e**4/125 - 2306*a*c**2*d*e**4*f/25 - 106301*a*c**2*e**5/500 + 30*a*c*d**2*e**5 - 11973*a*c*d*e**5*f/125 + 12483*a*c*e**6/250 + b**4*c**4*d*e - b**4*c**4*e*f + 8*b**4*c**2*e**3*f + b**3*c**5*d**2 + 2*b**3*c**5*e + b**3*c**5*f**2 - 24*b**3*c**3*e**3 + 104*b**3*c**2*e**4 - 176*b**3*c*e**5 + 96*b**3*e**6 + 2*b**2*c**6*d - 2*b**2*c**6*f - 4*b**2*c**5*d*e + 6*b**2*c**5*e*f - 167*b**2*c**4*d*e**2/5 + 87*b**2*c**4*e**2*f/5 + 5013*b**2*c**3*d*e**3/25 + 998*b**2*c**3*e**3*f/25 - 6663*b**2*c**2*d*e**4/25 - 3193*b**2*c**2*e**4*f/50 + 6608*b**2*c*d*e**5/25 - 78*b**2*d*e**6 - 4*b*c**6*d**2 - 6*b*c**6*e - 2*b*c**6*f**2 - 37*b*c**5*d**2*e/5 + 63*b*c**5*e**2/5 + 4*b*c**5*e*f**2 + 2346*b*c**4*d**2*e**2/25 - 3263*b*c**4*e**3/25 + 402*b*c**4*e**2*f**2/25 + 98*b*c**3*d**2*e**3/25 - 162*b*c**3*e**4/25 - 477*b*c**3*e**3*f**2/25 + 5866*b*c**2*d**2*e**4/25 + 4891*b*c**2*e**5/50 - 156*b*c*d**2*e**5 - 402*b*c*e**6/25 - 6*c**7*d + 6*c**7*f + 2*c**6*d**3 - 4*c**6*d**2*f + 63*c**6*d*e/5 + c**6*d*f**2 - 98*c**6*e*f/5 - 67*c**5*d**3*e/25 - 3263*c**5*d*e**2/25 - 3*c**5*d*e*f**2 - 244*c**5*e**2*f/25 + 2361*c**4*d**3*e**2/25 - 162*c**4*d*e**3/25 - 477*c**4*d*e**2*f**2/25 - 323*c**4*e**3*f/25 + 1658*c**3*d**3*e**3/25 + 4891*c**3*d*e**4/50 + 89467*c**3*e**4*f/500 - 78*c**2*d**3*e**4 - 402*c**2*d*e**5/25 + 32589*c**2*e**5*f/500 - 4983*c*e**6*f/250",
  "49*a**4*b*c**5/2 + 441*a**4*b*c**4*e/20 + 3*a**4*b*c**3*e**2/20 + 111*a**4*b*c**2*e**3/50 + 49*a**4*c**5*d/2 - 49*a**4*c**5*f/2 + 441*a**4*c**4*d*e/20 - 441*a**4*c**4*e*f/20 + 3*a**4*c**3*d*e**2/20 - 3*a**4*c**3*e**2*f/20 + 111*a**4*c**2*d*e**3/50 - 111*a**4*c**2*e**3*f/50 - a**4*c*d*e**4/2 + 31*a**3*b**2*c**5 - 131*a**3*b**2*c**4*e/5 + 45*a**3*b*c**5*d - 27*a**3*b*c**5*f + 881*a**3*b*c**4*e*f/20 + 449*a**3*b*c**3*e**2*f/20 + 1323*a**3*b*c**2*e**3*f/50 - 49*a**3*c**6/2 + 14*a**3*c**5*d**2 - 59*a**3*c**5*d*f - 1371*a**3*c**5*e/20 + 41*a**3*c**5*f**2/2 - 483*a**3*c**4*d*e*f/20 - 89*a**3*c**4*e**2/2 + 21*a**3*c**4*e*f**2/10 - 7*a**3*c**3*d**2*e**2/10 - 2661*a**3*c**3*e**3/100 + 11*a**3*c**3*e**2*f**2/20 - 5*a**3*c**2*d**2*e**3/4 - 53657*a**3*c**2*e**4/400 - 97*a**3*c**2*e**3*f**2/100 - 873*a**3*c*e**5/16 - 153*a**2*b*c**6/2 - 35*a**2*b*c**5*d**2 + 257*a**2*b*c**5*e/20 + 43*a**2*b*c**5*f**2/2 + 3711*a**2*b*c**4*e**2/100 - 16113*a**2*b*c**3*e**3/100 + 19669*a**2*b*c**2*e**4/40 + 163*a**2*b*c*e**5 - 139*a**2*c**6*d/2 + 105*a**2*c**6*f/2 + 1319*a**2*c**5*d*e/20 + 33*a**2*c**5*d*f**2/2 - 35*a**2*c**5*e*f/4 - 10*a**2*c**5*f**3 + 8271*a**2*c**4*d*e**2/100 - 1933*a**2*c**4*e**2*f/50 - 8273*a**2*c**3*d*e**3/50 + 18791*a**2*c**3*e**3*f/100 + 6127*a**2*c**2*d*e**4/50 + 4811*a**2*c**2*e**4*f/400 + 251*a**2*c*d*e**5/4 - 151*a**2*c*e**5*f/16 - a*b**3*c**5*f - 5*a*b**2*c**6 + 149*a*b**2*c**5*e/10 - 619*a*b**2*c**4*e**2/20 + 15*a*b*c**6*d/2 + 61*a*b*c**6*f/2 + 47*a*b*c**5*d*e/2 - 157*a*b*c**5*e*f/20 - 2789*a*b*c**4*d*e**2/25 - 2117*a*b*c**4*e**2*f/50 - 16669*a*b*c**3*d*e**3/100 - 4707*a*b*c**3*e**3*f/20 - 49*a*b*c**2*d*e**4/10 + 13*a*b*c*d*e**5 - 5*a*c**7 + 183*a*c**6*d**2/2 + 8*a*c**6*d*f + 131*a*c**6*e/4 - 23*a*c**6*f**2 - 641*a*c**5*d**2*e/10 + 787*a*c**5*d*e*f/20 + 4717*a*c**5*e**2/50 - 13*a*c**5*e*f**2/5 - a*c**5*f**4/2 - 19991*a*c**4*d**2*e**2/100 + 3661*a*c**4*d*e**2*f/20 + 10672*a*c**4*e**3/25 - 81*a*c**4*e**2*f**2/4 - 342*a*c**3*d**2*e**3/5 + 25017*a*c**3*d*e**3*f/100 - 260963*a*c**3*e**4/400 - 516*a*c**3*e**3*f**2/25 + 13*a*c**2*d**2*e**4 - 15229*a*c**2*d*e**4*f/100 - 66537*a*c**2*e**5/400 - 251*a*c*d*e**5*f/4 - a*c*e**6/2 + 7*b**2*c**5*d*e/2 - 5*b**2*c**5*e*f/2 + b**2*c**5*f**3 - 59*b**2*c**4*d*e**2/4 + 59*b**2*c**4*e**2*f/4 + 571*b**2*c**3*d*e**3/10 + 1089*b**2*c**3*e**3*f/10 + 6111*b**2*c**2*d*e**4/100 - 24523*b**2*c**2*e**4*f/200 - 145*b**2*c*d*e**5/4 + 7*b*c**6*d**2/2 + 5*b*c**6*e + 3*b*c**6*f**2/2 - 135*b*c**5*d**2*e/4 - 149*b*c**5*e**2/10 + 377*b*c**5*e*f**2/20 + 2091*b*c**4*d**2*e**2/20 - 433*b*c**4*e**3/20 + 199*b*c**4*e**2*f**2/5 + 13847*b*c**3*d**2*e**3/100 - 7491*b*c**3*e**4/100 - 1203*b*c**3*e**3*f**2/20 - 145*b*c**2*d**2*e**4/2 + 3039*b*c**2*e**5/40 + 255*b*c*e**6/4 + 5*c**7*d - 5*c**7*f - 19*c**6*d**3 - 10*c**6*d**2*f - 149*c**6*d*e/10 - 5*c**6*d*f**2/2 - 131*c**6*e*f/10 - 3*c**6*f**3/2 + 949*c**5*d**3*e/20 - 433*c**5*d*e**2/20 - 397*c**5*d*e*f**2/20 - 199*c**5*e**2*f/10 + c**5*e*f**3/2 + 1934*c**4*d**3*e**2/25 - 7491*c**4*d*e**3/100 - 1223*c**4*d*e**2*f**2/20 - 12589*c**4*e**3*f/100 - c**4*e**2*f**3/2 - 145*c**3*d**3*e**3/4 + 3039*c**3*d*e**4/40 + 22451*c**3*e**4*f/80 + c**3*e**3*f**3/2 + 255*c**2*d*e**5/4 + 20437*c**2*e**5*f/400 + c*e**6*f/2",
  "51*a**4*c**2*e**4/13 - 7*a**4*c*e**5 + 51*a**4*e**6/13 - a**3*b*c**5*e/13 + 3*a**3*b*c**4*e**2/13 - 2*a**3*b*c**3*e**3/3 - 131*a**3*b*c**2*e**4/13 + 235*a**3*b*c*e**5/13 - 133*a**3*b*e**6/13 - a**3*c**5*d*e/13 + a**3*c**5*e*f/13 + 3*a**3*c**4*d*e**2/13 - 3*a**3*c**4*e**2*f/13 - 2*a**3*c**3*d*e**3/3 + 2*a**3*c**3*e**3*f/3 - 34*a**3*c**2*d*e**4/13 + 35*a**3*c*d*e**5/13 + a**2*b**2*c**4*e**2/13 - a**2*b*c**5*e*f/13 + 5*a**2*b*c**4*d*e**2/13 - 8*a**2*b*c**4*e**2*f/13 - 35*a**2*b*c**3*d*e**3/13 + 35*a**2*b*c**3*e**3*f/39 + 86*a**2*b*c**2*d*e**4/13 - 90*a**2*b*c*d*e**5/13 - 5*a**2*b*d*e**6/13 + a**2*c**6*e/13 + a**2*c**5*d*e*f/13 + 10*a**2*c**5*e**2/13 - 5*a**2*c**4*d*e**2*f/13 + 18*a**2*c**4*e**3/13 + 2*a**2*c**4*e**2*f**2/13 - 2*a**2*c**3*d**2*e**3/13 + 68*a**2*c**3*d*e**3*f/39 + 131*a**2*c**3*e**4/39 - 12*a**2*c**3*e**3*f**2/13 + 6*a**2*c**2*d**2*e**4/13 - 35*a**2*c**2*e**5/13 - 5*a**2*c*d**2*e**5/13 - 90*a**2*c*e**6/13 + 87*a**2*e**7/13 - a*b**2*c**5*e*f/13 + a*b**2*d*e**6 + 2*a*b*c**6*e/13 - 10*a*b*c**5*e**2/13 + 17*a*b*c**4*e**3/13 + 22*a*b*c**4*e**2*f**2/13 + 5*a*b*c**3*d**2*e**3/13 - 16*a*b*c**3*e**4/13 - 15*a*b*c**2*d**2*e**4/13 + 18*a*b*c**2*e**5/13 + a*b*c*d**2*e**5 - 29*a*b*c*e**6/13 + 20*a*b*e**7/13 - 11*a*c**5*d*e**2/13 - a*c**5*e**2*f + 46*a*c**4*d*e**3/39 - 106*a*c**4*e**3*f/39 - 6*a*c**4*e**2*f**3/13 - 24*a*c**3*d*e**4/13 + 13*a*c**3*e**4*f/3 + 7*a*c**3*e**3*f**3/39 - 17*a*c**2*d*e**5/13 - 136*a*c**2*e**5*f/13 + 71*a*c*d*e**6/13 + 187*a*c*e**6*f/13 - 87*a*e**7*f/13 - b**2*c**4*e**3/13 + 8*b**2*c**3*e**4/13 - 24*b**2*c**2*e**5/13 + 32*b**2*c*e**6/13 - 16*b**2*e**7/13 - 2*b*c**5*d*e**2/13 + 14*b*c**4*d*e**3/13 - 4*b*c**4*e**3*f/13 - 42*b*c**3*d*e**4/13 + 50*b*c**3*e**4*f/13 + 64*b*c**2*d*e**5/13 - 139*b*c**2*e**5*f/13 - 47*b*c*d*e**6/13 + 161*b*c*e**6*f/13 - 71*b*e**7*f/13 - c**6*d**2*e/13 + 6*c**5*d**2*e**2/13 + 10*c**5*d*e**2*f/13 - 6*c**5*e**2*f**2/13 - 18*c**4*d**2*e**3/13 + 44*c**4*d*e**3*f/39 + 25*c**4*e**3*f**2/39 + 32*c**3*d**2*e**4/13 - 84*c**3*d*e**4*f/13 - 31*c**2*d**2*e**5/13 + 166*c**2*d*e**5*f/13 - 122*c*d*e**6*f/13",
  "a**4*b*c**2*e**3 + a**4*c**2*d*e**3 - a**4*c**2*e**3*f - 2*a**4*c*d*e**4 + 3*a**3*b*c**2*e**3*f + a**3*b*d*e**5 - 3*a**3*c**3*e**3 - 41*a**3*c**2*e**4/8 - a**3*c**2*e**3*f**2 + a**3*c*d**2*e**4 - 487*a**3*c*e**5/8 - 31*a**3*e**6/4 - 5*a**2*b*c**5*e + 23*a**2*b*c**4*e**2 - 69*a**2*b*c**3*e**3 + 177*a**2*b*c**2*e**4/4 + 157*a**2*b*c*e**5 + 23*a**2*b*e**6 - 5*a**2*c**5*d*e + 5*a**2*c**5*e*f + 23*a**2*c**4*d*e**2 - 23*a**2*c**4*e**2*f - 68*a**2*c**3*d*e**3 + 68*a**2*c**3*e**3*f + 53*a**2*c**2*d*e**4/2 - 157*a**2*c**2*e**4*f/8 + 121*a**2*c*d*e**5/2 - 9*a**2*c*e**5*f/8 + 31*a**2*e**6*f/4 + 5*a*b**2*c**4*e**2 - 51*a*b**2*e**6 + 5*a*b*c**5*d*e - 5*a*b*c**5*e*f - 18*a*b*c**4*d*e**2 + 18*a*b*c**4*e**2*f - 2*a*b*c**3*d*e**3 - 50*a*b*c**3*e**3*f + 85*a*b*c**2*d*e**4 - 72*a*b*c*d*e**5 - 10*a*b*d*e**6 + 5*a*c**6*e + 5*a*c**5*d**2*e - 18*a*c**5*e**2 - 23*a*c**4*d**2*e**2 + 74*a*c**4*e**3 + 50*a*c**3*d**2*e**3 + 26*a*c**3*d*e**3*f - 395*a*c**3*e**4/8 - 7*a*c**3*e**3*f**2 - 21*a*c**2*d**2*e**4 - 47*a*c**2*d*e**4*f/2 - 1191*a*c**2*e**5/8 - 10*a*c*d**2*e**5 - 75*a*c*d*e**5*f/2 - 79*a*c*e**6/4 + 5*b**2*c**3*e**3*f + 8*b**2*c**2*d*e**4 - 43*b**2*c**2*e**4*f/4 - 32*b**2*c*d*e**5 + 29*b**2*d*e**6 - 5*b*c**4*d**2*e**2 - 10*b*c**4*e**3 + 31*b*c**3*d**2*e**3 + 27*b*c**3*e**4 - 77*b*c**2*d**2*e**4 - 277*b*c**2*e**5/4 + 58*b*c*d**2*e**5 + 99*b*c*e**6 - 5*c**5*d**3*e - 10*c**5*d*e**2 + 23*c**4*d**3*e**2 + 27*c**4*d*e**3 - 12*c**4*e**3*f - 45*c**3*d**3*e**3 - 277*c**3*d*e**4/4 + 175*c**3*e**4*f/8 + 29*c**2*d**3*e**4 + 99*c**2*d*e**5 + 407*c**2*e**5*f/8 + 39*c*e**6*f/4",
  "a**5*b*c**4 + a**5*c**4*d - a**5*c**4*f + a**4*b**2*c**4 + 2*a**4*b*c**4*d - a**4*b*c**4*f - a**4*c**5 + a**4*c**4*d**2 - 3*a**4*c**4*d*f - a**4*c**4*e + a**4*c**4*f**2 - 2311*a**4*c*e**4/4 + 1581*a**4*e**5/4 - 49*a**3*b*c**5 + 327*a**3*b*c**4*e/4 + 27*a**3*b*c**3*e**2/4 - 1465*a**3*b*c**2*e**3/12 + 5955*a**3*b*c*e**4/4 - 4123*a**3*b*e**5/4 - 51*a**3*c**5*d + 50*a**3*c**5*f + 335*a**3*c**4*d*e/4 - 331*a**3*c**4*e*f/4 + 27*a**3*c**3*d*e**2/4 - 27*a**3*c**3*e**2*f/4 - 1465*a**3*c**2*d*e**3/12 + 1465*a**3*c**2*e**3*f/12 + 955*a**3*c*d*e**4/4 + 48*a**2*b**2*c**5 - 93*a**2*b**2*c**4*e/2 - 255*a**2*b**2*c**3*e**2/4 + 119*a**2*b*c**5*d/2 - 126*a**2*b*c**5*f - 535*a**2*b*c**4*d*e/4 + 209*a**2*b*c**4*e*f - 197*a**2*b*c**3*d*e**2/4 + 139*a**2*b*c**3*e**2*f + 883*a**2*b*c**2*d*e**3/2 - 1133*a**2*b*c**2*e**3*f/3 - 1225*a**2*b*c*d*e**4/2 - 155*a**2*b*d*e**5/4 + 47*a**2*c**6 + 27*a**2*c**5*d**2/2 + 9*a**2*c**5*d*f/2 - 89*a**2*c**5*e/4 + 31*a**2*c**5*f**2 - 31*a**2*c**4*d**2*e/4 - 111*a**2*c**4*d*e*f/4 - 247*a**2*c**4*e**2 - 185*a**2*c**4*e*f**2/4 - a**2*c**3*d**2*e**2/2 + 27*a**2*c**3*d*e**2*f/2 - 5*a**2*c**3*e**3/4 - 79*a**2*c**3*e**2*f**2/4 + 34*a**2*c**2*d**2*e**3 - 647*a**2*c**2*d*e**3*f/12 - 869*a**2*c**2*e**4/3 + 142*a**2*c**2*e**3*f**2 - 155*a**2*c*d**2*e**4/4 - 545*a**2*c*e**5 + 2827*a**2*e**6/4 + 5*a*b**3*c**5 - 29*a*b**3*c**4*e/4 - 5*a*b**2*c**5*f + 97*a*b**2*c**4*e*f/4 + 403*a*b**2*d*e**5/4 + 5*a*b*c**6 - 31*a*b*c**5*d**2/2 - 391*a*b*c**5*e/4 - 63*a*b*c**5*f**2/2 + 63*a*b*c**4*d**2*e/4 + 355*a*b*c**4*e**2/2 + 221*a*b*c**4*e*f**2/4 + 5*a*b*c**3*d**2*e**2/4 + 11*a*b*c**3*e**3/2 - 473*a*b*c**3*e**2*f**2/2 - 335*a*b*c**2*d**2*e**3/4 - 81*a*b*c**2*e**4/2 + 403*a*b*c*d**2*e**4/4 - 309*a*b*c*e**5/4 + 90*a*b*e**6 - 70*a*c**6*d + 165*a*c**6*f/2 + 7*a*c**5*d**2*f/2 + 143*a*c**5*d*e + 43*a*c**5*d*f**2/2 - 195*a*c**5*e*f - 11*a*c**5*f**3/2 + 319*a*c**4*d*e**2/2 + 827*a*c**4*e**2*f/4 - 4*a*c**4*e*f**3 - 2671*a*c**3*d*e**3/12 + 6541*a*c**3*e**3*f/12 + 149*a*c**3*e**2*f**3/2 - 77*a*c**2*d*e**4/4 - 9517*a*c**2*e**4*f/12 - 208*a*c**2*e**3*f**3/3 + 1941*a*c*d*e**5/4 + 5187*a*c*e**5*f/4 - 2827*a*e**6*f/4 - 5*b**3*c**4*d*e/2 + 5*b**3*c**4*e*f/2 + 29*b**3*c**3*d*e**2/4 - 29*b**3*c**3*e**2*f/4 + 9*b**3*c**2*e**3*f - 5*b**2*c**5*d**2/2 - 5*b**2*c**5*e - 5*b**2*c**5*f**2/2 + 29*b**2*c**4*d**2*e/4 + 29*b**2*c**4*e**2/4 + 33*b**2*c**3*e**3/2 - 115*b**2*c**2*e**4 + 208*b**2*c*e**5 - 124*b**2*e**6 - 5*b*c**6*d + 5*b*c**6*f + 91*b*c**5*d*e/4 - 111*b*c**5*e*f/4 - 10*b*c**4*d*e**2 + 239*b*c**4*e**2*f/4 - 685*b*c**3*d*e**3/4 + 161*b*c**3*e**3*f/4 + 757*b*c**2*d*e**4/2 - 2377*b*c**2*e**4*f/4 - 1327*b*c*d*e**5/4 + 3891*b*c*e**5*f/4 - 1941*b*e**6*f/4 + 31*c**6*d**2/2 - 26*c**6*d*f + 21*c**6*f**2/2 - 53*c**5*d**2*e/2 - 27*c**5*d**2*f**2/2 + 103*c**5*d*e*f/2 - 51*c**5*e*f**2/2 - 225*c**4*d**2*e**2/4 - 547*c**4*d*e**2*f/4 + 173*c**4*e**2*f**2/2 + 341*c**3*d**2*e**3/2 - 3227*c**3*d*e**3*f/12 - 427*c**3*e**3*f**2/3 - 831*c**2*d**2*e**4/4 + 1963*c**2*d*e**4*f/2 - 1761*c*d*e**5*f/2",
  "a**5*b*c**3*e/3 - a**5*b*c**2*e**2/9 - 2*a**5*b*c*e**3/27 + a**5*c**3*d*e/3 - a**5*c**3*e*f/3 - a**5*c**2*d*e**2/9 + a**5*c**2*e**2*f/9 - 2*a**5*c*d*e**3/27 + 2*a**5*c*e**3*f/27 + a**4*b*c**3*e*f - a**4*c**4*e - a**4*c**3*e**2/3 - a**4*c**3*e*f**2/3 + a**4*c**2*e**3/9 + a**4*c**2*e**2*f**2/9 - 22*a**4*c*e**4/27 + 2*a**4*c*e**3*f**2/27 - 4*a**3*b*c**4*e/3 + 40*a**3*b*c**3*e**2/9 + 25*a**3*b*c**2*e**3/27 + 88*a**3*b*c*e**4/27 - a**3*c**4*d*e + a**3*c**4*e*f + 5*a**3*c**3*d*e**2 - 4*a**3*c**3*e**2*f + 35*a**3*c**2*d*e**3/27 - 35*a**3*c**2*e**3*f/27 + 4*a**3*c*d*e**4/27 + 2*a**2*b**2*c**4*e - 28*a**2*b**2*c**3*e**2/3 - 8*a**2*b*c**4*d*e + 4*a**2*b*c**4*e*f + 13*a**2*b*c**3*d*e**2 - 95*a**2*b*c**3*e**2*f/9 - 2*a**2*b*c**2*d*e**3/3 + 5*a**2*b*c**2*e**3*f/3 - 52*a**2*b*c*d*e**4/27 + 3*a**2*c**5*e + 5*a**2*c**4*d**2*e/3 + 2*a**2*c**4*d*e*f + 55*a**2*c**4*e**2/9 - 7*a**2*c**4*e*f**2/3 - 20*a**2*c**3*d**2*e**2/9 - 19*a**2*c**3*d*e**2*f/3 - 130*a**2*c**3*e**3/27 + 37*a**2*c**3*e**2*f**2/9 - 40*a**2*c**2*d**2*e**3/27 - 5*a**2*c**2*d*e**3*f/27 + 8*a**2*c**2*e**4/3 + 20*a**2*c**2*e**3*f**2/27 - 14*a**2*c*e**5/27 - 4*a**2*e**6/27 - 5*a*b**2*c**4*e*f/3 + 5*a*b*c**5*e/3 + 8*a*b*c**4*d**2*e/3 - 47*a*b*c**4*e**2/9 - 4*a*b*c**4*e*f**2/3 - 2*a*b*c**3*d**2*e**2/9 + 335*a*b*c**3*e**3/27 + 27*a*b*c**3*e**2*f**2 - 4*a*b*c**2*d**2*e**3/27 - 44*a*b*c**2*e**4/9 - 80*a*b*c*e**5/27 + 8*a*b*e**6/27 + a*c**5*d*e/3 - 11*a*c**5*e*f/3 - 20*a*c**4*d*e**2/3 - 115*a*c**4*e**2*f/9 + a*c**4*e*f**3 - 205*a*c**3*d*e**3/27 - 115*a*c**3*e**3*f/27 - 65*a*c**3*e**2*f**3/9 - 8*a*c**2*d*e**4/3 - 44*a*c**2*e**4*f/9 - 17*a*c**2*e**3*f**3/27 + 8*a*c*d*e**5/27 + 14*a*c*e**5*f/27 + 4*a*e**6*f/27 - 5*b*c**4*d*e**2/3 + 29*b*c**3*d*e**3/9 + 4*b*c**2*d*e**4/27 + 140*b*c**2*e**4*f/27 - 4*b*c*d*e**5/27 + 76*b*c*e**5*f/27 - 8*b*e**6*f/27 - 5*c**5*d**2*e/3 + 2*c**5*d*e*f/3 + c**5*e*f**2 + 29*c**4*d**2*e**2/9 + 104*c**4*d*e**2*f/9 - 74*c**4*e**2*f**2/9 + 4*c**3*d**2*e**3/27 + 179*c**3*d*e**3*f/27 + 205*c**3*e**3*f**2/27 - 4*c**2*d**2*e**4/27 + 76*c**2*d*e**4*f/27 - 8*c*d*e**5*f/27",
  "91*a**4*c*e**4/4 - 51*a**4*e**5/4 + a**3*b*c**5 - 3*a**3*b*c**4*e/4 - 5*a**3*b*c**3*e**2/4 + 65*a**3*b*c**2*e**3/12 - 235*a**3*b*c*e**4/4 + 133*a**3*b*e**5/4 + a**3*c**5*d - a**3*c**5*f - 3*a**3*c**4*d*e/4 + 3*a**3*c**4*e*f/4 - 5*a**3*c**3*d*e**2/4 + 5*a**3*c**3*e**2*f/4 + 65*a**3*c**2*d*e**3/12 - 65*a**3*c**2*e**3*f/12 - 35*a**3*c*d*e**4/4 - 3*a**2*b**2*c**5/2 + a**2*b**2*c**4*e/2 + 11*a**2*b**2*c**3*e**2/4 - 2*a**2*b*c**5*d + 11*a**2*b*c**5*f/2 + 3*a**2*b*c**4*d*e/4 - 2*a**2*b*c**4*e*f + 27*a**2*b*c**3*d*e**2/4 - 11*a**2*b*c**3*e**2*f - 43*a**2*b*c**2*d*e**3/2 + 58*a**2*b*c**2*e**3*f/3 + 45*a**2*b*c*d*e**4/2 + 5*a**2*b*d*e**5/4 - a**2*c**6 - a**2*c**5*d**2/2 + 5*a**2*c**5*d*f/2 + 3*a**2*c**5*e/4 - 3*a**2*c**5*f**2 + a**2*c**4*d**2*e/4 + a**2*c**4*d*e*f/4 + 15*a**2*c**4*e**2/2 + a**2*c**4*e*f**2/4 + a**2*c**3*d**2*e**2/2 - 3*a**2*c**3*d*e**2*f/2 + 3*a**2*c**3*e**3/4 + 9*a**2*c**3*e**2*f**2/4 - 3*a**2*c**2*d**2*e**3/2 + 37*a**2*c**2*d*e**3*f/12 + 53*a**2*c**2*e**4/6 - 7*a**2*c**2*e**3*f**2 + 5*a**2*c*d**2*e**4/4 + 45*a**2*c*e**5/2 - 87*a**2*e**6/4 - 5*a*b**3*c**4*e/4 - a*b**2*c**5*f + a*b**2*c**4*e*f/4 - 13*a*b**2*d*e**5/4 - a*b*c**5*d**2 + 7*a*b*c**5*e/4 + 7*a*b*c**5*f**2/2 - 3*a*b*c**4*d**2*e/4 - 4*a*b*c**4*e**2 + 7*a*b*c**4*e*f**2/4 - 5*a*b*c**3*d**2*e**2/4 - 2*a*b*c**3*e**3 + 17*a*b*c**3*e**2*f**2/2 + 15*a*b*c**2*d**2*e**3/4 + a*b*c**2*e**4/2 - 13*a*b*c*d**2*e**4/4 + 29*a*b*c*e**5/4 - 5*a*b*e**6 + 4*a*c**6*d - 6*a*c**6*f - a*c**5*d**2*f/2 - 2*a*c**5*d*e - 5*a*c**5*d*f**2/2 - a*c**5*e*f + a*c**5*f**3/2 - 21*a*c**4*d*e**2/2 - 7*a*c**4*e**2*f/4 - a*c**4*e*f**3/2 + 131*a*c**3*d*e**3/12 - 287*a*c**3*e**3*f/12 - 5*a*c**3*e**2*f**3/2 + 17*a*c**2*d*e**4/4 + 407*a*c**2*e**4*f/12 + 8*a*c**2*e**3*f**3/3 - 71*a*c*d*e**5/4 - 187*a*c*e**5*f/4 + 87*a*e**6*f/4 + b**3*c**3*d*e**2/4 - b**3*c**3*e**2*f/4 + b**3*c**2*e**3*f + 5*b**2*c**4*d**2*e/4 + 5*b**2*c**4*e**2/4 - 3*b**2*c**3*e**3/2 + 5*b**2*c**2*e**4 - 8*b**2*c*e**5 + 4*b**2*e**6 + b*c**5*d**3 - b*c**5*d*e/4 + 5*b*c**5*e*f/4 - 3*b*c**4*d*e**2/2 + 5*b*c**4*e**2*f/4 + 35*b*c**3*d*e**3/4 - 21*b*c**3*e**3*f/4 - 16*b*c**2*d*e**4 + 107*b*c**2*e**4*f/4 + 47*b*c*d*e**5/4 - 161*b*c*e**5*f/4 + 71*b*e**6*f/4 - 3*c**6*d**2/2 + 2*c**6*d*f - c**6*f**2/2 + c**5*d**2*f**2 + 3*c**5*d*e*f/2 + c**5*e*f**2 + 15*c**4*d**2*e**2/4 + 15*c**4*d*e**2*f/4 - 5*c**4*e**2*f**2/2 - 8*c**3*d**2*e**3 + 157*c**3*d*e**3*f/12 + 25*c**3*e**3*f**2/6 + 31*c**2*d**2*e**4/4 - 83*c**2*d*e**4*f/2 + 61*c*d*e**5*f/2",
  "5*a**4*b*c**4 - 2*a**4*b*c**3*e/5 - a**4*b*c**2*e**2/5 + 2*a**4*b*c*e**3/5 + 5*a**4*c**4*d - 5*a**4*c**4*f - 2*a**4*c**3*d*e/5 + 2*a**4*c**3*e*f/5 - a**4*c**2*d*e**2/5 + a**4*c**2*e**2*f/5 + 2*a**4*c*d*e**3/5 - 2*a**4*c*e**3*f/5 + 7*a**3*b**2*c**4 - 7*a**3*b**2*c**3*e/5 + 10*a**3*b*c**4*d - 7*a**3*b*c**4*f + 3*a**3*b*c**3*e*f/5 + 3*a**3*b*c**2*e**2*f/5 + 8*a**3*b*c*e**3*f/5 - a**3*b*d*e**4/5 - 5*a**3*c**5 + 3*a**3*c**4*d**2 - 13*a**3*c**4*d*f - 28*a**3*c**4*e/5 + 5*a**3*c**4*f**2 + a**3*c**3*d*e*f/5 - a**3*c**3*e**2/5 + a**3*c**3*e*f**2/5 - 7*a**3*c**2*e**3/5 + a**3*c**2*e**2*f**2/5 - a**3*c*d**2*e**3/5 - 77*a**3*c*e**4/20 - a**3*c*e**3*f**2/5 + 31*a**3*e**5/20 - 18*a**2*b*c**5 - 8*a**2*b*c**4*d**2 - 17*a**2*b*c**4*e/5 + 4*a**2*b*c**4*f**2 + 13*a**2*b*c**3*e**2/5 - 89*a**2*b*c**2*e**3/5 + 89*a**2*b*c*e**4/10 - 23*a**2*b*e**5/5 - 16*a**2*c**5*d + 13*a**2*c**5*f + 19*a**2*c**4*d*e/5 + 4*a**2*c**4*d*f**2 + 23*a**2*c**4*e*f/5 - 2*a**2*c**4*f**3 + 16*a**2*c**3*d*e**2/5 - 13*a**2*c**3*e**2*f/5 - 92*a**2*c**2*d*e**3/5 + 19*a**2*c**2*e**3*f + 2*a**2*c*d*e**4/5 + 15*a**2*c*e**4*f/4 - 31*a**2*e**5*f/20 - a*b**4*c**3*e - a*b**3*c**4*f + a*b**2*c**5 - 16*a*b**2*c**4*e/5 + 38*a*b**2*c**3*e**2/5 + 51*a*b**2*e**5/5 + 2*a*b*c**5*d + 5*a*b*c**5*f + 43*a*b*c**4*d*e/5 + 11*a*b*c**4*e*f/5 - 27*a*b*c**3*d*e**2/5 - 4*a*b*c**3*e**2*f - 23*a*b*c**2*d*e**3 - 53*a*b*c**2*e**3*f/5 + 61*a*b*c*d*e**4/5 + 2*a*b*d*e**5 + a*c**6 + 18*a*c**5*d**2 + 7*a*c**5*d*f + 73*a*c**5*e/5 - 7*a*c**5*f**2 - 13*a*c**4*d**2*e/5 + 21*a*c**4*d*e*f/5 + 8*a*c**4*e**2/5 - 11*a*c**4*e*f**2/5 - 17*a*c**3*d**2*e**2 + 18*a*c**3*d*e**2*f + 191*a*c**3*e**3/5 - 18*a*c**3*e**2*f**2/5 + 2*a*c**2*d**2*e**3 + 103*a*c**2*d*e**3*f/5 - 479*a*c**2*e**4/20 - 24*a*c**2*e**3*f**2/5 + 2*a*c*d**2*e**4 - 5*a*c*d*e**4*f + 79*a*c*e**5/20 + b**3*c**3*d**2*e + b**3*c**3*e**2 + b**2*c**4*d**3 + b**2*c**4*e*f + 4*b**2*c**2*d*e**3/5 + 64*b**2*c**2*e**3*f/5 + 37*b**2*c*d*e**4/5 - 23*b**2*c*e**4*f/2 - 29*b**2*d*e**5/5 - b*c**5*d**2 - b*c**5*e - 2*b*c**4*d**2*e + 16*b*c**4*e**2/5 + 26*b*c**4*e*f**2/5 - 7*b*c**3*d**2*e**2/5 - 72*b*c**3*e**3/5 + 3*b*c**3*e**2*f**2/5 + 87*b*c**2*d**2*e**3/5 + 23*b*c**2*e**4/5 - 29*b*c**2*e**3*f**2/5 - 58*b*c*d**2*e**4/5 - 73*b*c*e**5/10 - c**6*d + c**6*f - 2*c**5*d**3 - 6*c**5*d**2*f + 16*c**5*d*e/5 - 61*c**5*e*f/5 - 11*c**4*d**3*e/5 - 72*c**4*d*e**2/5 - 26*c**4*d*e*f**2/5 + 18*c**4*e**2*f/5 + 10*c**3*d**3*e**2 + 23*c**3*d*e**3/5 - 29*c**3*d*e**2*f**2/5 - 86*c**3*e**3*f/5 - 29*c**2*d**3*e**3/5 - 73*c**2*d*e**4/10 + 327*c**2*e**4*f/20 - 39*c*e**5*f/20",
  "-55*a**4*b*c**4/2 - 229*a**4*b*c**3*e/20 - 3*a**4*b*c**2*e**2/20 - 39*a**4*b*c*e**3/50 - 55*a**4*c**4*d/2 + 55*a**4*c**4*f/2 - 229*a**4*c**3*d*e/20 + 229*a**4*c**3*e*f/20 - 3*a**4*c**2*d*e**2/20 + 3*a**4*c**2*e**2*f/20 - 39*a**4*c*d*e**3/50 + 39*a**4*c*e**3*f/50 - 8*a**3*b**2*c**4 + 64*a**3*b**2*c**3*e/5 - 15*a**3*b*c**4*d - a**3*b*c**4*f - 449*a**3*b*c**3*e*f/20 - 229*a**3*b*c**2*e**2*f/20 - 637*a**3*b*c*e**3*f/50 + 9*a**3*b*d*e**4/20 + 55*a**3*c**5/2 - 7*a**3*c**4*d**2 + 53*a**3*c**4*d*f + 999*a**3*c**4*e/20 - 37*a**3*c**4*f**2/2 + 247*a**3*c**3*d*e*f/20 + 229*a**3*c**3*e**2/10 - 9*a**3*c**3*e*f**2/10 + 3*a**3*c**2*d**2*e**2/10 + 1289*a**3*c**2*e**3/100 - 3*a**3*c**2*e**2*f**2/20 + 9*a**3*c*d**2*e**3/20 + 27313*a**3*c*e**4/400 + 33*a**3*c*e**3*f**2/100 - 279*a**3*e**5/80 + 87*a**2*b*c**5/2 + 15*a**2*b*c**4*d**2 - 321*a**2*b*c**4*e/20 - 21*a**2*b*c**4*f**2/2 - 1299*a**2*b*c**3*e**2/100 + 6937*a**2*b*c**2*e**3/100 - 10177*a**2*b*c*e**4/40 + 207*a**2*b*e**5/20 + 61*a**2*c**5*d/2 - 55*a**2*c**5*f/2 - 859*a**2*c**4*d*e/20 - 39*a**2*c**4*d*f**2/2 - 177*a**2*c**4*e*f/20 + 8*a**2*c**4*f**3 - 3619*a**2*c**3*d*e**2/100 + 687*a**2*c**3*e**2*f/50 + 3557*a**2*c**2*d*e**3/50 - 8259*a**2*c**2*e**3*f/100 - 3253*a**2*c*d*e**4/50 - 1439*a**2*c*e**4*f/400 + 279*a**2*e**5*f/80 + 3*a*b**2*c**5 - 81*a*b**2*c**4*e/10 + 371*a*b**2*c**3*e**2/20 - 459*a*b**2*e**5/20 - 9*a*b*c**5*d/2 - 39*a*b*c**5*f/2 - 71*a*b*c**4*d*e/10 - 3*a*b*c**4*e*f/4 + 1261*a*b*c**3*d*e**2/25 + 1263*a*b*c**3*e**2*f/50 + 7201*a*b*c**2*d*e**3/100 + 459*a*b*c**2*e**3*f/4 + 353*a*b*c*d*e**4/20 - 9*a*b*d*e**5/2 + 3*a*c**6 - 95*a*c**5*d**2/2 - 16*a*c**5*d*f - 367*a*c**5*e/20 + 19*a*c**5*f**2 + 313*a*c**4*d**2*e/10 - 163*a*c**4*d*e*f/20 - 2453*a*c**4*e**2/50 - 8*a*c**4*e*f**2/5 + a*c**4*f**4/2 + 9299*a*c**3*d**2*e**2/100 - 1809*a*c**3*d*e**2*f/20 - 4978*a*c**3*e**3/25 + 209*a*c**3*e**2*f**2/20 + 203*a*c**2*d**2*e**3/5 - 11693*a*c**2*d*e**3*f/100 + 130707*a*c**2*e**4/400 + 174*a*c**2*e**3*f**2/25 - 9*a*c*d**2*e**4/2 + 7541*a*c*d*e**4*f/100 - 3507*a*c*e**5/400 - 3*b**2*c**4*d*e/2 + 3*b**2*c**4*e*f/2 + 27*b**2*c**3*d*e**2/4 - 27*b**2*c**3*e**2*f/4 - 283*b**2*c**2*d*e**3/10 - 103*b**2*c**2*e**3*f/2 - 2719*b**2*c*d*e**4/100 + 11147*b**2*c*e**4*f/200 + 261*b**2*d*e**5/20 - 3*b*c**5*d**2/2 - 3*b*c**5*e - 3*b*c**5*f**2/2 + 63*b*c**4*d**2*e/4 + 81*b*c**4*e**2/10 - 153*b*c**4*e*f**2/20 - 215*b*c**3*d**2*e**2/4 + 21*b*c**3*e**3/4 - 104*b*c**3*e**2*f**2/5 - 6023*b*c**2*d**2*e**3/100 + 4439*b*c**2*e**4/100 + 599*b*c**2*e**3*f**2/20 + 261*b*c*d**2*e**4/10 - 1919*b*c*e**5/40 - 3*c**6*d + 3*c**6*f + 9*c**5*d**3 + 10*c**5*d**2*f + 81*c**5*d*e/10 + 5*c**5*d*f**2/2 + 99*c**5*e*f/10 - c**5*f**3/2 - 509*c**4*d**3*e/20 + c**4*d**2*f**3 + 21*c**4*d*e**2/4 + 173*c**4*d*e*f**2/20 + 83*c**4*e**2*f/10 + 3*c**4*e*f**3/2 - 826*c**3*d**3*e**2/25 + 4439*c**3*d*e**3/100 + 619*c**3*d*e**2*f**2/20 + 5641*c**3*e**3*f/100 - c**3*e**2*f**3/2 + 261*c**2*d**3*e**3/20 - 1919*c**2*d*e**4/40 - 10847*c**2*e**4*f/80 - c**2*e**3*f**3/2 + 1707*c*e**5*f/400",
  "-2*a**4*b*c**4 - 29*a**4*b*c**3*e/5 - 18*a**4*b*c*e**3/25 - 2*a**4*c**4*d + 2*a**4*c**4*f - 29*a**4*c**3*d*e/5 + 29*a**4*c**3*e*f/5 - 18*a**4*c*d*e**3/25 + 18*a**4*c*e**3*f/25 - 11*a**3*b**2*c**4 + 36*a**3*b**2*c**3*e/5 - 15*a**3*b*c**4*d + 15*a**3*b*c**4*f - 59*a**3*b*c**3*e*f/5 - 6*a**3*b*c**2*e**2*f - 184*a**3*b*c*e**3*f/25 + 2*a**3*b*d*e**4/5 + 2*a**3*c**5 - 4*a**3*c**4*d**2 + 12*a**3*c**4*d*f + 69*a**3*c**4*e/5 - 6*a**3*c**4*f**2 + 32*a**3*c**3*d*e*f/5 + 59*a**3*c**3*e**2/5 - 3*a**3*c**3*e*f**2/5 + a**3*c**2*d**2*e**2/5 + 184*a**3*c**2*e**3/25 - a**3*c**2*e**2*f**2/5 + 2*a**3*c*d**2*e**3/5 + 1809*a**3*c*e**4/50 + 8*a**3*c*e**3*f**2/25 - 31*a**3*e**5/10 + 17*a**2*b*c**5 + 10*a**2*b*c**4*d**2 + 3*a**2*b*c**4*e/5 - 3*a**2*b*c**4*f**2 - 289*a**2*b*c**3*e**2/25 + 1197*a**2*b*c**2*e**3/25 - 652*a**2*b*c*e**4/5 + 46*a**2*b*e**5/5 + 20*a**2*c**5*d - 16*a**2*c**5*f - 15*a**2*c**4*d*e - 4*a**2*c**4*d*f**2 + 19*a**2*c**4*e*f/5 + 2*a**2*c**4*f**3 - 594*a**2*c**3*d*e**2/25 + 299*a**2*c**3*e**2*f/25 + 1229*a**2*c**2*d*e**3/25 - 1379*a**2*c**2*e**3*f/25 - 806*a**2*c*d*e**4/25 - 217*a**2*c*e**4*f/50 + 31*a**2*e**5*f/10 + 2*a*b**2*c**5 - 22*a*b**2*c**4*e/5 + 36*a*b**2*c**3*e**2/5 - 102*a*b**2*e**5/5 - a*b*c**5*d - 9*a*b*c**5*f - 36*a*b*c**4*d*e/5 + 29*a*b*c**4*e*f/5 + a*b*c**4*f**3 + 789*a*b*c**3*d*e**2/25 + 251*a*b*c**3*e**2*f/25 + 1246*a*b*c**2*d*e**3/25 + 324*a*b*c**2*e**3*f/5 - 4*a*b*c*d*e**4 - 4*a*b*d*e**5 + 2*a*c**6 - 23*a*c**5*d**2 + 2*a*c**5*d*f - 41*a*c**5*e/5 + 3*a*c**5*f**2 + 87*a*c**4*d**2*e/5 - 68*a*c**4*d*e*f/5 - 641*a*c**4*e**2/25 + 13*a*c**4*e*f**2/5 + 1424*a*c**3*d**2*e**2/25 - 259*a*c**3*d*e**2*f/5 - 3047*a*c**3*e**3/25 + 32*a*c**3*e**2*f**2/5 + 82*a*c**2*d**2*e**3/5 - 1778*a*c**2*d*e**3*f/25 + 8841*a*c**2*e**4/50 + 171*a*c**2*e**3*f**2/25 - 4*a*c*d**2*e**4 + 1036*a*c*d*e**4*f/25 - 391*a*c*e**5/50 - b**2*c**4*d*e + b**2*c**4*e*f + 4*b**2*c**3*d*e**2 - 4*b**2*c**3*e**2*f - 77*b**2*c**2*d*e**3/5 - 156*b**2*c**2*e**3*f/5 - 449*b**2*c*d*e**4/25 + 886*b**2*c*e**4*f/25 + 58*b**2*d*e**5/5 - b*c**5*d**2 - 2*b*c**5*e - b*c**5*f**2 + 9*b*c**4*d**2*e + 22*b*c**4*e**2/5 - 23*b*c**4*e*f**2/5 - 137*b*c**3*d**2*e**2/5 + 41*b*c**3*e**3/5 - 11*b*c**3*e**2*f**2 - 1028*b*c**2*d**2*e**3/25 + 444*b*c**2*e**4/25 + 83*b*c**2*e**3*f**2/5 + 116*b*c*d**2*e**4/5 - 17*b*c*e**5 - 2*c**6*d + 2*c**6*f + 5*c**5*d**3 + c**5*d**2*f + 22*c**5*d*e/5 + 2*c**5*d*f**2 + 8*c**5*e*f/5 - 12*c**4*d**3*e + 41*c**4*d*e**2/5 + 28*c**4*d*e*f**2/5 + 34*c**4*e**2*f/5 - 579*c**3*d**3*e**2/25 + 444*c**3*d*e**3/25 + 88*c**3*d*e**2*f**2/5 + 931*c**3*e**3*f/25 + 58*c**2*d**3*e**3/5 - 17*c**2*d*e**4 - 779*c**2*e**4*f/10 + 191*c*e**5*f/50",
  "-11*a**4*b*c**4 - 3*a**4*b*c**3*e/2 - a**4*b*c**2*e**2/10 + a**4*b*c*e**3/5 - 11*a**4*c**4*d + 11*a**4*c**4*f - 3*a**4*c**3*d*e/2 + 3*a**4*c**3*e*f/2 - a**4*c**2*d*e**2/10 + a**4*c**2*e**2*f/10 + a**4*c*d*e**3/5 - a**4*c*e**3*f/5 + 5*a**3*b**2*c**4 + a**3*b**2*c**3*e + 5*a**3*b*c**4*d - 13*a**3*b*c**4*f - 5*a**3*b*c**3*e*f/2 - 13*a**3*b*c**2*e**2*f/10 - 4*a**3*b*c*e**3*f/5 - a**3*b*d*e**4/10 + 11*a**3*c**5 + 14*a**3*c**4*d*f + 27*a**3*c**4*e/2 - 3*a**3*c**4*f**2 + 3*a**3*c**3*d*e*f/2 + 14*a**3*c**3*e**2/5 + 9*a**3*c**2*e**3/10 + a**3*c**2*e**2*f**2/10 - a**3*c*d**2*e**3/10 + 327*a**3*c*e**4/40 - a**3*c*e**3*f**2/10 + 31*a**3*e**5/40 + a**2*b**3*c**4 + 7*a**2*b*c**5 - 103*a**2*b*c**4*e/10 - 4*a**2*b*c**4*f**2 + 29*a**2*b*c**3*e**2/10 - 23*a**2*b*c**2*e**3/10 - 671*a**2*b*c*e**4/20 - 23*a**2*b*e**5/10 - 3*a**2*c**5*d + 2*a**2*c**5*f - 93*a**2*c**4*d*e/10 - 5*a**2*c**4*d*f**2 - 57*a**2*c**4*e*f/10 + 2*a**2*c**4*f**3 + 3*a**2*c**3*d*e**2/10 - 14*a**2*c**3*e**2*f/5 - 12*a**2*c**2*d*e**3/5 + 11*a**2*c**2*e**3*f/10 - 49*a**2*c*d*e**4/5 + 71*a**2*c*e**4*f/40 - 31*a**2*e**5*f/40 - 2*a*b**2*c**4*e + 9*a*b**2*c**3*e**2/2 + 51*a*b**2*e**5/10 - 3*a*b*c**5*d - 3*a*b*c**5*f + 24*a*b*c**4*d*e/5 - 63*a*b*c**4*e*f/10 + 7*a*b*c**3*d*e**2/5 + 29*a*b*c**3*e**2*f/5 - 7*a*b*c**2*d*e**3/2 + 97*a*b*c**2*e**3*f/10 + 141*a*b*c*d*e**4/10 + a*b*d*e**5 - 4*a*c**5*d**2 - 9*a*c**5*d*f - 7*a*c**5*e/10 + 6*a*c**5*f**2 + 14*a*c**4*d**2*e/5 + 11*a*c**4*d*e*f/2 - 27*a*c**4*e**2/5 - 2*a*c**4*e*f**2 + 27*a*c**3*d**2*e**2/10 - 11*a*c**3*d*e**2*f/2 - 36*a*c**3*e**3/5 - a*c**3*e**2*f**2/10 + 9*a*c**2*d**2*e**3 - 9*a*c**2*d*e**3*f/2 + 1381*a*c**2*e**4/40 - 11*a*c**2*e**3*f**2/5 + a*c*d**2*e**4 + 15*a*c*d*e**4*f/2 + 79*a*c*e**5/40 + b**2*c**3*d*e**2/2 - b**2*c**3*e**2*f/2 - 14*b**2*c**2*d*e**3/5 - 9*b**2*c**2*e**3*f/5 + b**2*c*d*e**4/2 + 21*b**2*c*e**4*f/20 - 29*b**2*d*e**5/10 + 3*b*c**4*d**2*e/2 + b*c**4*e**2 + b*c**4*e*f**2/2 - 71*b*c**3*d**2*e**2/10 - 47*b*c**3*e**3/10 - 11*b*c**3*e**2*f**2/5 + 23*b*c**2*d**2*e**3/10 + 21*b*c**2*e**4/2 + 17*b*c**2*e**3*f**2/10 - 29*b*c*d**2*e**4/5 - 273*b*c*e**5/20 + c**5*d**3 + 4*c**5*d**2*f + c**5*d*e + 4*c**5*e*f - 43*c**4*d**3*e/10 - 47*c**4*d*e**2/10 - c**4*d*e*f**2/2 - 8*c**4*e**2*f/5 + 9*c**3*d**3*e**2/5 + 21*c**3*d*e**3/2 + 17*c**3*d*e**2*f**2/10 - 3*c**3*e**3*f/10 - 29*c**2*d**3*e**3/10 - 273*c**2*d*e**4/20 - 413*c**2*e**4*f/40 - 39*c*e**5*f/40",
  "5*a**5*b*c**3/4 + 5*a**5*c**3*d/4 - 5*a**5*c**3*f/4 - a**4*b**2*c**3/2 - a**4*b*c**3*d/2 + 2*a**4*b*c**3*f - 5*a**4*c**4/4 - a**4*c**3*d*f - 5*a**4*c**3*e/4 - a**4*c**3*f**2/4 + a**3*b*c**4/2 - 3*a**3*b*c**3*e/2 + a**3*b*c**3*f**2 + a**3*b*c**2*e**2/2 + 3*a**3*c**4*d/2 - 2*a**3*c**4*f - 3*a**3*c**3*d*e/2 + 5*a**3*c**3*e*f/2 - a**3*c**3*f**3/4 + a**3*c**2*d*e**2/2 - a**3*c**2*e**2*f/2 - a**2*b**2*c**4/2 + 7*a**2*b**2*c**3*e/4 - 5*a**2*b**2*c**2*e**2/4 - 5*a**2*b*c**4*d/4 + 11*a**2*b*c**4*f/4 + a**2*b*c**3*d*e - 7*a**2*b*c**3*e*f/2 + a**2*b*c**2*e**2*f/2 - 11*a**2*c**5/4 + 5*a**2*c**4*d**2/4 - 2*a**2*c**4*d*f + 5*a**2*c**4*e/4 + a**2*c**4*f**2/4 + 2*a**2*c**3*d*e*f + 9*a**2*c**3*e**2/4 + a**2*c**3*e*f**2/2 - a**2*c**2*d*e**2*f/2 - a**2*c**2*e**3/2 + a*b**3*c**3*e/4 + a*b**2*c**4*f/4 - a*b**2*c**3*e*f + 3*a*b*c**4*e/2 - a*b*c**4*f**2/2 - 7*a*b*c**3*e**2/4 - 5*a*b*c**3*e*f**2/2 + 5*a*b*c**2*e**3/4 + 11*a*b*c**2*e**2*f**2/4 + 5*a*c**5*d/4 - a*c**5*f/4 + a*c**4*d**2*f + a*c**4*d*e/2 + a*c**4*d*f**2/4 + 17*a*c**4*e*f/4 + a*c**3*d*e**2/2 - 3*a*c**3*e**2*f + 3*a*c**3*e*f**3/4 - a*c**2*e**3*f - 3*a*c**2*e**2*f**3/4 - b**2*c**3*d**2*e/4 - b**2*c**3*e**2/4 - b*c**4*d**3/4 - b*c**4*e*f/4 - 3*b*c**3*d*e**2/4 - b*c**3*e**2*f/4 + c**5*d**2/4 - c**5*d*f/4 - 3*c**4*d**2*e/4 - c**4*d*e*f + 3*c**4*e*f**2/4 + 3*c**3*d*e**2*f/4 - 3*c**3*e**2*f**2/2 + 3*c**2*e**3*f**2/2",
  "-a**5*b*c*e**2 - a**5*c*d*e**2 + a**5*c*e**2*f + a**4*c*d**2*e**2 + a**4*c*e**3 + 50*a**4*e**4 + 5*a**3*b*c**3*e - 42*a**3*b*c**2*e**2 + 69*a**3*b*c*e**3 - 130*a**3*b*e**4 + 5*a**3*c**3*d*e - 5*a**3*c**3*e*f - 42*a**3*c**2*d*e**2 + 42*a**3*c**2*e**2*f + 69*a**3*c*d*e**3 - 69*a**3*c*e**3*f + 20*a**2*b**2*c**2*e**2 + 10*a**2*b*c**3*e*f + 45*a**2*b*c**2*d*e**2 - 67*a**2*b*c**2*e**2*f - 100*a**2*b*c*d*e**3 + 161*a**2*b*c*e**3*f - 10*a**2*b*d*e**4 - 15*a**2*c**4*e - 5*a**2*c**3*d*e*f - a**2*c**2*d**2*e**2 + 30*a**2*c**2*d*e**2*f - 27*a**2*c**2*e**3 + 13*a**2*c**2*e**2*f**2 - 10*a**2*c*d**2*e**3 - 29*a**2*c*d*e**3*f - 44*a**2*c*e**4 - 30*a**2*c*e**3*f**2 + 85*a**2*e**5 + 10*a*b**2*c**3*e*f + 25*a*b**2*d*e**4 - 10*a*b*c**4*e + 35*a*b*c**3*e**2 - 20*a*b*c**3*e*f**2 - 19*a*b*c**2*d**2*e**2 - 98*a*b*c**2*e**3 - 86*a*b*c**2*e**2*f**2 + 25*a*b*c*d**2*e**3 + 80*a*b*c*e**4 + 10*a*b*e**5 + 5*a*c**4*d*e + 15*a*c**4*e*f - 7*a*c**3*d*e**2 + 112*a*c**3*e**2*f + 5*a*c**3*e*f**3 + 107*a*c**2*d*e**3 - 120*a*c**2*e**3*f + 17*a*c**2*e**2*f**3 + 61*a*c*d*e**4 + 139*a*c*e**4*f + 8*a*c*e**3*f**3 - 85*a*e**5*f + 5*b*c**3*d*e**2 + 5*b*c**3*e**2*f - 5*b*c**2*d*e**3 - 30*b*c**2*e**3*f - 17*b*c*d*e**4 + 38*b*c*e**4*f - 65*b*e**5*f + 5*c**4*d**2*e - 10*c**4*d*e*f + 5*c**4*e*f**2 - 5*c**3*d**2*e**2 - 62*c**3*d*e**2*f + 12*c**3*e**2*f**2 - 17*c**2*d**2*e**3 + 14*c**2*d*e**3*f - 4*c**2*e**3*f**2 - 116*c*d*e**4*f",
  "-a**5*b*c**2*e - a**5*c**2*d*e + a**5*c**2*e*f + a**4*c**2*d**2*e + a**4*c**2*e**2 + 10*a**3*b*c**4 - 27*a**3*b*c**3*e + 64*a**3*b*c**2*e**2 - 47*a**3*b*c*e**3/3 + 10*a**3*c**4*d - 10*a**3*c**4*f - 27*a**3*c**3*d*e + 27*a**3*c**3*e*f + 64*a**3*c**2*d*e**2 - 64*a**3*c**2*e**2*f - 47*a**3*c*d*e**3/3 + 47*a**3*c*e**3*f/3 - 15*a**2*b**2*c**4 + 15*a**2*b**2*c**3*e - 22*a**2*b**2*c**2*e**2 - 20*a**2*b*c**4*d + 55*a**2*b*c**4*f + 65*a**2*b*c**3*d*e - 107*a**2*b*c**3*e*f - 100*a**2*b*c**2*d*e**2 + 126*a**2*b*c**2*e**2*f + 65*a**2*b*c*d*e**3 - 343*a**2*b*c*e**3*f/3 - 10*a**2*c**5 - 5*a**2*c**4*d**2 + 25*a**2*c**4*d*f + 50*a**2*c**4*e - 30*a**2*c**4*f**2 - a**2*c**3*d**2*e + 5*a**2*c**3*d*e*f + 20*a**2*c**3*e**2 + 23*a**2*c**3*e*f**2 - 10*a**2*c**2*d**2*e**2 - 24*a**2*c**2*d*e**2*f - 24*a**2*c**2*e**3 - 30*a**2*c**2*e**2*f**2 - 28*a**2*c*d*e**3*f/3 + 161*a**2*c*e**4/3 + 25*a**2*c*e**3*f**2 + 25*a**2*e**5 - 10*a*b**3*c**3*e - 10*a*b**2*c**4*f - 5*a*b**2*c**3*e*f - 10*a*b*c**4*d**2 + 20*a*b*c**4*e + 35*a*b*c**4*f**2 - 19*a*b*c**3*d**2*e - 58*a*b*c**3*e**2 + 49*a*b*c**3*e*f**2 + 25*a*b*c**2*d**2*e**2 + 80*a*b*c**2*e**3 + 106*a*b*c**2*e**2*f**2 - 61*a*b*c*e**4 - 50*a*b*e**5 + 40*a*c**5*d - 60*a*c**5*f - 5*a*c**4*d**2*f - 77*a*c**4*d*e - 25*a*c**4*d*f**2 + 17*a*c**4*e*f + 5*a*c**4*f**3 + 32*a*c**3*d*e**2 - 219*a*c**3*e**2*f - 18*a*c**3*e*f**3 - 377*a*c**2*d*e**3/3 + 341*a*c**2*e**3*f/3 - 19*a*c**2*e**2*f**3 - 50*a*c*d*e**4 - 161*a*c*e**4*f/3 + 28*a*c*e**3*f**3/3 - 25*a*e**5*f + 10*b**2*c**3*d**2*e + 10*b**2*c**3*e**2 + 10*b*c**4*d**3 - 5*b*c**4*d*e + 15*b*c**4*e*f + 15*b*c**3*d*e**2 - 20*b*c**3*e**2*f - 17*b*c**2*d*e**3 + 60*b*c**2*e**3*f + 25*b*c*d*e**4 + 6*b*c*e**4*f + 50*b*e**5*f - 15*c**5*d**2 + 20*c**5*d*f - 5*c**5*f**2 + 15*c**4*d**2*e + 10*c**4*d**2*f**2 + 18*c**4*d*e*f - 3*c**4*e*f**2 - 17*c**3*d**2*e**2 + 111*c**3*d*e**2*f - 6*c**3*e**2*f**2 + 25*c**2*d**2*e**3 + 62*c**2*d*e**3*f/3 + 16*c**2*e**3*f**2/3 + 50*c*d*e**4*f",
  "a**4*b*e**4 - a**3*c*e**4/2 + 2*a**3*e**5 + 2*a**2*b*c**2*e**3 - 15*a**2*b*c*e**4 + 5*a**2*b*e**5 + 2*a**2*c**2*d*e**3 - 2*a**2*c**2*e**3*f + 2*a**2*c*d*e**4 + 5*a**2*c*e**4*f/2 - 2*a**2*e**5*f + 2*a*b**2*e**5 - 2*a*b*c**2*d*e**3 + 2*a*b*c**2*e**3*f - 5*a*b*d*e**5 - 2*a*c**3*e**3 - 2*a*c**2*d**2*e**3 + 33*a*c**2*e**4/2 - 5*a*c*d**2*e**4 + 3*a*c*d*e**4*f - 4*a*c*e**5 + b**2*c*e**4*f + 2*b**2*d*e**5 + 4*b*c*d**2*e**4 - 3*b*c*e**5 + 2*c**2*d**3*e**3 - 3*c**2*d*e**4 - 9*c**2*e**4*f/2 - c*e**5*f",
  "3*a**5*b*c**2*e/2 - a**5*b*c*e**2/2 + 3*a**5*c**2*d*e/2 - 3*a**5*c**2*e*f/2 - a**5*c*d*e**2/2 + a**5*c*e**2*f/2 + 9*a**4*b*c**2*e*f/2 + a**4*b*e**3*f - 9*a**4*c**3*e/2 - 3*a**4*c**2*e**2/2 - 3*a**4*c**2*e*f**2/2 - a**4*c*e**3/2 + a**4*c*e**2*f**2/2 - 2*a**4*e**4 - 6*a**3*b*c**3*e + 20*a**3*b*c**2*e**2 + 13*a**3*b*c*e**3/6 + 11*a**3*b*e**4 - 9*a**3*c**3*d*e/2 + 9*a**3*c**3*e*f/2 + 45*a**3*c**2*d*e**2/2 - 18*a**3*c**2*e**2*f + 25*a**3*c*d*e**3/6 - 25*a**3*c*e**3*f/6 + 9*a**2*b**2*c**3*e - 42*a**2*b**2*c**2*e**2 - 36*a**2*b*c**3*d*e + 18*a**2*b*c**3*e*f + 117*a**2*b*c**2*d*e**2/2 - 95*a**2*b*c**2*e**2*f/2 - 11*a**2*b*c*d*e**3 + 71*a**2*b*c*e**3*f/6 - 5*a**2*b*d*e**4 + 27*a**2*c**4*e/2 + 15*a**2*c**3*d**2*e/2 + 9*a**2*c**3*d*e*f + 55*a**2*c**3*e**2/2 - 21*a**2*c**3*e*f**2/2 - 10*a**2*c**2*d**2*e**2 - 57*a**2*c**2*d*e**2*f/2 - 18*a**2*c**2*e**3 + 37*a**2*c**2*e**2*f**2/2 - 5*a**2*c*d**2*e**3 + 11*a**2*c*d*e**3*f/6 + 19*a**2*c*e**4/3 + a**2*c*e**3*f**2 - 5*a**2*e**5 - 15*a*b**2*c**3*e*f/2 + 2*a*b**2*d*e**4 + 15*a*b*c**4*e/2 + 12*a*b*c**3*d**2*e - 47*a*b*c**3*e**2/2 - 6*a*b*c**3*e*f**2 - a*b*c**2*d**2*e**2 + 115*a*b*c**2*e**3/2 + 243*a*b*c**2*e**2*f**2/2 + 2*a*b*c*d**2*e**3 - 31*a*b*c*e**4 + 3*a*c**4*d*e/2 - 33*a*c**4*e*f/2 - 30*a*c**3*d*e**2 - 115*a*c**3*e**2*f/2 + 9*a*c**3*e*f**3/2 - 197*a*c**2*d*e**3/6 - 139*a*c**2*e**3*f/6 - 65*a*c**2*e**2*f**3/2 - 2*a*c*d*e**4 - 46*a*c*e**4*f/3 - 17*a*c*e**3*f**3/6 + 5*a*e**5*f - 15*b*c**3*d*e**2/2 + 29*b*c**2*d*e**3/2 - b*c*d*e**4 + 28*b*c*e**4*f + 2*b*e**5*f - 15*c**4*d**2*e/2 + 3*c**4*d*e*f + 9*c**4*e*f**2/2 + 29*c**3*d**2*e**2/2 + 52*c**3*d*e**2*f - 37*c**3*e**2*f**2 - c**2*d**2*e**3 + 179*c**2*d*e**3*f/6 + 205*c**2*e**3*f**2/6 + 4*c*d*e**4*f",
  "-a**5*b*c**2*e/2 + a**5*b*c*e**2/2 - a**5*c**2*d*e/2 + a**5*c**2*e*f/2 + a**5*c*d*e**2/2 - a**5*c*e**2*f/2 - 3*a**4*b*c**2*e*f/2 + a**4*b*c*e**2*f + 3*a**4*c**3*e/2 - a**4*c**2*e**2/2 + a**4*c**2*e*f**2/2 - a**4*c*e**3/2 - a**4*c*e**2*f**2/2 + 2*a**3*b*c**3*e - 8*a**3*b*c**2*e**2 + 13*a**3*b*c*e**3/6 + 3*a**3*c**3*d*e/2 - 3*a**3*c**3*e*f/2 - 17*a**3*c**2*d*e**2/2 + 7*a**3*c**2*e**2*f + 13*a**3*c*d*e**3/6 - 7*a**3*c*e**3*f/6 - 3*a**2*b**2*c**3*e + 16*a**2*b**2*c**2*e**2 + 12*a**2*b*c**3*d*e - 6*a**2*b*c**3*e*f - 55*a**2*b*c**2*d*e**2/2 + 43*a**2*b*c**2*e**2*f/2 + 14*a**2*b*c*d*e**3 - 79*a**2*b*c*e**3*f/6 - 9*a**2*c**4*e/2 - 5*a**2*c**3*d**2*e/2 - 3*a**2*c**3*d*e*f - 19*a**2*c**3*e**2/2 + 7*a**2*c**3*e*f**2/2 + 5*a**2*c**2*d**2*e**2 + 23*a**2*c**2*d*e**2*f/2 + 5*a**2*c**2*e**3 - 17*a**2*c**2*e**2*f**2/2 - 31*a**2*c*d*e**3*f/6 + a**2*c*e**4/3 + 3*a**2*c*e**3*f**2 + 3*a**2*e**5 + 5*a*b**2*c**3*e*f/2 - 5*a*b*c**4*e/2 - 4*a*b*c**3*d**2*e + 19*a*b*c**3*e**2/2 + 2*a*b*c**3*e*f**2 + 3*a*b*c**2*d**2*e**2 - 51*a*b*c**2*e**3/2 - 97*a*b*c**2*e**2*f**2/2 + 16*a*b*c*e**4 - 6*a*b*e**5 - a*c**4*d*e/2 + 11*a*c**4*e*f/2 + 12*a*c**3*d*e**2 + 41*a*c**3*e**2*f/2 - 3*a*c**3*e*f**3/2 + 43*a*c**2*d*e**3/6 + 83*a*c**2*e**3*f/6 + 27*a*c**2*e**2*f**3/2 - 6*a*c*d*e**4 - a*c*e**4*f/3 + 13*a*c*e**3*f**3/6 - 3*a*e**5*f + 5*b*c**3*d*e**2/2 - 13*b*c**2*d*e**3/2 + 3*b*c*d*e**4 - 13*b*c*e**4*f + 6*b*e**5*f + 5*c**4*d**2*e/2 - c**4*d*e*f - 3*c**4*e*f**2/2 - 13*c**3*d**2*e**2/2 - 20*c**3*d*e**2*f + 15*c**3*e**2*f**2 + 3*c**2*d**2*e**3 - 61*c**2*d*e**3*f/6 - 77*c**2*e**3*f**2/6 + 6*c*d*e**4*f",
  "a**5*e**4 - 5*a**3*c*e**4/4 + 31*a**3*e**5/4 + 5*a**2*b*c**2*e**3 - 73*a**2*b*c*e**4/2 + 12*a**2*b*e**5 + 5*a**2*c**2*d*e**3 - 5*a**2*c**2*e**3*f + 6*a**2*c*d*e**4 + 31*a**2*c*e**4*f/4 - 31*a**2*e**5*f/4 + 5*a*b**2*e**5 - 5*a*b*c**2*d*e**3 + 5*a*b*c**2*e**3*f - 13*a*b*d*e**5 - 5*a*c**3*e**3 - 5*a*c**2*d**2*e**3 + 165*a*c**2*e**4/4 - 13*a*c*d**2*e**4 + 6*a*c*d*e**4*f - 41*a*c*e**5/4 + 5*b**2*c*e**4*f/2 + 5*b**2*d*e**5 + 10*b*c*d**2*e**4 - 15*b*c*e**5/2 + 5*c**2*d**3*e**3 - 15*c**2*d*e**4/2 - 45*c**2*e**4*f/4 - 11*c*e**5*f/4",
  "-a**6*b**2*e - a**6*b*d*e + a**6*b*e*f + 21*a**5*b*c*e/5 + a**5*b*d**2*e + a**5*b*e**2 + 21*a**5*c*d*e/5 - 21*a**5*c*e*f/5 - 21*a**4*c*d**2*e/5 - 21*a**4*c*e**2/5 + 2*a**3*b*c**2*e/5 - 39*a**3*b*c*e**2/5 + 2*a**3*c**2*d*e/5 - 2*a**3*c**2*e*f/5 - 39*a**3*c*d*e**2/5 + 39*a**3*c*e**2*f/5 + 3*a**2*b**2*c**2*e - 18*a**2*b**2*c*e**2/5 - 25*a**2*b*c**2*d*e + 212*a**2*b*c**2*e*f/5 + 25*a**2*b*c*d*e**2 - 211*a**2*b*c*e**2*f/5 + 3*a**2*b*e**3*f/5 - 24*a**2*c**3*e + 76*a**2*c**2*d**2*e/5 - 4*a**2*c**2*d*e*f + 25*a**2*c**2*e**2 - 58*a**2*c**2*e*f**2/5 - 11*a**2*c*d*e**2*f/5 + 36*a**2*c*e**3/5 + 10*a**2*c*e**2*f**2 + 4*a**2*e**4 - 5*a*b**2*c**2*e*f + 5*a*b*c**3*e + 9*a*b*c**2*d**2*e/5 - 32*a*b*c**2*e**2/5 - 74*a*b*c**2*e*f**2/5 + 7*a*b*c*e**3 + 139*a*b*c*e**2*f**2/5 - 34*a*b*e**4/5 - 3*a*b*e**3*f**2/5 + 92*a*c**3*d*e/5 - 42*a*c**3*e*f/5 - 37*a*c**2*d*e**2/5 + 69*a*c**2*e**2*f/5 + 33*a*c**2*e*f**3/5 - 6*a*c*d*e**3 - 27*a*c*e**3*f - 41*a*c*e**2*f**3/5 - 4*a*e**4*f - 5*b*c**2*d*e**2 + 17*b*c*d*e**3/5 + 34*b*e**4*f/5 - 5*c**3*d**2*e - 8*c**3*d*e*f/5 + 33*c**3*e*f**2/5 + 17*c**2*d**2*e**2/5 + 24*c**2*d*e**2*f/5 - 74*c**2*e**2*f**2/5 + 6*c*d*e**3*f + 74*c*e**3*f**2/5",
  "-5*a**4*e**4 + 3*a**3*b*c**2*e**2/2 - 59*a**3*b*c*e**3/6 + 13*a**3*b*e**4 + 3*a**3*c**2*d*e**2/2 - 3*a**3*c**2*e**2*f/2 - 59*a**3*c*d*e**3/6 + 59*a**3*c*e**3*f/6 - a**2*b**2*c**2*e**2/2 - a**2*b*c**3*e*f/2 + a**2*b*c**2*e**2*f/2 - 55*a**2*b*c*e**3*f/6 + a**2*b*d*e**4 + a**2*c**4*e + a**2*c**3*e**2/2 - 3*a**2*c**2*d*e**2*f/2 + 9*a**2*c**2*e**3 + a**2*c*d**2*e**3 + 59*a**2*c*d*e**3*f/6 - 13*a**2*c*e**4/6 - a**2*c*e**3*f**2 - 12*a**2*e**5 - a*b**2*c**3*e*f/2 - 3*a*b**2*d*e**4 - 3*a*b*c**3*e**2/2 + 2*a*b*c**3*e*f**2 + 19*a*b*c**2*e**3/2 + 9*a*b*c**2*e**2*f**2/2 - 3*a*b*c*d**2*e**3 - 21*a*b*c*e**4/2 + 11*a*b*e**5/2 - a*c**4*d*e/2 - 3*a*c**4*e*f/2 - 3*a*c**3*d*e**2/2 - 4*a*c**3*e**2*f - a*c**3*e*f**3/2 - 4*a*c**2*d*e**3/3 + 17*a*c**2*e**3*f/6 - a*c**2*e**2*f**3 + a*c*d*e**4/2 - 35*a*c*e**4*f/6 - 4*a*c*e**3*f**3/3 + 12*a*e**5*f + b**3*c*e**3*f/2 + b**3*d*e**4 + b**2*c*d**2*e**3 - 3*b**2*c*e**4/2 + b**2*e**5 - b*c**2*d*e**3/2 + b*c**2*e**3*f - b*c*d*e**4 - 2*b*c*e**4*f - b*e**5*f/2 + c**4*d*e*f - c**4*e*f**2/2 + c**3*d**2*e**2 + 3*c**3*d*e**2*f - c**3*e**2*f**2/2 - 2*c**2*d**2*e**3 - 13*c**2*d*e**3*f/6 - 5*c**2*e**3*f**2/6 + 9*c*d*e**4*f/2",
  "a**3*b*c**3*e - 5*a**3*b*c**2*e**2 - 2*a**3*b*c*e**3 + a**3*c**3*d*e - a**3*c**3*e*f - 5*a**3*c**2*d*e**2 + 5*a**3*c**2*e**2*f - 2*a**3*c*d*e**3 + 2*a**3*c*e**3*f + 3*a**2*b**2*c**2*e**2 + 2*a**2*b*c**3*e*f + a**2*b*c**2*e**2*f - 8*a**2*b*c*d*e**3 + 7*a**2*b*c*e**3*f - 3*a**2*c**4*e - a**2*c**3*d*e*f - 7*a**2*c**3*e**2 + a**2*c**2*d**2*e**2 + 5*a**2*c**2*d*e**2*f + 7*a**2*c**2*e**3 - a**2*c**2*e**2*f**2 + 5*a**2*c*d*e**3*f - 9*a**2*c*e**4 - 3*a**2*c*e**3*f**2 - 3*a**2*e**5 + 2*a*b**2*c**3*e*f - 2*a*b*c**4*e + 6*a*b*c**3*e**2 - 4*a*b*c**3*e*f**2 - 3*a*b*c**2*d**2*e**2 - 8*a*b*c**2*e**3 - 20*a*b*c**2*e**2*f**2 + 7*a*b*c*e**4 + 6*a*b*e**5 + a*c**4*d*e + 3*a*c**4*e*f + 7*a*c**3*d*e**2 + 17*a*c**3*e**2*f + a*c**3*e*f**3 + 15*a*c**2*d*e**3 - 4*a*c**2*e**3*f + 5*a*c**2*e**2*f**3 + 6*a*c*d*e**4 + 9*a*c*e**4*f - a*c*e**3*f**3 + 3*a*e**5*f + b**3*c*d*e**3 + b**3*c*e**3*f + b**2*c**2*d**2*e**2 - b**2*c**2*e**3 + b*c**3*e**2*f - 2*b*c**2*d*e**3 - 4*b*c**2*e**3*f - 3*b*c*d*e**4 - 5*b*c*e**4*f - 6*b*e**5*f + c**4*d**2*e - 2*c**4*d*e*f + c**4*e*f**2 - 2*c**3*d**2*e**2 - 12*c**3*d*e**2*f + 4*c**3*e**2*f**2 - 3*c**2*d**2*e**3 - 7*c**2*d*e**3*f - 5*c**2*e**3*f**2 - 6*c*d*e**4*f",
  "-3*a**3*c*e**4/4 + a**3*e**5/4 + 3*a**2*b*c*e**4/2 + a**2*c*d*e**4 + a**2*c*e**4*f/4 - a**2*e**5*f/4 - a*b**2*e**5 - 9*a*c**2*e**4/4 - a*c*d*e**4*f + 5*a*c*e**5/4 - b**2*c*e**4*f/2 + b**2*e**5*f + b*c*e**5/2 + c**2*d*e**4/2 + 5*c**2*e**4*f/4 - 5*c*e**5*f/4",
  "3*a**4*e**4 - a**3*b*c**2*e**2/2 + 11*a**3*b*c*e**3/6 - 8*a**3*b*e**4 - a**3*c**2*d*e**2/2 + a**3*c**2*e**2*f/2 + 11*a**3*c*d*e**3/6 - 11*a**3*c*e**3*f/6 + a**2*b**2*c**2*e**2/2 + a**2*b*c**3*e*f/2 - a**2*b*c**2*e**2*f/2 + 13*a**2*b*c*e**3*f/6 - a**2*c**4*e + a**2*c**3*e**2/2 + a**2*c**2*d*e**2*f/2 - 2*a**2*c**2*e**3 - 11*a**2*c*d*e**3*f/6 + 13*a**2*c*e**4/6 + 7*a**2*e**5 + a*b**2*c**3*e*f/2 - a*b*c**3*e**2/2 - 2*a*b*c**3*e*f**2 - 3*a*b*c**2*e**3/2 - a*b*c**2*e**2*f**2/2 + 11*a*b*c*e**4/2 - 7*a*b*e**5/2 + a*c**4*d*e/2 + 3*a*c**4*e*f/2 + a*c**3*d*e**2/2 + a*c**3*e**2*f + a*c**3*e*f**3/2 + 4*a*c**2*d*e**3/3 - 11*a*c**2*e**3*f/6 - a*c*d*e**4/2 + 23*a*c*e**4*f/6 + a*c*e**3*f**3/3 - 7*a*e**5*f - b**3*c*e**3*f/2 + b**3*e**4*f + b**2*c*e**4/2 - b**2*e**5 + b*c**2*d*e**3/2 - b*c*d*e**4 - 2*b*c*e**4*f + b*e**5*f/2 - c**4*d*e*f + c**4*e*f**2/2 - c**3*d*e**2*f - c**3*e**2*f**2/2 + c**2*d*e**3*f/6 + 5*c**2*e**3*f**2/6 - 5*c*d*e**4*f/2",
  "a**3*b*c**3*e + a**3*c**3*d*e - a**3*c**3*e*f + a**2*b*c**3*e*f - a**2*c**4*e - a**2*c**3*d*e*f - a**2*c**3*e**2 - a*b**3*c**3*e + a*b**2*c**3*e*f - a*b*c**4*e + a*c**3*e**2*f + b**2*c**3*e**2 + b**2*c**3*e*f**2 + b*c**4*d*e - b*c**4*e*f + b*c**3*e**2*f + c**4*d*e*f - c**4*e*f**2",
  "2*a**3*b*c**3*e - a**3*b*c*e**3/3 + 2*a**3*c**3*d*e - 2*a**3*c**3*e*f - a**3*c*d*e**3/3 + a**3*c*e**3*f/3 - 3*a**2*b**2*c**3*e + 2*a**2*b**2*c**2*e**2 + 2*a**2*b*c**3*e*f + a**2*b*c**2*e**2*f + a**2*b*c*e**3*f/3 - a**2*c**4*e - 3*a**2*c**3*d*e*f - 5*a**2*c**3*e**2 + a**2*c**3*e*f**2 + a**2*c*d*e**3*f/3 - 2*a**2*c*e**4/3 + a*b**2*c**3*e*f + 3*a*b*c**3*e**2 + 3*a*b*c**3*e*f**2 - 3*a*b*c**2*e**3 - 8*a*b*c**2*e**2*f**2 + 2*a*b*c*e**4 + a*c**4*d*e - 2*a*c**4*e*f + 6*a*c**3*e**2*f - a*c**3*e*f**3 + 5*a*c**2*d*e**3/3 + 10*a*c**2*e**3*f/3 + 2*a*c**2*e**2*f**3 + 2*a*c*e**4*f/3 - a*c*e**3*f**3/3 - b*c**3*e**2*f - b*c**3*e*f**3 + b*c**2*e**3*f + b*c**2*e**2*f**3 - 2*b*c*e**4*f + c**4*d*e*f - c**4*e*f**2 - 2*c**3*d*e**2*f + c**3*d*e*f**3 + 3*c**3*e**2*f**2 - 5*c**2*d*e**3*f/3 - 10*c**2*e**3*f**2/3",
  "-a**3*b*c*e**3/3 - a**3*c*d*e**3/3 + a**3*c*e**3*f/3 - 2*a**2*b*c*e**3*f/3 + a**2*c**2*e**3 + a**2*c*d*e**3*f/3 - 2*a**2*c*e**4/3 + a*b*c*e**3*f**2 - a*c**2*d*e**3/3 - 2*a*c**2*e**3*f/3 + 2*a*c*e**4*f/3 - a*c*e**3*f**3/3 + c**2*d*e**3*f/3 - c**2*e**3*f**2/3",
  "-a**4*b*c**3 - a**4*c**3*d + a**4*c**3*f - 2*a**3*b*c**3*f + a**3*c**4 + a**3*c**3*e + a**3*c**3*f**2 - a**2*b**3*c**3 + 2*a**2*b*c**4 + a**2*b*c**3*e - 2*a**2*b*c**3*f**2 + a**2*c**4*d + a**2*c**3*f**3 + a*b**2*c**3*e + a*b*c**4*d + 2*a*b*c**4*f - 3*a*b*c**3*d*e - 2*a*b*c**3*f**3 - 2*a*c**4*d**2 - a*c**4*e + 2*a*c**4*f**2 + a*c**3*d*f**3 - a*c**3*e**2 - a*c**3*e*f**2 - b*c**3*e*f**2 - c**4*d**2*f - c**4*d*f**2 - 2*c**4*e*f + c**3*e**2*f",
  "a**3*e**4 + 5*a**2*b*c**3*e + 6*a**2*b*c**2*e**2 + 3*a**2*b*c*e**3 + 5*a**2*c**3*d*e - 5*a**2*c**3*e*f + 4*a**2*c**2*d*e**2 - 5*a**2*c**2*e**2*f + 4*a**2*c*d*e**3 - 4*a**2*c*e**3*f - a**2*e**4*f - 19*a*b**2*c**2*e**2 - 4*a*b**2*e**4 - 5*a*b*c**3*d*e + 5*a*b*c**3*e*f + 10*a*b*c**2*e**2*f - 13*a*b*c*d*e**3 + 28*a*b*c*e**3*f - 5*a*c**4*e - 5*a*c**3*d**2*e - 6*a*c**3*e**2 - 13*a*c**2*d**2*e**2 + 18*a*c**2*d*e**2*f - 20*a*c**2*e**3 - 11*a*c**2*e**2*f**2 - 4*a*c*d*e**3*f + 5*a*c*e**4 + 3*a*c*e**3*f**2 + a*c*e**2*f**4 + 5*b**2*c*d*e**3 + 3*b**2*c*e**3*f + 4*b**2*e**4*f + 10*b*c**2*d**2*e**2 + 14*b*c**2*e**3 + 12*b*c**2*e**2*f**2 + 2*b*c*e**4 - 13*b*c*e**3*f**2 + 5*c**3*d**3*e + 14*c**3*d*e**2 - 7*c**3*e**2*f + 2*c**2*d*e**3 - 10*c**2*d*e**2*f**2 + 3*c**2*e**3*f + c**2*e**2*f**3 - 5*c*e**4*f - c*e**3*f**3",
  "12*a**4*b*c**2*e + 12*a**4*c**2*d*e - 12*a**4*c**2*e*f - 7*a**3*b**2*c**2*e + 19*a**3*b*c**2*e*f + 7*a**3*b*c*e**2*f + 7*a**3*b*e**3*f - 19*a**3*c**3*e - 12*a**3*c**2*d*e*f - 19*a**3*c**2*e**2 - 7*a**3*c*e**3 + a**3*e**4/2 + 13*a**2*b*c**3*e - 6*a**2*b*c**2*e**2 - 26*a**2*b*c*e**3 + 35*a**2*b*e**4 + 18*a**2*c**3*d*e - 12*a**2*c**3*e*f + 14*a**2*c**2*d*e**2 + 5*a**2*c**2*e**2*f - 26*a**2*c*d*e**3 + 33*a**2*c*e**3*f - a**2*e**4*f/2 - 7*a*b**2*c**3*e - 12*a*b**2*c**2*e**2 + 40*a*b**2*e**4 - 14*a*b*c**3*d*e + 25*a*b*c**3*e*f - 12*a*b*c**2*d*e**2 - 23*a*b*c**2*e**2*f - 35*a*b*c*d*e**3 - 60*a*b*c*e**3*f - 35*a*b*d*e**4 - 21*a*c**4*e - 12*a*c**3*d**2*e + 10*a*c**3*d*e*f + 35*a*c**3*e**2 - 11*a*c**3*e*f**2 - 49*a*c**2*d**2*e**2 + 61*a*c**2*d*e**2*f + 107*a*c**2*e**3 - 4*a*c**2*e**2*f**2 + a*c**2*e*f**4 - 35*a*c*d**2*e**3 + 61*a*c*d*e**3*f - 135*a*c*e**4/2 + 14*b**2*c*d*e**3 + 34*b**2*c*e**3*f + 14*b**2*d*e**4 - 26*b**2*e**4*f + 7*b*c**3*e**2 + 7*b*c**3*e*f**2 + 28*b*c**2*d**2*e**2 - 2*b*c**2*e**3 + 18*b*c**2*e**2*f**2 + 28*b*c*d**2*e**3 - 34*b*c*e**4 - 23*b*c*e**3*f**2 + 7*c**4*d*e - 7*c**4*e*f + 14*c**3*d**3*e - 2*c**3*d*e**2 - 5*c**3*d*e*f**2 - c**3*e**2*f + c**3*e*f**3 + 14*c**2*d**3*e**2 - 34*c**2*d*e**3 - 26*c**2*d*e**2*f**2 - 32*c**2*e**3*f - c**2*e**2*f**3 + 65*c*e**4*f/2 + c*e**3*f**3",
  "-a**4*b*e**3 - a**4*d*e**3 + a**4*e**3*f - 6*a**3*b*c*e**2*f/5 + 13*a**3*b*d*e**3/5 - 7*a**3*b*e**3*f/5 + 6*a**3*c**2*e**2/5 - 2*a**3*c*d**2*e**2/5 - a**3*c*e**3/5 + 2*a**3*c*e**2*f**2/5 + a**3*d**2*e**3 + 14*a**3*e**4/5 - 2*a**2*b*c**3*e/5 + 2*a**2*b*c**2*e**2 + a**2*b*c*d**2*e**2 + 7*a**2*b*c*e**3/5 - a**2*b*e**4/5 - 2*a**2*c**3*d*e/5 + 2*a**2*c**3*e*f/5 + 3*a**2*c**2*d*e**2/5 - 8*a**2*c**2*e**2*f/5 - 7*a**2*c*d*e**3/5 + a**2*c*e**3*f/5 - a**2*d**2*e**3*f - 14*a**2*e**4*f/5 - a*b**2*c**2*e**2 - 14*a*b**2*e**4/5 + 2*a*b*c**3*d*e/5 - 2*a*b*c**3*e*f/5 - 3*a*b*c**2*d*e**2/5 + 21*a*b*c**2*e**2*f/5 + 2*a*b*c*d*e**3/5 + a*b*c*e**3*f + 2*a*c**4*e/5 + 2*a*c**3*d**2*e/5 - 19*a*c**3*e**2/5 - a*c**2*d**2*e**2/5 - 7*a*c**2*d*e**2*f/5 - 17*a*c**2*e**3/5 - 2*a*c**2*e**2*f**2/5 - 4*a*c*d*e**3*f/5 + 13*a*c*e**4/5 + 2*a*c*e**3*f**2/5 - 3*b**2*c*d*e**3/5 - 2*b**2*c*e**3*f + 3*b**2*d*e**4/5 + 17*b**2*e**4*f/5 - b*c**2*d**2*e**2 + 8*b*c**2*e**3/5 + 6*b*c*d**2*e**3/5 + 4*b*c*e**4/5 - 2*c**3*d**3*e/5 + 8*c**3*d*e**2/5 - 2*c**3*e**2*f/5 + 3*c**2*d**3*e**2/5 + 4*c**2*d*e**3/5 + 14*c**2*e**3*f/5 - 18*c*e**4*f/5",
  "-11*a**4*b*c**3/5 + a**4*b*c**2*e/5 + a**4*b*c*e**2/25 - 11*a**4*c**3*d/5 + 11*a**4*c**3*f/5 + a**4*c**2*d*e/5 - a**4*c**2*e*f/5 + a**4*c*d*e**2/25 - a**4*c*e**2*f/25 + a**3*b**2*c**3 - 4*a**3*b**2*c**2*e/5 + a**3*b*c**3*d - 13*a**3*b*c**3*f/5 - a**3*b*c**2*e*f/5 + 13*a**3*b*c*e**2*f/25 + 11*a**3*b*e**3*f/25 + 11*a**3*c**4/5 + 14*a**3*c**3*d*f/5 + 12*a**3*c**3*e/5 - 3*a**3*c**3*f**2/5 - 2*a**3*c**2*d**2*e/5 - a**3*c**2*d*e*f/5 - 18*a**3*c**2*e**2/25 + 2*a**3*c**2*e*f**2/5 - 12*a**3*c*e**3/25 - a**3*c*e**2*f**2/25 - 7*a**3*e**4/50 + a**2*b**3*c**3/5 + 7*a**2*b*c**4/5 + 8*a**2*b*c**3*e/25 - 4*a**2*b*c**3*f**2/5 + a**2*b*c**2*d**2*e + a**2*b*c**2*e**2/25 - 63*a**2*b*c*e**3/25 + 11*a**2*b*e**4/5 - 3*a**2*c**4*d/5 + 2*a**2*c**4*f/5 + 3*a**2*c**3*d*e/25 - a**2*c**3*d*f**2 - 78*a**2*c**3*e*f/25 + 2*a**2*c**3*f**3/5 - 18*a**2*c**2*d*e**2/25 + 13*a**2*c**2*e**2*f/25 - 56*a**2*c*d*e**3/25 + 69*a**2*c*e**3*f/25 + 7*a**2*e**4*f/50 - 4*a*b**2*c**3*e/5 + 16*a*b**2*e**4/5 - 3*a*b*c**4*d/5 - 3*a*b*c**4*f/5 - 23*a*b*c**3*d*e/25 + 18*a*b*c**3*e*f/25 - 44*a*b*c**2*d*e**2/25 - 43*a*b*c**2*e**2*f/25 - 9*a*b*c*d*e**3/5 - 147*a*b*c*e**3*f/25 - 11*a*b*d*e**4/5 - 4*a*c**4*d**2/5 - 9*a*c**4*d*f/5 - 43*a*c**4*e/25 + 6*a*c**4*f**2/5 - 63*a*c**3*d**2*e/25 + 11*a*c**3*d*e*f/5 + 59*a*c**3*e**2/25 - 4*a*c**3*e*f**2/5 - 67*a*c**2*d**2*e**2/25 + 22*a*c**2*d*e**2*f/5 + 211*a*c**2*e**3/25 - 19*a*c**2*e**2*f**2/25 - 11*a*c*d**2*e**3/5 + 111*a*c*d*e**3*f/25 - 253*a*c*e**4/50 + 7*a*c*e**3*f**2/25 + 28*b**2*c*d*e**3/25 + 68*b**2*c*e**3*f/25 + 22*b**2*d*e**4/25 - 58*b**2*e**4*f/25 + b*c**3*d**2*e/5 + 3*b*c**3*e**2/5 + 3*b*c**3*e*f**2/5 + 56*b*c**2*d**2*e**2/25 - 28*b*c**2*e**3/25 + 12*b*c**2*e**2*f**2/25 + 44*b*c*d**2*e**3/25 - 62*b*c*e**4/25 - 27*b*c*e**3*f**2/25 + c**4*d**3/5 + 4*c**4*d**2*f/5 + 3*c**4*d*e/5 + 2*c**4*e*f/5 + 28*c**3*d**3*e/25 - 28*c**3*d*e**2/25 - 3*c**3*d*e*f**2/5 - 19*c**3*e**2*f/25 + 22*c**2*d**3*e**2/25 - 62*c**2*d*e**3/25 - 27*c**2*d*e**2*f**2/25 - 52*c**2*e**3*f/25 + 143*c*e**4*f/50",
  "10*a**5*b*c**2 - a**5*b*c*e/5 + 10*a**5*c**2*d - 10*a**5*c**2*f - a**5*c*d*e/5 + a**5*c*e*f/5 - 4*a**4*b**2*c**2 - 4*a**4*b*c**2*d + 16*a**4*b*c**2*f - 10*a**4*c**3 - 8*a**4*c**2*d*f - 10*a**4*c**2*e - 2*a**4*c**2*f**2 + a**4*c*d**2*e/5 + a**4*c*e**2/5 + 10*a**3*b*c**3 - 97*a**3*b*c**2*e/5 + 8*a**3*b*c**2*f**2 + 74*a**3*b*c*e**2/5 - 10*a**3*b*e**3 + 18*a**3*c**3*d - 22*a**3*c**3*f - 97*a**3*c**2*d*e/5 + 137*a**3*c**2*e*f/5 - 2*a**3*c**2*f**3 + 74*a**3*c*d*e**2/5 - 74*a**3*c*e**2*f/5 - 10*a**3*d*e**3 + 10*a**3*e**3*f + a**2*b**4*c**2 - 10*a**2*b**2*c**3 + 17*a**2*b**2*c**2*e - 62*a**2*b**2*c*e**2/5 - 18*a**2*b*c**3*d + 36*a**2*b*c**3*f + 26*a**2*b*c**2*d*e - 282*a**2*b*c**2*e*f/5 - 20*a**2*b*c*d*e**2 + 136*a**2*b*c*e**2*f/5 - 2*a**2*b*d*e**3 - 108*a**2*b*e**3*f/5 - 27*a**2*c**4 + 6*a**2*c**3*d**2 - 14*a**2*c**3*d*f + 19*a**2*c**3*e - 2*a**2*c**3*f**2 - a**2*c**2*d**2*e/5 + 17*a**2*c**2*d*e*f + 26*a**2*c**2*e**2 + 53*a**2*c**2*e*f**2/5 - 2*a**2*c*d**2*e**2 - 34*a**2*c*d*e**2*f/5 + 44*a**2*c*e**3/5 - 6*a**2*c*e**2*f**2 + 10*a**2*d*e**3*f - 3*a**2*e**4 - a*b**2*c**3*f - 10*a*b**2*c**2*e*f + 5*a*b**2*d*e**3 + 20*a*b*c**3*e + 4*a*b*c**3*f**2 - 19*a*b*c**2*d**2*e/5 - 128*a*b*c**2*e**2/5 - 41*a*b*c**2*e*f**2/5 + 5*a*b*c*d**2*e**2 + 24*a*b*c*e**3 + 206*a*b*c*e**2*f**2/5 - 86*a*b*e**4/5 + 28*a*b*e**3*f**2/5 + 22*a*c**4*d - 16*a*c**4*f + 11*a*c**3*d**2*f - 82*a*c**3*d*e/5 - 2*a*c**3*d*f**2 + 237*a*c**3*e*f/5 + 42*a*c**2*d*e**2/5 - 349*a*c**2*e**2*f/5 + 7*a*c**2*e*f**3/5 - 17*a*c*d*e**3 - a*c*e**3*f - 49*a*c*e**2*f**3/5 + 3*a*e**4*f - b**2*c**2*e**2 - 3*b*c**3*d*e + 3*b*c**3*e*f - b*c**2*d*e**2 - 9*b*c**2*e**2*f - 17*b*c*d*e**3/5 + 12*b*c*e**3*f + 31*b*e**4*f/5 - 2*c**4*d**2 + 2*c**4*d*f - c**3*d**2*e - 32*c**3*d*e*f/5 + 7*c**3*e*f**2/5 - 17*c**2*d**2*e**2/5 + 141*c**2*d*e**2*f/5 - 56*c**2*e**2*f**2/5 + 6*c*d*e**3*f + 56*c*e**3*f**2/5",
  "-a**3*d*e**4 + 2*a**2*c*e**4 + a**2*d*e**4*f - 2*a**2*e**5 - a*c*d*e**4 - 2*a*c*e**4*f + 2*a*e**5*f + c*d*e**4*f",
  "49*a**5*b*c**2 + 49*a**5*c**2*d - 49*a**5*c**2*f - 20*a**4*b**2*c**2 - 20*a**4*b*c**2*d + 77*a**4*b*c**2*f - 49*a**4*c**3 - 41*a**4*c**2*d*f - 49*a**4*c**2*e - 8*a**4*c**2*f**2 - 22*a**3*b*c**3 - 2*a**3*b*c**2*e + 36*a**3*b*c**2*f**2 + 16*a**3*b*c*e**2 + 20*a**3*c**3*d - 37*a**3*c**3*f - 4*a**3*c**2*d*e + 45*a**3*c**2*e*f - 8*a**3*c**2*f**3 + 16*a**3*c*d*e**2 - 16*a**3*c*e**2*f + 22*a**2*b**2*c**2*e - 27*a**2*b**2*c*e**2 - 12*a**2*b*c**3*d + 59*a**2*b*c**3*f + 6*a**2*b*c**2*d*e - 36*a**2*b*c**2*e*f + 16*a**2*b*c*e**2*f - 59*a**2*c**4 + 50*a**2*c**3*d**2 - 9*a**2*c**3*d*f + 42*a**2*c**3*e - 19*a**2*c**3*f**2 + 20*a**2*c**2*d*e*f + 17*a**2*c**2*e**2 + 20*a**2*c**2*e*f**2 + a**2*c**2*f**4 - 16*a**2*c*d*e**2*f - 16*a**2*c*e**3 - 16*a*b**2*c**2*e*f - 16*a*b*c**3*d**2 + 16*a*b*c**3*e - 9*a*b*c**3*f**2 - 22*a*b*c**2*e**2 - 34*a*b*c**2*e*f**2 + 27*a*b*c*e**3 + 49*a*b*c*e**2*f**2 + 32*a*c**4*d - 9*a*c**4*f + 2*a*c**3*d**2*f + 28*a*c**3*d*e + 7*a*c**3*d*f**2 + 55*a*c**3*e*f + 3*a*c**3*f**3 + 16*a*c**2*d*e**2 - 48*a*c**2*e**2*f + 10*a*c**2*e*f**3 - 6*a*c*e**3*f - 11*a*c*e**2*f**3 - 16*b*c**2*d*e**2 - 16*c**3*d**2*e + 2*c**3*d**2*f**2 - 18*c**3*d*e*f + 13*c**3*e*f**2 + 11*c**2*d*e**2*f - 23*c**2*e**2*f**2 + 22*c*e**3*f**2",
  "a**3*b**2*c*e**2 - a**3*b*c*e**2*f - a**3*b*e**3*f + a**3*c**2*e**2 + a**3*c*e**3 - a**3*e**4/2 - a**2*b*c**3*e - a**2*b*c**2*e**2 + 3*a**2*b*c*e**3 - 5*a**2*b*e**4 - a**2*c**3*d*e + a**2*c**3*e*f - 2*a**2*c**2*d*e**2 + a**2*c**2*e**2*f + 2*a**2*c*d*e**3 - 3*a**2*c*e**3*f + a**2*e**4*f/2 - 4*a*b**2*e**4 + a*b*c**3*d*e - a*b*c**3*e*f + 2*a*b*c**2*d*e**2 + 3*a*b*c**2*e**2*f + 3*a*b*c*d*e**3 + 11*a*b*c*e**3*f + 5*a*b*d*e**4 + a*c**4*e + a*c**3*d**2*e - 3*a*c**3*e**2 + 5*a*c**2*d**2*e**2 - 4*a*c**2*d*e**2*f - 13*a*c**2*e**3 + 5*a*c*d**2*e**3 - 7*a*c*d*e**3*f + 15*a*c*e**4/2 - a*c*e**3*f**2 - b**2*c*d*e**3 - 3*b**2*c*e**3*f - 2*b**2*d*e**4 + 2*b**2*e**4*f - 2*b*c**2*d**2*e**2 + b*c**2*e**3 - b*c**2*e**2*f**2 - 4*b*c*d**2*e**3 + 4*b*c*e**4 + b*c*e**3*f**2 - c**3*d**3*e + c**3*d*e**2 - 2*c**2*d**3*e**2 + 4*c**2*d*e**3 + c**2*d*e**2*f**2 + 2*c**2*e**3*f - 5*c*e**4*f/2",
  "-a**4*e**4 + a**3*e**4*f + 3*a**2*c*e**4 + 2*a*b*c*e**4 - 4*a*b*e**5 - 4*a*c*d*e**4 - 3*a*c*e**4*f - 2*b*c*e**4*f + 4*b*e**5*f + 4*c*d*e**4*f",
  "-a**4*b*e**3 - a**4*d*e**3 + a**4*e**3*f - a**3*b*e**3*f + a**3*c*e**3 + a**3*d*e**3*f + a**3*e**4 + a**2*b*c**2*e**2 + 2*a**2*b*e**4 + a**2*c**2*d*e**2 - a**2*c**2*e**2*f - a**2*e**4*f - a*b*c**2*d*e**2 + a*b*c**2*e**2*f - 5*a*b*c*e**3*f - 3*a*b*d*e**4 - a*c**3*e**2 - a*c**2*d**2*e**2 + 4*a*c**2*e**3 - 3*a*c*d**2*e**3 + 2*a*c*d*e**3*f - 2*a*c*e**4 + a*c*e**3*f**2 + b**2*d*e**4 + b**2*e**4*f + 2*b*c*d**2*e**3 - b*c*e**4 + c**2*d**3*e**2 - c**2*d*e**3 + c**2*e**3*f - c*e**4*f",
  "-a**4*b*c*e**2 - a**4*c*d*e**2 + a**4*c*e**2*f - a**3*b*c*e**2*f + a**3*c**2*e**2 + a**3*c*d*e**2*f + a**3*c*e**3 - a**3*e**4/2 + a**2*b*c**3*e - a**2*b*c*e**3 + a**2*c**3*d*e - a**2*c**3*e*f - 2*a**2*c*d*e**3 + a**2*c*e**3*f + a**2*e**4*f/2 - a*b**2*c**2*e**2 + 2*a*b**2*e**4 - a*b*c**3*d*e + a*b*c**3*e*f - 3*a*b*c**2*e**2*f - 3*a*b*c*d*e**3 + a*b*c*e**3*f - a*c**4*e - a*c**3*d**2*e + 3*a*c**3*e**2 - 3*a*c**2*d**2*e**2 + 3*a*c**2*d*e**2*f + 2*a*c**2*e**3 + 2*a*c*d*e**3*f - 5*a*c*e**4/2 - a*c*e**3*f**2 + b**2*c*d*e**3 + 2*b**2*c*e**3*f - 2*b**2*e**4*f + 2*b*c**2*d**2*e**2 + b*c**2*e**2*f**2 - b*c*e**4 - b*c*e**3*f**2 + c**3*d**3*e - c**2*d*e**3 - c**2*d*e**2*f**2 - 3*c**2*e**3*f + 5*c*e**4*f/2",
  "4*a**6*b*c + 4*a**6*c*d - 4*a**6*c*f - 2*a**5*b**2*c - 2*a**5*b*c*d + 5*a**5*b*c*f - 4*a**5*c**2 - 5*a**5*c*d*f - 4*a**5*c*e + a**5*c*f**2 - 209*a**4*b*c**2 + 243*a**4*b*c*e/5 + 118*a**4*b*e**2/5 - 203*a**4*c**2*d + 204*a**4*c**2*f + 233*a**4*c*d*e/5 - 208*a**4*c*e*f/5 + a**4*c*f**3 + 118*a**4*d*e**2/5 - 118*a**4*e**2*f/5 + 68*a**3*b**2*c**2 - 157*a**3*b**2*c*e/5 + 146*a**3*b**2*e**2/5 + 51*a**3*b*c**2*d - 192*a**3*b*c**2*f + 368*a**3*b*c*e*f/5 + 118*a**3*b*e**2*f/5 + 209*a**3*c**3 - 27*a**3*c**2*d**2 + 331*a**3*c**2*d*f + 677*a**3*c**2*e/5 - 95*a**3*c**2*f**2 - 294*a**3*c*d*e*f/5 - 351*a**3*c*e**2/5 + 61*a**3*c*e*f**2/5 + a**3*c*f**4 - 118*a**3*d*e**2*f/5 - 118*a**3*e**3/5 + 153*a**2*b*c**3 - 7*a**2*b*c**2*d**2 - 574*a**2*b*c**2*e/5 - 52*a**2*b*c**2*f**2 - 81*a**2*b*c*e**2/5 + 31*a**2*c**3*d - 40*a**2*c**3*f - 488*a**2*c**2*d*e/5 - 110*a**2*c**2*d*f**2 - 148*a**2*c**2*e*f + 42*a**2*c**2*f**3 + 52*a**2*c*d*e**2/5 + 34*a**2*c*e**2*f + 118*a**2*e**3*f/5 - 46*a*b**2*c*e**2 - 80*a*b*c**3*f - 236*a*b*c**2*d*e/5 + 139*a*b*c**2*e*f/5 + 26*a*b*c*d*e**2/5 + 64*a*b*c*e**2*f + 62*a*b*d*e**3/5 + 258*a*b*e**3*f/5 - 112*a*c**3*d**2 - 162*a*c**3*d*f - 117*a*c**3*e + 121*a*c**3*f**2 + 109*a*c**2*d**2*e/5 + 481*a*c**2*d*e*f/5 + 18*a*c**2*e**2 - 311*a*c**2*e*f**2/5 + 62*a*c*d**2*e**2/5 + 206*a*c*d*e**2*f/5 - 82*a*c*e**3/5 - 187*a*c*e**2*f**2/5 + 28*b**2*d*e**3/5 + 28*b**2*e**3*f/5 + 56*b*c*d**2*e**2/5 + 202*b*c*e**3/5 + 202*b*c*e**2*f**2/5 - 202*b*e**3*f**2/5 + 80*c**3*d**2*f + 80*c**3*e*f + 28*c**2*d**3*e/5 - 111*c**2*d**2*e*f/5 + 202*c**2*d*e**2/5 - 493*c**2*e**2*f/5 - 202*c*d*e**2*f**2/5 + 144*c*e**3*f/5",
  "-a**5*b*c*e + a**5*b*e**2 - a**5*c*d*e + a**5*c*e*f + a**5*d*e**2 - a**5*e**2*f - 3*a**4*b*c*e*f + a**4*b*d*e**2 + 3*a**4*c**2*e + a**4*c*e*f**2 - a**4*d*e**2*f - a**4*e**3 + 4*a**3*b*c**2*e - 14*a**3*b*c*e**2 - 4*a**3*b*e**3 + 3*a**3*c**2*d*e - 3*a**3*c**2*e*f - 16*a**3*c*d*e**2 + 13*a**3*c*e**2*f - 4*a**3*d*e**3 + 5*a**3*e**3*f - 6*a**2*b**2*c**2*e + 28*a**2*b**2*c*e**2 + 24*a**2*b*c**2*d*e - 12*a**2*b*c**2*e*f - 41*a**2*b*c*d*e**2 + 34*a**2*b*c*e**2*f + 8*a**2*b*d*e**3 - 18*a**2*b*e**3*f - 9*a**2*c**3*e - 5*a**2*c**2*d**2*e - 6*a**2*c**2*d*e*f - 19*a**2*c**2*e**2 + 7*a**2*c**2*e*f**2 + 8*a**2*c*d**2*e**2 + 19*a**2*c*d*e**2*f + 24*a**2*c*e**3 - 13*a**2*c*e**2*f**2 + 4*a**2*d*e**3*f - 12*a**2*e**4 + 5*a*b**2*c**2*e*f + a*b**2*d*e**3 - 5*a*b*c**3*e - 8*a*b*c**2*d**2*e + 16*a*b*c**2*e**2 + 4*a*b*c**2*e*f**2 + a*b*c*d**2*e**2 - 39*a*b*c*e**3 - 82*a*b*c*e**2*f**2 + 20*a*b*e**4 + 6*a*b*e**3*f**2 - a*c**3*d*e + 11*a*c**3*e*f + 21*a*c**2*d*e**2 + 38*a*c**2*e**2*f - 3*a*c**2*e*f**3 + 19*a*c*d*e**3 + 12*a*c*e**3*f + 22*a*c*e**2*f**3 + 12*a*e**4*f + 5*b*c**2*d*e**2 - 10*b*c*d*e**3 - 19*b*e**4*f + 5*c**3*d**2*e - 2*c**3*d*e*f - 3*c**3*e*f**2 - 10*c**2*d**2*e**2 - 35*c**2*d*e**2*f + 25*c**2*e**2*f**2 - 18*c*d*e**3*f - 25*c*e**3*f**2",
  "a**5*b*c*e - a**5*b*e**2 + a**5*c*d*e - a**5*c*e*f - a**5*d*e**2 + a**5*e**2*f + a**4*b**2*e**2 + 3*a**4*b*c*e*f - a**4*b*e**2*f - 3*a**4*c**2*e - a**4*c*e*f**2 + a**4*d*e**2*f + a**4*e**3 - 4*a**3*b*c**2*e + 13*a**3*b*c*e**2 + 2*a**3*b*e**3 - 3*a**3*c**2*d*e + 3*a**3*c**2*e*f + 14*a**3*c*d*e**2 - 12*a**3*c*e**2*f + 2*a**3*d*e**3 - 3*a**3*e**3*f + 6*a**2*b**2*c**2*e - 27*a**2*b**2*c*e**2 - 24*a**2*b*c**2*d*e + 12*a**2*b*c**2*e*f + 31*a**2*b*c*d*e**2 - 24*a**2*b*c*e**2*f - 5*a**2*b*d*e**3 + 11*a**2*b*e**3*f + 9*a**2*c**3*e + 5*a**2*c**2*d**2*e + 6*a**2*c**2*d*e*f + 16*a**2*c**2*e**2 - 7*a**2*c**2*e*f**2 - 5*a**2*c*d**2*e**2 - 18*a**2*c*d*e**2*f - 19*a**2*c*e**3 + 10*a**2*c*e**2*f**2 - 2*a**2*d*e**3*f + 8*a**2*e**4 - 5*a*b**2*c**2*e*f + 2*a*b**2*d*e**3 + 5*a*b*c**3*e + 8*a*b*c**2*d**2*e - 14*a*b*c**2*e**2 - 4*a*b*c**2*e*f**2 + 2*a*b*c*d**2*e**2 + 33*a*b*c*e**3 + 73*a*b*c*e**2*f**2 - 16*a*b*e**4 - 3*a*b*e**3*f**2 + a*c**3*d*e - 11*a*c**3*e*f - 17*a*c**2*d*e**2 - 37*a*c**2*e**2*f + 3*a*c**2*e*f**3 - 16*a*c*d*e**3 - 12*a*c*e**3*f - 19*a*c*e**2*f**3 - 8*a*e**4*f - 5*b*c**2*d*e**2 + 8*b*c*d*e**3 + 18*b*e**4*f - 5*c**3*d**2*e + 2*c**3*d*e*f + 3*c**3*e*f**2 + 8*c**2*d**2*e**2 + 32*c**2*d*e**2*f - 22*c**2*e**2*f**2 + 18*c*d*e**3*f + 22*c*e**3*f**2",
  "a**5*b*c*e - 2*a**5*b*e**2 + a**5*c*d*e - a**5*c*e*f - 2*a**5*d*e**2 + 2*a**5*e**2*f + a**4*b**2*c*e + 2*a**4*b*c*e*f - 2*a**4*b*e**2*f - 2*a**4*c**2*e + a**4*c*e**2 - a**4*c*e*f**2 + 2*a**4*d*e**2*f + 2*a**4*e**3 - 4*a**3*b*c**2*e + 10*a**3*b*c*e**2 + 2*a**3*b*e**3 - 4*a**3*c**2*d*e + 3*a**3*c**2*e*f + 11*a**3*c*d*e**2 - 9*a**3*c*e**2*f + 2*a**3*d*e**3 - 4*a**3*e**3*f + 6*a**2*b**2*c**2*e - 23*a**2*b**2*c*e**2 - 25*a**2*b*c**2*d*e + 18*a**2*b*c**2*e*f + 31*a**2*b*c*d*e**2 - 29*a**2*b*c*e**2*f - 6*a**2*b*d*e**3 + 10*a**2*b*e**3*f + 3*a**2*c**3*e + 8*a**2*c**2*d**2*e + 4*a**2*c**2*d*e*f + 19*a**2*c**2*e**2 - 8*a**2*c**2*e*f**2 - 6*a**2*c*d**2*e**2 - 14*a**2*c*d*e**2*f - 15*a**2*c*e**3 + 10*a**2*c*e**2*f**2 - 2*a**2*d*e**3*f + 7*a**2*e**4 - 5*a*b**2*c**2*e*f + 2*a*b**2*d*e**3 + 5*a*b*c**3*e + 7*a*b*c**2*d**2*e - 13*a*b*c**2*e**2 - 7*a*b*c**2*e*f**2 + 2*a*b*c*d**2*e**2 + 28*a*b*c*e**3 + 65*a*b*c*e**2*f**2 - 14*a*b*e**4 - 2*a*b*e**3*f**2 + 4*a*c**3*d*e - 10*a*c**3*e*f - 15*a*c**2*d*e**2 - 28*a*c**2*e**2*f + 4*a*c**2*e*f**3 - 14*a*c*d*e**3 - 16*a*c*e**3*f - 17*a*c*e**2*f**3 - 7*a*e**4*f - 5*b*c**2*d*e**2 + 7*b*c*d*e**3 + 16*b*e**4*f - 5*c**3*d**2*e + c**3*d*e*f + 4*c**3*e*f**2 + 7*c**2*d**2*e**2 + 27*c**2*d*e**2*f - 21*c**2*e**2*f**2 + 16*c*d*e**3*f + 21*c*e**3*f**2",
  "-a**5*b*c*e - a**5*c*d*e + a**5*c*e*f - a**4*b*c*e*f + a**4*c**2*e + a**4*c*d*e*f + a**4*c*e**2 + a**3*b*c**2*e + 2*a**3*b*c*e**2 + a**3*c**2*d*e - a**3*c**2*e*f + a**3*c*d*e**2 - 2*a**3*c*e**2*f - a**2*b**2*c**2*e - a**2*b**2*c*e**2 + a**2*b*c**2*d*e - 4*a**2*b*c**2*e*f + 2*a**2*b*c*e**2*f + 4*a**2*c**3*e - 3*a**2*c**2*d**2*e + a**2*c**2*d*e*f - 2*a**2*c**2*e**2 + a**2*c**2*e*f**2 - 2*a**2*c*d*e**2*f - 2*a**2*c*e**3 + a**2*e**4 + a*b*c**2*d**2*e + 3*a*b*c**2*e*f**2 + 2*a*b*c*e**3 + 4*a*b*c*e**2*f**2 - 2*a*b*e**4 - 2*a*c**3*d*e - a*c**3*e*f - 3*a*c**2*d*e**2 - 5*a*c**2*e**2*f - a*c**2*e*f**3 - 2*a*c*d*e**3 + 2*a*c*e**3*f - a*c*e**2*f**3 - a*e**4*f + b*c*d*e**3 + 2*b*e**4*f + c**3*d*e*f - c**3*e*f**2 + c**2*d**2*e**2 + 3*c**2*d*e**2*f + 2*c*d*e**3*f",
  "-3*a**7*b - 3*a**7*d + 3*a**7*f + 4*a**6*b**2 + 7*a**6*b*d - 8*a**6*b*f + 3*a**6*c + 3*a**6*d**2 - a**6*d*f + 3*a**6*e + a**6*f**2 + a**5*b**3 - 126*a**5*b*c/5 - 2*a**5*b*d**2 - 18*a**5*b*e/5 - a**5*b*f**2 - 151*a**5*c*d/5 + 141*a**5*c*f/5 - a**5*d**3 - 2*a**5*d**2*f - 13*a**5*d*e/5 + a**5*d*f**2 - 12*a**5*e*f/5 + 36*a**4*b**2*c/5 - 6*a**4*b**2*e/5 + 4*a**4*b*c*d - 162*a**4*b*c*f/5 + 4*a**4*b*d*e/5 + 7*a**4*b*e*f/5 + 116*a**4*c**2/5 + 14*a**4*c*d**2/5 + 97*a**4*c*d*f/5 + 119*a**4*c*e/5 + 3*a**4*c*f**2 + a**4*d**3*f + 22*a**4*d*e*f/5 - 2*a**4*e**2/5 - 9*a**4*e*f**2/5 + 11*a**3*b*c**2/5 - 36*a**3*b*c*e/5 - 84*a**3*b*c*f**2/5 + a**3*b*e**2/5 + a**3*b*e*f**2 - 61*a**3*c**2*d/5 + 109*a**3*c**2*f/5 - 8*a**3*c*d*e - 54*a**3*c*e*f/5 + 21*a**3*c*f**3/5 + a**3*d*e**2 - 4*a**3*d*e*f**2/5 - 2*a**3*e**2*f/5 + 3*a**2*b**2*c**2/5 + a**2*b**2*c*e/5 - 7*a**2*b**2*e**2/5 + 13*a**2*b*c**2*d - 173*a**2*b*c**2*f/5 - 7*a**2*b*c*d*e + 137*a**2*b*c*e*f/5 + a**2*b*d*e**2 - a**2*b*e**2*f + 38*a**2*c**3 - 118*a**2*c**2*d**2/5 + 106*a**2*c**2*d*f/5 + a**2*c**2*e/5 + a**2*c**2*f**2/5 + a**2*c*d**2*e + 88*a**2*c*d*e*f/5 - 141*a**2*c*e*f**2/5 - a**2*d*e**2*f + 4*a**2*e**2*f**2/5 - 59*a*b**3*e**2/5 + 3*a*b**2*d*e**2/5 + 177*a*b**2*e**2*f/5 + 59*a*b*c**2*d**2/5 - 62*a*b*c**2*e/5 + 3*a*b*c*d**2*e/5 - 63*a*b*c*e**2/5 + 176*a*b*c*e*f**2/5 - 52*a*b*e**3/5 - 52*a*b*e**2*f**2/5 - 124*a*c**3*d/5 + 62*a*c**3*f/5 - 82*a*c**2*d**2*f/5 - 123*a*c**2*d*e/5 - 329*a*c**2*e*f/5 - 52*a*c*d*e**2/5 - 114*a*c*d*e*f**2/5 - 3*a*c*e**2*f + 59*b**2*e**3/5 + 118*b*c*d*e**2/5 + 62*b*e**3*f/5 + 59*c**2*d**2*e/5 + 62*c**2*d*e*f/5 + 62*c*d*e**2*f/5",
  "2*a**6*b*e + 2*a**6*d*e - 2*a**6*e*f - a**5*b**2*e - a**5*b*d*e + 2*a**5*b*e*f - 2*a**5*c*e - 3*a**5*d*e*f - 2*a**5*e**2 + a**5*e*f**2 + 34*a**4*b*c*e/5 + 54*a**4*b*e**2/5 + 49*a**4*c*d*e/5 - 44*a**4*c*e*f/5 + 49*a**4*d*e**2/5 + a**4*d*e*f**2 - 34*a**4*e**2*f/5 - 46*a**3*b**2*c*e/5 + 33*a**3*b**2*e**2/5 + 64*a**3*b*c*e*f/5 - 5*a**3*b*d*e**2 + 74*a**3*b*e**2*f/5 - 64*a**3*c**2*e/5 - 5*a**3*c*d**2*e - 7*a**3*c*d*e*f/5 - 83*a**3*c*e**2/5 - 2*a**3*c*e*f**2/5 - 49*a**3*d*e**2*f/5 - 49*a**3*e**3/5 - a**3*e**2*f**2 - 2*a**2*b**2*d*e**2 + 3*a**2*b*c**2*e/5 - 2*a**2*b*c*d**2*e - 23*a**2*b*c*e**2/5 + 61*a**2*c**2*d*e/5 - a**2*c**2*e*f + 11*a**2*c*d*e**2/5 + 4*a**2*c*e**2*f + 49*a**2*e**3*f/5 - 6*a*b**2*c*e**2 + 12*a*b*c**2*d*e/5 + 7*a*b*c**2*e*f/5 - 12*a*b*c*d*e**2/5 + 13*a*b*c*e**2*f + 36*a*b*d*e**3/5 + 19*a*b*e**3*f/5 - 2*a*c**3*e - 3*a*c**2*d**2*e/5 + 8*a*c**2*d*e*f/5 - 5*a*c**2*e**2 - 8*a*c**2*e*f**2/5 + 36*a*c*d**2*e**2/5 + 8*a*c*d*e**2*f/5 + 14*a*c*e**3/5 - 21*a*c*e**2*f**2/5 - b**2*d*e**3/5 - b**2*e**3*f/5 - 2*b*c*d**2*e**2/5 + 31*b*c*e**3/5 + 31*b*c*e**2*f**2/5 - 31*b*e**3*f**2/5 - c**2*d**3*e/5 - 8*c**2*d**2*e*f/5 + 31*c**2*d*e**2/5 - 29*c**2*e**2*f/5 - 31*c*d*e**2*f**2/5 + 22*c*e**3*f/5",
  "5*a**6*b*c/4 + 5*a**6*c*d/4 - 5*a**6*c*f/4 - a**5*b**2*c/2 - a**5*b*c*d/2 + 2*a**5*b*c*f - 5*a**5*c**2/4 - a**5*c*d*f - 5*a**5*c*e/4 - a**5*c*f**2/4 + 23*a**4*b*c**2/4 - 21*a**4*b*c*e/20 + a**4*b*c*f**2 - 31*a**4*b*e**2/20 + 27*a**4*c**2*d/4 - 29*a**4*c**2*f/4 - 21*a**4*c*d*e/20 + 41*a**4*c*e*f/20 - a**4*c*f**3/4 - 31*a**4*d*e**2/20 + 31*a**4*e**2*f/20 - 2*a**3*b**2*c**2 + 29*a**3*b**2*c*e/20 - 8*a**3*b**2*e**2/5 - 7*a**3*b*c**2*d/4 + 29*a**3*b*c**2*f/4 - 14*a**3*b*c*e*f/5 - 31*a**3*b*e**2*f/20 - 8*a**3*c**3 + 9*a**3*c**2*d**2/4 - 21*a**3*c**2*d*f/2 - 59*a**3*c**2*e/20 + 5*a**3*c**2*f**2/2 + 19*a**3*c*d*e*f/10 + 31*a**3*c*e**2/10 + 3*a**3*c*e*f**2/20 + 31*a**3*d*e**2*f/20 + 31*a**3*e**3/20 - 19*a**2*b*c**3/4 - a**2*b*c**2*d**2/4 + 63*a**2*b*c**2*e/20 + 5*a**2*b*c**2*f**2/4 + 8*a**2*b*c*e**2/5 - a**2*c**3*d/4 + 5*a**2*c**3*f/4 + 81*a**2*c**2*d*e/20 + 15*a**2*c**2*d*f**2/4 + 5*a**2*c**2*e*f - 5*a**2*c**2*f**3/4 + a**2*c*d*e**2/20 - 5*a**2*c*e**2*f/4 - 31*a**2*e**3*f/20 + 7*a*b**2*c*e**2/4 + 5*a*b*c**3*f/2 + 27*a*b*c**2*d*e/20 - 9*a*b*c**2*e*f/10 - a*b*c*d*e**2/10 - 13*a*b*c*e**2*f/4 - 29*a*b*d*e**3/20 - 9*a*b*e**3*f/5 + 7*a*c**3*d**2/2 + 5*a*c**3*d*f + 7*a*c**3*e/2 - 15*a*c**3*f**2/4 - 9*a*c**2*d**2*e/10 - 67*a*c**2*d*e*f/20 + a*c**2*e**2/2 + 21*a*c**2*e*f**2/10 - 29*a*c*d**2*e**2/20 - 37*a*c*d*e**2*f/20 + a*c*e**3/5 + 17*a*c*e**2*f**2/10 - b**2*d*e**3/20 - b**2*e**3*f/20 - b*c*d**2*e**2/10 - 17*b*c*e**3/10 - 17*b*c*e**2*f**2/10 + 17*b*e**3*f**2/10 - 5*c**3*d**2*f/2 - 5*c**3*e*f/2 - c**2*d**3*e/20 + 17*c**2*d**2*e*f/20 - 17*c**2*d*e**2/10 + 19*c**2*e**2*f/5 + 17*c*d*e**2*f**2/10 - 33*c*e**3*f/20",
  "a**6*b*c + a**6*c*d - a**6*c*f + a**5*b**2*c + 2*a**5*b*c*d - a**5*b*c*f - a**5*c**2 + a**5*c*d**2 - 3*a**5*c*d*f - a**5*c*e + a**5*c*f**2 - 116*a**4*b*c**2 + 15*a**4*b*c*e + 40*a**4*b*e**2 - 118*a**4*c**2*d + 117*a**4*c**2*f + 17*a**4*c*d*e - 16*a**4*c*e*f + 40*a**4*d*e**2 - 40*a**4*e**2*f + 68*a**3*b**2*c**2 - 30*a**3*b**2*c*e + 10*a**3*b**2*e**2 + 72*a**3*b*c**2*d - 150*a**3*b*c**2*f + 15*a**3*b*c*e*f - 10*a**3*b*d*e**2 + 50*a**3*b*e**2*f + 114*a**3*c**3 + 6*a**3*c**2*d**2 + 142*a**3*c**2*d*f + 101*a**3*c**2*e - 32*a**3*c**2*f**2 - 10*a**3*c*d**2*e - 15*a**3*c*d*e*f - 56*a**3*c*e**2 + 10*a**3*c*e*f**2 - 40*a**3*d*e**2*f - 40*a**3*e**3 + 5*a**2*b**3*c**2 + 25*a**2*b**2*d*e**2 + 41*a**2*b*c**3 - 23*a**2*b*c**2*d**2 - 81*a**2*b*c**2*e - 23*a**2*b*c**2*f**2 + 25*a**2*b*c*d**2*e - 30*a**2*b*c*e**2 - 49*a**2*c**3*d + 27*a**2*c**3*f - 68*a**2*c**2*d*e - 54*a**2*c**2*d*f**2 - 77*a**2*c**2*e*f + 18*a**2*c**2*f**3 - 15*a**2*c*d*e**2 + 20*a**2*c*e**2*f + 40*a**2*e**3*f - 10*a*b**2*c*e**2 - 10*a*b*c**3*d - 31*a*b*c**3*f + 2*a*b*c**2*d*e - 23*a*b*c**2*e*f - 35*a*b*c*d*e**2 + 80*a*b*c*e**2*f + 50*a*b*d*e**3 - 5*a*b*e**3*f - 13*a*c**3*d**2 - 82*a*c**3*d*f + 2*a*c**3*e + 54*a*c**3*f**2 - 13*a*c**2*d**2*e + 83*a*c**2*d*e*f - 22*a*c**2*e**2 - 35*a*c**2*e*f**2 + 50*a*c*d**2*e**2 + 10*a*c*d*e**2*f + 15*a*c*e**3 - 30*a*c*e**2*f**2 - 5*b*c**2*e**2 + 10*b*c*e**3 + 10*b*c*e**2*f**2 - 10*b*e**3*f**2 + 36*c**3*d**2*f - 5*c**3*d*e + 41*c**3*e*f - 22*c**2*d**2*e*f + 10*c**2*d*e**2 - 75*c**2*e**2*f - 10*c*d*e**2*f**2 + 35*c*e**3*f",
  "a**3*b*c**2*e - 3*a**3*b*c*e**2 + 2*a**3*b*e**3 + a**3*c**2*d*e - a**3*c**2*e*f - 3*a**3*c*d*e**2 + 3*a**3*c*e**2*f + 2*a**3*d*e**3 - 2*a**3*e**3*f + a**2*b**2*c*e**2 - 2*a**2*b*c**2*d*e + 4*a**2*b*c**2*e*f + 2*a**2*b*c*d*e**2 + a**2*b*c*e**2*f + a**2*b*d*e**3 + 7*a**2*b*e**3*f - 3*a**2*c**3*e - 8*a**2*c**2*e**2 - a**2*c**2*e*f**2 + a**2*c*d**2*e**2 + 2*a**2*c*d*e**2*f - 5*a**2*c*e**3 - 2*a**2*d*e**3*f + a*b**2*c**2*e*f - 3*a*b**2*d*e**3 - a*b*c**3*e - a*b*c**2*d**2*e + 4*a*b*c**2*e**2 - 3*a*b*c**2*e*f**2 - 3*a*b*c*d**2*e**2 - 5*a*b*c*e**3 - 16*a*b*c*e**2*f**2 + 10*a*b*e**4 - 4*a*b*e**3*f**2 + 4*a*c**3*d*e + 5*a*c**2*d*e**2 + 17*a*c**2*e**2*f + a*c**2*e*f**3 + 10*a*c*d*e**3 + 5*a*c*e**3*f + 4*a*c*e**2*f**3 + b**3*d*e**3 + b**3*e**3*f + 2*b**2*c*d**2*e**2 - b**2*c*e**3 + b*c**2*d**3*e - 2*b*c**2*d*e**2 + 2*b*c**2*e**2*f - 4*b*c*e**3*f - 8*b*e**4*f - c**3*d**2*e - c**3*d*e*f + c**3*e*f**2 - 11*c**2*d*e**2*f + 3*c**2*e**2*f**2 - 8*c*d*e**3*f - 3*c*e**3*f**2",
  "a**2*b*c**3*e - a**2*b*c**2*e**2 + a**2*c**3*d*e - a**2*c**3*e*f - a**2*c**2*d*e**2 + a**2*c**2*e**2*f - a*b**2*c**3*e + a*b**2*c**2*e**2 + a*b*c**3*e*f - a*b*c**2*e**2*f - a*c**4*e - a*c**3*d**2*e + a*c**2*d*e**2*f + a*c**2*e**3 + b*c**3*e**2 + b*c**3*e*f**2 - b*c**2*e**3 - b*c**2*e**2*f**2 + c**4*d*e - c**4*e*f + c**3*d**2*e*f - c**3*d*e**2 - c**3*d*e*f**2 + 2*c**3*e**2*f - c**2*e**3*f",
  "a**2*b*c*e**3 + a**2*c*d*e**3 - a**2*c*e**3*f - a*c**2*e**3 - 2*a*c*d*e**3*f + a*c*e**3*f**2 - b*c*e**3*f**2 + c**2*e**3*f + c*d*e**3*f**2",
  "-a**3*b*e**3 - a**3*d*e**3 + a**3*e**3*f - a**2*b*e**3*f + a**2*c*e**3 + a**2*d*e**3*f + a*b*c*e**3 - a*b*e**4 - a*b*e**3*f**2 - a*c*d*e**3 + 2*a*c*e**3*f + b**2*e**3*f**2 - b*c*e**3*f - c*e**3*f**2",
  "a**2*b*c**2*e*f + 2*a**2*b*c*e**2*f + 2*a**2*b*e**3*f - 2*a**2*c**3*e - 3*a**2*c**2*e**2 - 2*a**2*c*e**3 + a*b**2*c**2*e*f - 4*a*b*c**2*e*f**2 - a*b*c*e**3 - 5*a*b*c*e**2*f**2 + 4*a*b*e**4 - 2*a*b*e**3*f**2 + a*c**3*d*e + 3*a*c**3*e*f + 2*a*c**2*d*e**2 + 6*a*c**2*e**2*f + a*c**2*e*f**3 + 4*a*c*d*e**3 + 2*a*c*e**3*f + a*c*e**2*f**3 + b**2*c*e**2*f**2 - b*c**2*e**2*f - 4*b*e**4*f - 2*c**3*d*e*f + c**3*e*f**2 - 3*c**2*d*e**2*f - c**2*e**2*f**2 - 4*c*d*e**3*f",
  "11*a**4*b*c**2 + 3*a**4*b*c*e + 2*a**4*b*e**2 + 11*a**4*c**2*d - 11*a**4*c**2*f + 3*a**4*c*d*e - 3*a**4*c*e*f + 2*a**4*d*e**2 - 2*a**4*e**2*f - 5*a**3*b**2*c**2 - 2*a**3*b**2*c*e + 2*a**3*b**2*e**2 - 5*a**3*b*c**2*d + 13*a**3*b*c**2*f + 5*a**3*b*c*e*f + 2*a**3*b*e**2*f - 11*a**3*c**3 - 14*a**3*c**2*d*f - 16*a**3*c**2*e + 3*a**3*c**2*f**2 - 3*a**3*c*d*e*f - 5*a**3*c*e**2 - 2*a**3*d*e**2*f - 2*a**3*e**3 - a**2*b**3*c**2 - 7*a**2*b*c**3 + 8*a**2*b*c**2*e + 4*a**2*b*c**2*f**2 - 3*a**2*b*c*e**2 + 3*a**2*c**3*d - 2*a**2*c**3*f + 8*a**2*c**2*d*e + 5*a**2*c**2*d*f**2 + 8*a**2*c**2*e*f - 2*a**2*c**2*f**3 + 3*a**2*c*e**2*f + 2*a**2*e**3*f + a*b**2*c**2*e - 2*a*b**2*c*e**2 + a*b**2*e**3 + 3*a*b*c**3*d + 3*a*b*c**3*f - 2*a*b*c**2*d*e + 5*a*b*c**2*e*f + 2*a*b*c*d*e**2 - a*b*c*e**2*f + a*b*d*e**3 + 2*a*b*e**3*f + 4*a*c**3*d**2 + 9*a*c**3*d*f + 2*a*c**3*e - 6*a*c**3*f**2 - 6*a*c**2*d*e*f - 3*a*c**2*e**2 + 2*a*c**2*e*f**2 + a*c*d**2*e**2 + 2*a*c*d*e**2*f + 2*a*c*e**3 + b**3*e**2*f**2 - b**2*c*d*e**2 - b**2*c*e**2*f + b**2*d*e**3 - b**2*e**3*f - 2*b*c**2*d**2*e + b*c**2*e**2 + b*c**2*e*f**2 + 2*b*c*d**2*e**2 + b*c*e**3 - b*c*e**2*f**2 - b*e**3*f**2 - c**3*d**3 - 4*c**3*d**2*f + c**3*d*e - 6*c**3*e*f + c**2*d**3*e + 2*c**2*d**2*e*f + c**2*d*e**2 - c**2*d*e*f**2 + 7*c**2*e**2*f - c*d*e**2*f**2 - c*e**3*f",
  "2*a**3*b*c*e**2 + 2*a**3*c*d*e**2 - 2*a**3*c*e**2*f - 3*a**2*b**2*c*e**2 + a**2*b*c*e**2*f + a**2*c**2*e**2 - 3*a**2*c*d*e**2*f - 2*a**2*c*e**3 + a**2*c*e**2*f**2 + 4*a*b*c*e**3 + 7*a*b*c*e**2*f**2 - 2*a*b*e**4 - a*b*e**3*f**2 - 5*a*c**2*e**2*f - 2*a*c*d*e**3 - 2*a*c*e**2*f**3 - b*c*e**3*f - b*c*e**2*f**3 + 2*b*e**4*f + b*e**3*f**3 + 3*c**2*d*e**2*f - 2*c**2*e**2*f**2 + 2*c*d*e**3*f + c*d*e**2*f**3 + 2*c*e**3*f**2",
  "-a**2*b*c*e**3 - a**2*c*d*e**3 + a**2*c*e**3*f + a*b**2*c*e**3 - 2*a*b*c*e**3*f + 2*a*c**2*e**3 + a*c*d*e**3*f - b*c*e**4 - c**2*d*e**3",
  "2*a**3*b*c**3 + 2*a**3*c**3*d - 2*a**3*c**3*f - 2*a**2*b**2*c**3 - 3*a**2*b*c**3*d + 5*a**2*b*c**3*f - 2*a**2*c**4 - a**2*c**3*d**2 - 2*a**2*c**3*e - a**2*c**3*f**2 + a*b**2*c**3*d - a*b**2*c**3*f + 2*a*b*c**3*e + 2*a*b*c**3*f**2 + 4*a*c**4*d - 4*a*c**4*f + a*c**3*d**2*f - a*c**3*d*f**2 + 2*a*c**3*e*f - b*c**3*d*e + b*c**3*e*f - c**4*d**2 + c**4*d*f",
  "-3*a**3*b*e**3 - 3*a**3*d*e**3 + 3*a**3*e**3*f - 3*a**2*b*e**3*f + 3*a**2*c*e**3 + 3*a**2*d*e**3*f + a**2*e**4 + a*b**3*e**3 + 2*a*b*c*e**3 - a*b*e**4 - 2*a*b*e**3*f**2 - a*c*d*e**3 + 3*a*c*e**3*f - a*e**4*f - b**2*e**4 - b*c*d*e**3 - 2*b*e**4*f - 2*c*d*e**3*f",
  "-a**3*b*c*e**2 - a**3*c*d*e**2 + a**3*c*e**2*f + a**2*b*c**2*e*f + 2*a**2*b*c*e**2*f + 3*a**2*b*e**3*f - 2*a**2*c**3*e - 4*a**2*c**2*e**2 + a**2*c*d*e**2*f - 2*a**2*c*e**3 + a*b**3*c*e**2 + a*b**2*c**2*e*f + a*b*c**2*e**2 - 4*a*b*c**2*e*f**2 - 2*a*b*c*e**3 - 9*a*b*c*e**2*f**2 + 6*a*b*e**4 - 3*a*b*e**3*f**2 + a*c**3*d*e + 3*a*c**3*e*f + 3*a*c**2*d*e**2 + 9*a*c**2*e**2*f + a*c**2*e*f**3 + 6*a*c*d*e**3 + 3*a*c*e**3*f + 2*a*c*e**2*f**3 - b**2*c*e**3 - b*c**2*d*e**2 - b*c*e**3*f - 6*b*e**4*f - 2*c**3*d*e*f + c**3*e*f**2 - 6*c**2*d*e**2*f + c**2*e**2*f**2 - 6*c*d*e**3*f - c*e**3*f**2",
  "a**3*e**4/2 - a**2*b*e**4 - a**2*e**4*f/2 + a*b*e**4*f + a*c*e**4/2 - c*e**4*f/2",
  "-a**3*b*e**3 - a**3*d*e**3 + a**3*e**3*f - a**2*b*e**3*f + a**2*c*e**3 + a**2*d*e**3*f + a*b**2*e**3*f - a*b*e**3*f**2 + a*c*e**3*f - b*e**4*f - c*d*e**3*f",
  "a**2*b*c*e**2*f + a**2*b*e**3*f - 2*a**2*c**2*e**2 - a**2*c*e**3 + a*b**2*c*e**2*f - a*b*c*e**3 - 4*a*b*c*e**2*f**2 + 2*a*b*e**4 - a*b*e**3*f**2 + a*c**2*d*e**2 + 3*a*c**2*e**2*f + 2*a*c*d*e**3 + 2*a*c*e**3*f + a*c*e**2*f**3 - 2*b*e**4*f - 2*c**2*d*e**2*f + c**2*e**2*f**2 - 2*c*d*e**3*f - c*e**3*f**2",
  "a**3*b*e**3 + a**3*d*e**3 - a**3*e**3*f - a**2*c*e**3 - 2*a**2*d*e**3*f + a**2*e**3*f**2 - a*b*e**3*f**2 + a*c*e**3*f + a*d*e**3*f**2",
  "a**3*b*c*e**2 + a**3*c*d*e**2 - a**3*c*e**2*f - a**2*b**2*c*e**2 - 2*a**2*c*d*e**2*f - a**2*c*e**3 + a**2*c*e**2*f**2 + a*b*c*e**3 + 2*a*b*c*e**2*f**2 - a*c**2*e**2*f + a*c*d*e**2*f**2 - a*c*e**2*f**3 + c**2*d*e**2*f - c**2*e**2*f**2 + c*e**3*f**2",
  "a**3*b*c**2*e + a**3*c**2*d*e - a**3*c**2*e*f - a**2*b**2*c**2*e + a**2*b**2*c*e**2 - 2*a**2*c**2*d*e*f - 2*a**2*c**2*e**2 + a**2*c**2*e*f**2 + a*b*c**2*e**2 + 2*a*b*c**2*e*f**2 - a*b*c*e**3 - 3*a*b*c*e**2*f**2 - a*c**3*e*f + a*c**2*d*e*f**2 + 2*a*c**2*e**2*f - a*c**2*e*f**3 + 2*a*c*e**3*f + a*c*e**2*f**3 + c**3*d*e*f - c**3*e*f**2 - c**2*d*e**2*f + 2*c**2*e**2*f**2 - 2*c*e**3*f**2",
  "-2*a**4*b*e**2 - 2*a**4*d*e**2 + 2*a**4*e**2*f - a**3*b**2*e**2 + 2*a**3*c*e**2 + a**3*d**2*e**2 + 2*a**3*d*e**2*f + 2*a**3*e**3 - a**3*e**2*f**2 + 2*a**2*b*c*e**2 - 2*a**2*d**2*e**2*f - 4*a**2*e**3*f + a*b**2*c*e**2 - 2*a*b*c*e**2*f - a*b*d*e**3 - a*b*e**3*f + a*c**2*e**2 - a*c*d**2*e**2 - a*c*d*e**2*f + a*d**2*e**2*f**2 + 2*a*e**3*f**2 - b*c*e**3 - b*c*e**2*f**2 + b*e**3*f**2 - c**2*d*e**2 + c**2*e**2*f + c*d*e**2*f**2 - c*e**3*f",
  "-2*a**5*b*e - 2*a**5*d*e + 2*a**5*e*f + 5*a**4*b**2*e/2 + 5*a**4*b*d*e/2 - 6*a**4*b*e*f + 2*a**4*c*e + a**4*d*e*f/2 + 2*a**4*e**2 + 3*a**4*e*f**2/2 - a**3*b*c*e/2 - 5*a**3*b*e**2/2 - 2*a**3*b*e*f**2 - 3*a**3*c*d*e + 9*a**3*c*e*f/2 + a**3*d**3*e + a**3*d*e*f**2/2 - a**3*e**2*f/2 - a**2*b**2*c*e/2 + 3*a**2*b**2*e**2/2 - a**2*b*c*d*e/2 + 2*a**2*b*c*e*f + a**2*b*d*e**2/2 - 5*a**2*b*e**2*f/2 - a**2*c**2*e/2 + a**2*c*d**2*e/2 - a**2*c*d*e*f + 3*a**2*c*e**2/2 - 2*a**2*d**3*e*f - 3*a**2*d*e**2*f - a**2*e**2*f**2/2 + a*b*c*e**2/2 - 3*a*b*e**3/2 - 3*a*b*e**2*f**2/2 + a*c**2*d*e/2 - a*c*d*e**2 - a*c*d*e*f**2 + a*c*e**2*f/2 + a*d**3*e*f**2 + 3*a*d*e**2*f**2 - c*d*e**2*f/2",
  "6*a**4*b*c*e + 6*a**4*b*e**2 + 6*a**4*c*d*e - 6*a**4*c*e*f + 6*a**4*d*e**2 - 6*a**4*e**2*f - 5*a**3*b**2*c*e + 4*a**3*b**2*e**2 + 9*a**3*b*c*e*f + 6*a**3*b*e**2*f - 9*a**3*c**2*e - 7*a**3*c*d*e*f - 12*a**3*c*e**2 + a**3*c*e*f**2 - 6*a**3*d*e**2*f - 6*a**3*e**3 - 4*a**2*b*c**2*e - 6*a**2*b*c*e**2 - 2*a**2*c**2*d*e + 6*a**2*c**2*e*f + a**2*c*d*e**2 + 4*a**2*c*e**2*f + 6*a**2*e**3*f + a*b**2*c*e**2 + 2*a*b*c**2*d*e + 9*a*b*c*e**2*f + 10*a*b*d*e**3 - 4*a*b*e**3*f + 2*a*c**3*e + 5*a*c**2*d**2*e + 4*a*c**2*d*e*f - 3*a*c**2*e**2 - 5*a*c**2*e*f**2 + 10*a*c*d**2*e**2 - 3*a*c*d*e**2*f + a*c*d*e*f**3 + 5*a*c*e**3 + a*c*e**2*f**2 - 2*b**2*d*e**3 - 2*b**2*e**3*f - 4*b*c*d**2*e**2 + b*c*e**3 + b*c*e**2*f**2 - 2*c**2*d**3*e - 3*c**2*d**2*e*f + c**2*d*e**2 + c**2*d*e*f**2 - 5*c**2*e**2*f - 2*c*d*e**2*f**2 + 5*c*e**3*f",
  "2*a**2*b*c**2*e + a**2*b*c*e**2 + 2*a**2*c**2*d*e - 2*a**2*c**2*e*f + a**2*c*d*e**2 - a**2*c*e**2*f - 6*a*b**2*c*e**2 - 2*a*b*c**2*d*e + 2*a*b*c**2*e*f + a*b*c*e**2*f - 5*a*b*d*e**3 + 9*a*b*e**3*f + a*b*e**2*f**3 - 2*a*c**3*e - 2*a*c**2*d**2*e - 5*a*c*d**2*e**2 + 7*a*c*d*e**2*f - 4*a*c*e**3 - 4*a*c*e**2*f**2 + 2*b**2*d*e**3 + 2*b**2*e**3*f + 4*b*c*d**2*e**2 + 4*b*c*e**3 + 4*b*c*e**2*f**2 - 4*b*e**3*f**2 + 2*c**2*d**3*e + 4*c**2*d*e**2 - 2*c**2*e**2*f - 3*c*d*e**2*f**2 - c*e**3*f",
  "4*a**4*b*c*e + 2*a**4*b*e**2 + 4*a**4*c*d*e - 4*a**4*c*e*f + 2*a**4*d*e**2 - 2*a**4*e**2*f - 2*a**3*b**2*c*e + 2*a**3*b**2*e**2 + 6*a**3*b*c*e*f + 2*a**3*b*e**2*f - 6*a**3*c**2*e - 4*a**3*c*d*e*f - 6*a**3*c*e**2 - 2*a**3*d*e**2*f - 2*a**3*e**3 - 3*a**2*b*c**2*e - 2*a**2*b*c*e**2 - a**2*c**2*d*e + 3*a**2*c**2*e*f + 2*a**2*c*d*e**2 + 2*a**2*c*e**2*f + 2*a**2*e**3*f - 3*a*b**2*c*e**2 + a*b*c**2*e*f + a*b*c*d*e**2 + 7*a*b*c*e**2*f + a*b*c*e*f**3 + 2*a*b*d*e**3 + 2*a*b*e**3*f + 3*a*c**2*d**2*e + 3*a*c**2*d*e*f - a*c**2*e**2 - 4*a*c**2*e*f**2 + 2*a*c*d**2*e**2 + a*c*d*e**2*f - a*c*e**2*f**2 + 3*b*c*e**3 + 3*b*c*e**2*f**2 - 2*b*e**3*f**2 - 2*c**2*d**2*e*f + 3*c**2*d*e**2 + c**2*d*e*f**2 - 4*c**2*e**2*f - 3*c*d*e**2*f**2 + 2*c*e**3*f",
  "-a**3*b*e**3 - a**3*d*e**3 + a**3*e**3*f + a**2*b**2*e**3 - 2*a**2*b*e**3*f + 2*a**2*c*e**3 + a**2*d*e**3*f - a*b*e**4 - a*c*d*e**3",
  "-4*a**4*b*c**2 - 4*a**4*c**2*d + 4*a**4*c**2*f + a**3*b**2*c**2 - 3*a**3*b*c**2*f + 4*a**3*c**3 - a**3*c**2*d**2 + 7*a**3*c**2*d*f + 4*a**3*c**2*e - 2*a**3*c**2*f**2 + 4*a**2*b*c**3 - 2*a**2*b*c**2*e - a**2*b*c**2*f**2 + 2*a**2*c**3*d - 2*a**2*c**3*f + a**2*c**2*d**2*f - 2*a**2*c**2*d*e - 3*a**2*c**2*d*f**2 - 3*a**2*c**2*e*f + a**2*c**2*f**3 - 2*a*b*c**3*f - a*b*c**2*d*e - 3*a*c**3*d**2 - 4*a*c**3*d*f - 3*a*c**3*e + 3*a*c**3*f**2 + 2*a*c**2*d*e*f + a*c**2*e**2 - a*c**2*e*f**2 + 2*c**3*d**2*f + 2*c**3*e*f - c**2*e**2*f",
  "2*a**4*b*e**2 + 2*a**4*d*e**2 - 2*a**4*e**2*f + a**3*b*e**2*f - 2*a**3*c*e**2 - 3*a**3*d*e**2*f - 2*a**3*e**3 + a**3*e**2*f**2 + a**2*b*c**2*e - a**2*b*c*e**2 + a**2*b*e**3 + a**2*c**2*d*e - a**2*c**2*e*f + a**2*c*d*e**2 - a**2*c*e**2*f + a**2*d*e**2*f**2 + 3*a**2*e**3*f - 4*a*b**2*c*e**2 - a*b*c**2*d*e + a*b*c**2*e*f + 3*a*b*c*e**2*f - 2*a*b*d*e**3 + 5*a*b*e**3*f - a*c**3*e - a*c**2*d**2*e - a*c**2*e**2 - 2*a*c*d**2*e**2 + 5*a*c*d*e**2*f - 2*a*c*e**3 - 2*a*c*e**2*f**2 - a*e**3*f**2 + b**2*d*e**3 + b**2*e**3*f + 2*b*c*d**2*e**2 + 3*b*c*e**3 + 3*b*c*e**2*f**2 - 3*b*e**3*f**2 + c**2*d**3*e + 3*c**2*d*e**2 - 2*c**2*e**2*f - 3*c*d*e**2*f**2",
  "4*a**4*b*c*e + 4*a**4*c*d*e - 4*a**4*c*e*f - a**3*b**2*c*e + a**3*b**2*e**2 + 4*a**3*b*c*e*f - 5*a**3*c**2*e - 5*a**3*c*d*e*f - 4*a**3*c*e**2 + a**3*c*e*f**2 - 3*a**2*b*c**2*e + a**2*b*c*e**2 + a**2*c**2*e*f + 2*a**2*c*d*e**2 + a**2*c*d*e*f**2 + 3*a**2*c*e**2*f - 4*a*b**2*c*e**2 - a*b*c**2*d*e + 3*a*b*c**2*e*f + a*b*c*d*e**2 + 3*a*b*c*e**2*f - 2*a*b*d*e**3 + 5*a*b*e**3*f - a*c**3*e + 2*a*c**2*d**2*e + 3*a*c**2*d*e*f + 2*a*c**2*e**2 - 2*a*c**2*e*f**2 - 2*a*c*d**2*e**2 + 3*a*c*d*e**2*f - 3*a*c*e**3 - 2*a*c*e**2*f**2 + b**2*d*e**3 + b**2*e**3*f + 2*b*c*d**2*e**2 + 3*b*c*e**3 + 3*b*c*e**2*f**2 - 3*b*e**3*f**2 + c**2*d**3*e - 2*c**2*d**2*e*f + 3*c**2*d*e**2 - 4*c**2*e**2*f - 3*c*d*e**2*f**2 + c*e**3*f",
  "2*a**4*b*e**2 + 2*a**4*d*e**2 - 2*a**4*e**2*f + 2*a**3*b*e**2*f - 2*a**3*c*e**2 - 2*a**3*d*e**2*f - 2*a**3*e**3 - 2*a**2*b*c*e**2 + a**2*b*e**3 + a**2*b*e**2*f**2 - a**2*c*e**2*f + 2*a**2*e**3*f - a*b**2*c*e**2 + 2*a*b*c*e**2*f + a*b*d*e**3 + a*b*e**3*f - a*c**2*e**2 + a*c*d**2*e**2 + 2*a*c*d*e**2*f - a*c*e**2*f**2 + b*c*e**3 + b*c*e**2*f**2 - b*e**3*f**2 + c**2*d*e**2 - c**2*e**2*f - c*d*e**2*f**2 + c*e**3*f",
  "2*a**4*b*c*e - a**4*b*e**2 + 2*a**4*c*d*e - 2*a**4*c*e*f - a**4*d*e**2 + a**4*e**2*f + 2*a**3*b*c*e*f - a**3*b*e**2*f - 2*a**3*c**2*e - 2*a**3*c*d*e*f - a**3*c*e**2 + a**3*d*e**2*f + a**3*e**3 - 2*a**2*b*c**2*e + 2*a**2*b*c*e**2 + a**2*b*c*e*f**2 - a**2*c**2*e*f + a**2*c*d*e**2 + a**2*c*e**2*f - a**2*e**3*f - 3*a*b**2*c*e**2 - a*b*c**2*d*e + 2*a*b*c**2*e*f + a*b*c*d*e**2 + a*b*c*e**2*f - 3*a*b*d*e**3 + 4*a*b*e**3*f - a*c**3*e + a*c**2*d**2*e + 2*a*c**2*d*e*f + 2*a*c**2*e**2 - a*c**2*e*f**2 - 3*a*c*d**2*e**2 + 3*a*c*d*e**2*f - 3*a*c*e**3 - a*c*e**2*f**2 + b**2*d*e**3 + b**2*e**3*f + 2*b*c*d**2*e**2 + 2*b*c*e**3 + 2*b*c*e**2*f**2 - 2*b*e**3*f**2 + c**2*d**3*e - c**2*d**2*e*f + 2*c**2*d*e**2 - 2*c**2*e**2*f - 2*c*d*e**2*f**2",
  "7*a**4*b*c*e - 3*a**4*b*e**2 + 7*a**4*c*d*e - 7*a**4*c*e*f - 3*a**4*d*e**2 + 3*a**4*e**2*f + a**3*b**2*e**2 + 8*a**3*b*c*e*f - 3*a**3*b*e**2*f - 9*a**3*c**2*e - 7*a**3*c*d*e*f - 4*a**3*c*e**2 + 3*a**3*d*e**2*f + 3*a**3*e**3 - 6*a**2*b*c**2*e + 5*a**2*b*c*e**2 + a**2*c**2*d*e - a**2*c**2*e*f + 5*a**2*c*d*e**2 + 4*a**2*c*e**2*f + a**2*c*e*f**3 - 3*a**2*e**3*f - 13*a*b**2*c*e**2 - 4*a*b*c**2*d*e + 8*a*b*c**2*e*f + 3*a*b*c*d*e**2 + 6*a*b*c*e**2*f - 11*a*b*d*e**3 + 17*a*b*e**3*f - 4*a*c**3*e + 3*a*c**2*d**2*e + 6*a*c**2*d*e*f + 6*a*c**2*e**2 - 3*a*c**2*e*f**2 - 11*a*c*d**2*e**2 + 12*a*c*d*e**2*f - 11*a*c*e**3 - 6*a*c*e**2*f**2 + 4*b**2*d*e**3 + 4*b**2*e**3*f + 8*b*c*d**2*e**2 + 9*b*c*e**3 + 9*b*c*e**2*f**2 - 9*b*e**3*f**2 + 4*c**2*d**3*e - 4*c**2*d**2*e*f + 9*c**2*d*e**2 - 9*c**2*e**2*f - 9*c*d*e**2*f**2",
  "3*a**4*b*e*f + 3*a**4*d*e*f - 3*a**4*e*f**2 + 2*a**3*b*e*f**2 - 3*a**3*c*e*f - 4*a**3*d*e*f**2 - 3*a**3*e**2*f + a**3*e*f**3 - 2*a**2*b**2*c*e - a**2*b**2*e**2 + 2*a**2*b*c*e*f + a**2*b*d*e**2 + a**2*b*e**2*f - a**2*c**2*e + a**2*c*d**2*e + a**2*c*d*e*f - a**2*c*e**2 - 2*a**2*c*e*f**2 + a**2*d*e*f**3 + 4*a**2*e**2*f**2 - a*b**2*c*e*f + 2*a*b**2*e**2*f + 2*a*b*c*e**2 + 5*a*b*c*e*f**2 + a*c**2*d*e - 4*a*c**2*e*f + a*c*e**2*f - a*c*e*f**3 - a*e**2*f**3 - b**2*e**2*f**2 + b*c*e**2*f + 2*c**2*d*e*f - c**2*e*f**2 + c*e**2*f**2",
  "12*a**5*b*c + 12*a**5*c*d - 12*a**5*c*f - 5*a**4*b**2*c - 5*a**4*b*c*d + 18*a**4*b*c*f - 12*a**4*c**2 - 11*a**4*c*d*f - 12*a**4*c*e - a**4*c*f**2 - 9*a**3*b*c**2 + 6*a**3*b*c*e + 7*a**3*b*c*f**2 + 2*a**3*c**2*d - 5*a**3*c**2*f + 5*a**3*c*d*e + 6*a**3*c*e*f - a**3*c*f**3 - a**2*b**2*c*e + 8*a**2*b*c**2*f + 2*a**2*b*c*d*e + a**2*b*c*e*f - 6*a**2*c**3 + 10*a**2*c**2*d**2 + 6*a**2*c**2*d*f + 6*a**2*c**2*e - 7*a**2*c**2*f**2 - 4*a**2*c*d*e*f + a**2*c*d*f**3 - a**2*c*e**2 + 7*a**2*c*e*f**2 + a*b**3*e**2 - 3*a*b**2*e**2*f - a*b*c**2*d**2 + a*b*c**2*e - 2*a*b*c**2*f**2 + 2*a*b*c*e**2 - 2*a*b*c*e*f**2 + a*b*e**3 + a*b*e**2*f**2 + 2*a*c**3*d + a*c**3*f - 5*a*c**2*d**2*f + 5*a*c**2*d*e + 3*a*c**2*d*f**2 + 2*a*c**2*e*f + a*c*d*e**2 + a*c*e**2*f - b**2*e**3 - 2*b*c*d*e**2 - b*e**3*f - c**2*d**2*e - 3*c**2*d*e*f - c*d*e**2*f",
  "3*a**4*b*e*f + 3*a**4*d*e*f - 3*a**4*e*f**2 - 2*a**3*b*c*e + 3*a**3*b*e*f**2 - 2*a**3*c*d*e - a**3*c*e*f - 3*a**3*d*e*f**2 - 3*a**3*e**2*f + 2*a**2*b**2*c*e - a**2*b**2*e**2 - a**2*b*c*d*e - a**2*b*c*e*f + 4*a**2*b*d*e**2 - 2*a**2*b*e**2*f + a**2*b*e*f**3 - a**2*c**2*e + 4*a**2*c*d**2*e - 2*a**2*c*d*e*f + a**2*c*e**2 - a**2*c*e*f**2 + 3*a**2*e**2*f**2 - a*b**2*d*e**2 - a*b*c*d**2*e - a*b*c*e**2 - 2*a*b*c*e*f**2 + a*b*e**3 + a*b*e**2*f**2 + a*c**2*e*f + a*c*d*e**2 + 3*a*c*d*e*f**2 + 3*a*c*e**2*f - b*e**3*f - c*d*e**2*f",
  "12*a**5*b*c + 12*a**5*c*d - 12*a**5*c*f - 5*a**4*b**2*c - 5*a**4*b*c*d + 19*a**4*b*c*f - 12*a**4*c**2 - 10*a**4*c*d*f - 12*a**4*c*e - 2*a**4*c*f**2 - 6*a**3*b*c**2 + 6*a**3*b*c*e + 9*a**3*b*c*f**2 + 5*a**3*c**2*d - 9*a**3*c**2*f + 5*a**3*c*d*e + 5*a**3*c*e*f - 2*a**3*c*f**3 - a**2*b**2*c*e - 2*a**2*b*c**2*d + 10*a**2*b*c**2*f + 2*a**2*b*c*d*e - 3*a**2*b*c*e*f + a**2*b*c*f**3 - 11*a**2*c**3 + 10*a**2*c**2*d**2 + 3*a**2*c**2*e - 5*a**2*c**2*f**2 - 7*a**2*c*d*e*f - a**2*c*e**2 + 10*a**2*c*e*f**2 + 3*a*b**3*e**2 - 9*a*b**2*e**2*f - 3*a*b*c**2*d**2 + 3*a*b*c**2*e - a*b*c**2*f**2 + 4*a*b*c*e**2 - 8*a*b*c*e*f**2 + 3*a*b*e**3 + 3*a*b*e**2*f**2 + 6*a*c**3*d - 2*a*c**3*f + a*c**2*d**2*f + 8*a*c**2*d*e + 2*a*c**2*d*f**2 + 15*a*c**2*e*f + 3*a*c*d*e**2 + 5*a*c*d*e*f**2 + a*c*e**2*f - 3*b**2*e**3 - 6*b*c*d*e**2 - 3*b*e**3*f - 3*c**2*d**2*e - 4*c**2*d*e*f - 3*c*d*e**2*f",
  "a**4*b*c*e/5 + a**4*b*e**2/5 + a**4*c*d*e/5 - a**4*c*e*f/5 + a**4*d*e**2/5 - a**4*e**2*f/5 + a**3*b**2*c*e/5 + 2*a**3*b**2*e**2/5 + a**3*b*c*d*e - 4*a**3*b*c*e*f/5 + a**3*b*e**2*f/5 - a**3*c**2*e/5 - 3*a**3*c*d*e*f/5 - 2*a**3*c*e**2/5 + 2*a**3*c*e*f**2/5 - a**3*d*e**2*f/5 - a**3*e**3/5 - 3*a**2*b*c**2*e/5 - 2*a**2*b*c*e**2/5 - 6*a**2*c**2*d*e/5 + a**2*c**2*e*f - a**2*c*d*e**2/5 + a**2*e**3*f/5 - a*b**2*c*e**2 - 2*a*b*c**2*d*e/5 + 3*a*b*c**2*e*f/5 + 2*a*b*c*d*e**2/5 + a*b*c*e**2*f - a*b*d*e**3/5 + 6*a*b*e**3*f/5 + 3*a*c**2*d**2*e/5 + 2*a*c**2*d*e*f/5 - 2*a*c**2*e*f**2/5 - a*c*d**2*e**2/5 + 7*a*c*d*e**2*f/5 - 4*a*c*e**3/5 - 4*a*c*e**2*f**2/5 + b**2*d*e**3/5 + b**2*e**3*f/5 + 2*b*c*d**2*e**2/5 + 4*b*c*e**3/5 + 4*b*c*e**2*f**2/5 - 4*b*e**3*f**2/5 + c**2*d**3*e/5 - 2*c**2*d**2*e*f/5 + 4*c**2*d*e**2/5 - 6*c**2*e**2*f/5 - 4*c*d*e**2*f**2/5 + 3*c*e**3*f/5",
  "-7*a**5*b*c/5 - a**5*b*e/5 - 7*a**5*c*d/5 + 7*a**5*c*f/5 - a**5*d*e/5 + a**5*e*f/5 - 3*a**4*b**2*c/5 + a**4*b**2*e/10 - a**4*b*c*d - 4*a**4*b*c*f/5 + a**4*b*d*e/10 - a**4*b*e*f/5 + 7*a**4*c**2/5 - 2*a**4*c*d**2/5 + 9*a**4*c*d*f/5 + 8*a**4*c*e/5 + 3*a**4*d*e*f/10 + a**4*e**2/5 - a**4*e*f**2/10 + 7*a**3*b*c**2/5 + a**3*b*c*d**2 + a**3*b*c*e/10 - 8*a**3*b*c*f**2/5 + 9*a**3*b*e**2/10 + 3*a**3*c**2*d/5 + 3*a**3*c**2*f/5 - a**3*c*d*e - a**3*c*e*f/10 + 2*a**3*c*f**3/5 + a**3*d*e**2 - a**3*d*e*f**2/10 - 13*a**3*e**2*f/10 + a**2*b**2*c**2/5 + 9*a**2*b**2*c*e/10 - 13*a**2*b**2*e**2/10 + a**2*b*c**2*d - 16*a**2*b*c**2*f/5 - 3*a**2*b*c*d*e/2 + 4*a**2*b*c*e*f/5 + a**2*b*d*e**2/2 + a**2*b*e**2*f/2 + 3*a**2*c**3 - 16*a**2*c**2*d**2/5 + 7*a**2*c**2*d*f/5 - a**2*c**2*e/10 + 2*a**2*c**2*f**2/5 + a**2*c*d**2*e/2 + a**2*c*d*e*f/5 - a**2*c*e**2/2 - 7*a**2*c*e*f**2/5 - a**2*d*e**2*f - a**2*e**3 + a**2*e**2*f**2/10 - 3*a*b**3*e**2/5 + a*b**2*d*e**2/5 + 9*a*b**2*e**2*f/5 + 3*a*b*c**2*d**2/5 - 4*a*b*c**2*e/5 + a*b*c*d**2*e/5 - 17*a*b*c*e**2/10 + 7*a*b*c*e*f**2/5 + 7*a*b*e**3/10 + 7*a*b*e**2*f**2/10 - 8*a*c**3*d/5 + 4*a*c**3*f/5 - 4*a*c**2*d**2*f/5 - 27*a*c**2*d*e/10 - 18*a*c**2*e*f/5 + a*c*d*e**2/5 - 3*a*c*d*e*f**2/5 - 3*a*c*e**2*f/2 + a*e**3*f + 3*b**2*e**3/5 + 6*b*c*d*e**2/5 + 4*b*e**3*f/5 + 3*c**2*d**2*e/5 + 4*c**2*d*e*f/5 + 13*c*d*e**2*f/10",
  "-11*a**5*b*c - 11*a**5*c*d + 11*a**5*c*f + 5*a**4*b**2*c + 5*a**4*b*c*d - 18*a**4*b*c*f + 11*a**4*c**2 + 9*a**4*c*d*f + 11*a**4*c*e + 2*a**4*c*f**2 + a**3*b**3*c + a**3*b*c**2 - 7*a**3*b*c*e - 9*a**3*b*c*f**2 - 9*a**3*c**2*d + 13*a**3*c**2*f - 5*a**3*c*d*e - 4*a**3*c*e*f + 2*a**3*c*f**3 + 3*a**2*b*c**2*d - 14*a**2*b*c**2*f + a**2*b*c*d*e + 7*a**2*b*c*e*f + 16*a**2*c**3 - 8*a**2*c**2*d**2 + 6*a**2*c**2*d*f + a**2*c**2*e + a**2*c**2*f**2 + 10*a**2*c*d*e*f + 2*a**2*c*e**2 - 12*a**2*c*e*f**2 - 5*a*b**3*e**2 + 15*a*b**2*e**2*f + 5*a*b*c**2*d**2 - 5*a*b*c**2*e - 6*a*b*c*e**2 + 15*a*b*c*e*f**2 - 5*a*b*e**3 - 5*a*b*e**2*f**2 - 10*a*c**3*d + 5*a*c**3*f - 6*a*c**2*d**2*f - 11*a*c**2*d*e - 26*a*c**2*e*f - 5*a*c*d*e**2 - 10*a*c*d*e*f**2 - 2*a*c*e**2*f + 5*b**2*e**3 + 10*b*c*d*e**2 + 5*b*e**3*f + 5*c**2*d**2*e + 5*c**2*d*e*f + 5*c*d*e**2*f",
  "a**6*b + a**6*d - a**6*f - a**5*b**2 - 2*a**5*b*d + 3*a**5*b*f - a**5*c - a**5*d**2 + a**5*d*f - a**5*e - a**5*f**2 + 10*a**4*b*c + a**4*b*e + a**4*b*f**2 + 12*a**4*c*d - 12*a**4*c*f + a**4*d**2*f + a**4*d*e - a**4*d*f**2 + a**3*b**4 - 7*a**3*b**2*c - 9*a**3*b*c*d + 17*a**3*b*c*f + a**3*b*d*e - a**3*b*e*f - 10*a**3*c**2 - 3*a**3*c*d**2 - 6*a**3*c*d*f - 10*a**3*c*e - a**3*c*f**2 - a**3*d*e*f + a**3*e*f**2 + 3*a**2*b**2*d*e - 3*a**2*b*c**2 + 3*a**2*b*c*d**2 + a**2*b*c*e + 4*a**2*b*c*f**2 + 9*a**2*c**2*d - 9*a**2*c**2*f + 4*a**2*c*d**2*f - 2*a**2*c*d*f**2 + 12*a**2*c*e*f - a*b**2*e**2 - a*b*c*d*e + 2*a*b*c*e*f + 3*a*b*d*e**2 + 2*a*c**2*d*f + 2*a*c**2*e + 3*a*c*d**2*e + 3*a*c*e**2",
  "2*a**5*b*e + 2*a**5*d*e - 2*a**5*e*f - 3*a**4*b**2*e/2 - 5*a**4*b*d*e/2 + 4*a**4*b*e*f - 2*a**4*c*e - a**4*d**2*e - a**4*d*e*f/2 - 2*a**4*e**2 - a**4*e*f**2/2 + a**3*b*c*e/2 + a**3*b*e**2/2 + a**3*b*e*f**2 + 4*a**3*c*d*e - 7*a**3*c*e*f/2 + a**3*d**2*e*f - a**3*d*e*f**2/2 + 5*a**3*e**2*f/2 - a**2*b**2*c*e/2 + a**2*b**2*e**2/2 + a**2*b*c*d*e/2 + a**2*b*c*e*f - a**2*b*d*e**2/2 - a**2*b*e**2*f/2 - 3*a**2*c**2*e/2 - a**2*c*d**2*e/2 + a**2*c*e**2/2 + a**2*e**3 + a**2*e**2*f**2/2 + a*b*c*e**2/2 - a*b*e**3/2 - a*b*e**2*f**2/2 + a*c**2*d*e/2 + 3*a*c*e**2*f/2 - a*e**3*f - c*d*e**2*f/2",
  "-4*a**5*b*c - 4*a**5*c*d + 4*a**5*c*f + a**4*b**2*c - 6*a**4*b*c*f + 4*a**4*c**2 - a**4*c*d**2 + 4*a**4*c*d*f + 4*a**4*c*e + a**4*c*f**2 + a**3*b*c**2 - 2*a**3*b*c*e - 4*a**3*b*c*f**2 - a**3*c**2*d + 4*a**3*c**2*f + a**3*c*d**2*f - 2*a**3*c*d*e + a**3*c*f**3 + 3*a**2*b*c**2*d - 8*a**2*b*c**2*f - a**2*b*c*d*e + 6*a**2*b*c*e*f + 9*a**2*c**3 - 6*a**2*c**2*d**2 + 5*a**2*c**2*d*f + 5*a**2*c*d*e*f + a**2*c*e**2 - 7*a**2*c*e*f**2 - 3*a*b**3*e**2 + 9*a*b**2*e**2*f + 3*a*b*c**2*d**2 - 3*a*b*c**2*e - 3*a*b*c*e**2 + 9*a*b*c*e*f**2 - 3*a*b*e**3 - 3*a*b*e**2*f**2 - 6*a*c**3*d + 3*a*c**3*f - 4*a*c**2*d**2*f - 6*a*c**2*d*e - 16*a*c**2*e*f - 3*a*c*d*e**2 - 6*a*c*d*e*f**2 - a*c*e**2*f + 3*b**2*e**3 + 6*b*c*d*e**2 + 3*b*e**3*f + 3*c**2*d**2*e + 3*c**2*d*e*f + 3*c*d*e**2*f",
  "-a**4*b*c*f - a**4*c*d*f + a**4*c*f**2 - a**3*b*c**2 - a**3*b*c*f**2 - a**3*c**2*d + 2*a**3*c**2*f + a**3*c*d*f**2 + a**3*c*e*f + a**2*b*c**2*d - 2*a**2*b*c**2*f + 2*a**2*b*c*e*f + 3*a**2*c**3 - a**2*c**2*d**2 + 3*a**2*c**2*d*f + a**2*c**2*e - a**2*c**2*f**2 + a**2*c*d*e*f - 2*a**2*c*e*f**2 - a*b**3*e**2 + 3*a*b**2*e**2*f + a*b*c**2*d**2 - a*b*c**2*e - a*b*c*e**2 + 3*a*b*c*e*f**2 - a*b*e**3 - a*b*e**2*f**2 - 2*a*c**3*d + a*c**3*f - 2*a*c**2*d**2*f - 2*a*c**2*d*e - 6*a*c**2*e*f - a*c*d*e**2 - 2*a*c*d*e*f**2 + b**2*e**3 + 2*b*c*d*e**2 + b*e**3*f + c**2*d**2*e + c**2*d*e*f + c*d*e**2*f",
  "-a**6*b - a**6*d + a**6*f + a**5*b**2 + 2*a**5*b*d - 3*a**5*b*f + a**5*c + a**5*d**2 - a**5*d*f + a**5*e + a**5*f**2 - 7*a**4*b*c + 4*a**4*b*e - 2*a**4*b*f**2 - 9*a**4*c*d + 9*a**4*c*f - a**4*d**2*f + 4*a**4*d*e - 5*a**4*e*f + a**4*f**3 + 3*a**3*b**2*c - 4*a**3*b**2*e + 6*a**3*b*c*d - 8*a**3*b*c*f - 5*a**3*b*d*e + 12*a**3*b*e*f - a**3*b*f**3 + 8*a**3*c**2 + 2*a**3*c*d**2 + 8*a**3*c*d*f + 2*a**3*c*e - 2*a**3*c*f**2 - 2*a**3*d*e*f + a**3*d*f**3 - 5*a**3*e**2 - 2*a**3*e*f**2 - a**2*b*c**2 - 2*a**2*b*c*e - a**2*b*c*f**2 + 4*a**2*b*e**2 + 6*a**2*b*e*f**2 - 7*a**2*c**2*d + 5*a**2*c**2*f - 7*a**2*c*d**2*f + 2*a**2*c*d*e + a**2*c*d*f**2 - 18*a**2*c*e*f - 2*a**2*d*e*f**2 + 3*a**2*e**2*f - a**2*e*f**3 + a*b*c*d*e + a*c**2*d**2 + 2*a*c*d*e*f - a*c*e**2 - a*c*e*f**2 + 2*a*e**2*f**2 + c*e**2*f",
  "3*a**3*b*c*e + 3*a**3*c*d*e - 3*a**3*c*e*f + a**2*b**2*c**2 - 3*a**2*b**2*c*e + a**2*b*c**2*d - a**2*b*c**2*f - 5*a**2*b*c*d*e + 8*a**2*b*c*e*f - 5*a**2*c**2*e - 3*a**2*c*d*e*f - 3*a**2*c*e**2 + a*b**3*e**2 + a*b**2*c*e*f - a*b**2*d*e**2 - 5*a*b**2*e**2*f - a*b*c**2*d**2 - 2*a*b*c**2*e - a*b*c*d**2*e + 5*a*b*c*e**2 - 2*a*b*c*e*f**2 + 2*a*b*e**3 + 2*a*b*e**2*f**2 - 2*a*c**3*d + a*c**3*f + 8*a*c**2*d*e - 2*a*c**2*e*f + 2*a*c*d*e**2 + 2*a*c*d*e*f**2 + 3*a*c*e**2*f + b**2*d**2*e**2 - b**2*e**3 + 2*b*c*d**3*e - b*c*d*e**2 + 2*b*c*e**2*f - 2*b*e**3*f + c**2*d**4 - 2*c*d*e**2*f",
  "a**2*b*c*e**2 - a**2*b*e**3 + a**2*c*d*e**2 - a**2*c*e**2*f - a**2*d*e**3 + a**2*e**3*f - a*b**2*c*e**2 + a*b**2*e**3 + a*b*c*e**2*f - a*b*e**3*f - a*c**2*e**2 - a*c*d**2*e**2 + a*d*e**3*f + a*e**4 + b*c*e**3 + b*c*e**2*f**2 - b*e**4 - b*e**3*f**2 + c**2*d*e**2 - c**2*e**2*f + c*d**2*e**2*f - c*d*e**3 - c*d*e**2*f**2 + 2*c*e**3*f - e**4*f",
  "a**2*e**4 - 2*a*e**4*f + e**4*f**2",
  "a**3*b*c*e - a**3*b*e**2 + a**3*c*d*e - a**3*c*e*f - a**3*d*e**2 + a**3*e**2*f - 2*a**2*b**2*c*e + a**2*b**2*e**2 + 3*a**2*b*c*e*f - 2*a**2*b*e**2*f - a**2*c*d**2*e + 2*a**2*c*d*e*f - 2*a**2*c*e*f**2 + a**2*e**3 + a**2*e**2*f**2 - a*b**2*c*e*f + 2*a*b**2*e**2*f + 2*a*b*c*e**2 + 5*a*b*c*e*f**2 - 2*a*b*e**3 - 3*a*b*e**2*f**2 + a*c**2*d*e - 5*a*c**2*e*f - 2*a*c*d*e**2 - 3*a*c*d*e*f**2 + a*c*e**2*f + a*d*e**2*f**2 - b**2*e**2*f**2 + b*c*e**2*f + 2*c**2*d*e*f - c**2*e*f**2 + c*d**2*e*f**2 + 3*c*e**2*f**2 - e**3*f**2",
  "2*a**3*b*c*e + 2*a**3*c*d*e - 2*a**3*c*e*f - 2*a**2*b**2*c*e - 3*a**2*b*c*d*e + 5*a**2*b*c*e*f - 3*a**2*c**2*e - 2*a**2*c*d*e*f - 2*a**2*c*e**2 + a*b**3*e**2 + a*b**2*c*d*e - 3*a*b**2*e**2*f + 3*a*b*c*e**2 - a*b*c*e*f**2 + a*b*e**3 + a*b*e**2*f**2 + 4*a*c**2*d*e - a*c**2*e*f + a*c*d*e**2 + a*c*d*e*f**2 + 2*a*c*e**2*f - b**2*e**3 - 2*b*c*d*e**2 + b*c*e**2*f - b*e**3*f - c**2*d**2*e - c*d*e**2*f",
  "-2*a**4*b*c - 5*a**4*b*e - 2*a**4*c*d + 2*a**4*c*f - 5*a**4*d*e + 5*a**4*e*f + 4*a**3*b**2*c + a**3*b**2*e + 5*a**3*b*c*d - 6*a**3*b*c*f + a**3*b*d*e - 5*a**3*b*e*f + 2*a**3*c**2 + a**3*c*d**2 + a**3*c*d*f + 7*a**3*c*e + 6*a**3*d*e*f + 5*a**3*e**2 - a**3*e*f**2 - 3*a**2*b**2*d*e - 3*a**2*b*c**2 - 3*a**2*b*c*d**2 + 2*a**2*b*c*e + a**2*b*c*f**2 - a**2*b*e**2 - 5*a**2*c**2*d + 3*a**2*c**2*f - 2*a**2*c*d*e - a**2*c*d*f**2 - 2*a**2*c*e*f - a**2*d*e*f**2 - 6*a**2*e**2*f + a*b**3*d*e + a*b**2*c*d**2 - 2*a*b*c**2*d + a*b*c**2*f + 5*a*b*c*d*e - 6*a*b*c*e*f - 4*a*b*d*e**2 + a*b*e**2*f + 4*a*c**2*d**2 - a*c**2*d*f + 4*a*c**2*e - 4*a*c*d**2*e + 2*a*c*d*e*f - 3*a*c*e**2 + a*c*e*f**2 + a*e**2*f**2 + b**2*e**2*f - b*c*e**2 - c**2*d*e + c**2*e*f - c*e**2*f",
  "a**3*b*c*e - a**3*b*e**2 + a**3*c*d*e - a**3*c*e*f - a**3*d*e**2 + a**3*e**2*f - a**2*b**2*c*e + a**2*b**2*e**2 + a**2*b*c*e*f - a**2*b*e**2*f - a**2*c**2*e - a**2*c*d**2*e + a**2*d*e**2*f + a**2*e**3 + a*b*c*e**2 + a*b*c*e*f**2 - a*b*e**3 - a*b*e**2*f**2 + a*c**2*d*e - a*c**2*e*f + a*c*d**2*e*f - a*c*d*e**2 - a*c*d*e*f**2 + 2*a*c*e**2*f - a*e**3*f",
  "-3*a**4*b*c - 3*a**4*c*d + 3*a**4*c*f + 3*a**3*b**2*c + 5*a**3*b*c*d - 7*a**3*b*c*f + 3*a**3*c**2 + 2*a**3*c*d**2 + 3*a**3*c*e + a**3*c*f**2 + a**2*b**3*c - a**2*b*c**2 - 2*a**2*b*c*e - 2*a**2*b*c*f**2 - 7*a**2*c**2*d + 6*a**2*c**2*f - 2*a**2*c*d**2*f + a**2*c*d*f**2 - 4*a**2*c*e*f + a*b**3*e*f - 3*a*b**2*c*e - 3*a*b*c**2*d + a*b*c**2*f + 2*a*b*c*d*e - 2*a*b*c*e*f - a*b*d*e**2 + a*b*e**2*f + 2*a*c**2*d**2 - a*c**2*d*f + a*c**2*e - a*c*d**2*e + a*c*d*e*f - a*c*e**2 + b**2*d*e**2 + 2*b*c*d**2*e + b*c*e**2 + c**2*d**3 + c**2*d*e",
  "-a**3*b**2*c/2 + 5*a**3*b*c*f/2 + a**3*c*d**2/2 + 3*a**3*c*d*f/2 - 2*a**3*c*f**2 - a**2*b*c**2 + a**2*b*c*e + 3*a**2*b*c*f**2/2 - 2*a**2*c**2*f - 3*a**2*c*d**2*f/2 - a**2*c*d*e - 3*a**2*c*d*f**2/2 - 3*a**2*c*e*f/2 + a**2*c*f**3/2 + a*b*c*d*e/2 + a*c**2*d**2/2 + a*c**2*d*f + a*c**2*e/2 - a*c**2*f**2/2 + a*c*d**2*f**2 + a*c*d*e*f - a*c*e**2/2 + 3*a*c*e*f**2/2 + c*e**2*f/2",
  "3*a**4*b*c + 3*a**4*c*d - 3*a**4*c*f - 2*a**3*b**2*c - 3*a**3*b*c*d + 6*a**3*b*c*f - 3*a**3*c**2 - a**3*c*d**2 - a**3*c*d*f - 3*a**3*c*e - a**3*c*f**2 + a**2*b**2*c*d - 2*a**2*b*c**2 + 2*a**2*b*c*e + 2*a**2*b*c*f**2 + 4*a**2*c**2*d - 4*a**2*c**2*f + a**2*c*d**2*f - a**2*c*d*f**2 + 3*a**2*c*e*f + a*b*c*e*f + a*c**2*d*f + a*c**2*e",
  "a**3*b*e*f + a**3*d*e*f - a**3*e*f**2 + a**2*b**3*e - a**2*b*c*e - a**2*b*e**2 + a**2*b*e*f**2 - a**2*c*e*f - a**2*d*e**2 - a**2*d*e*f**2 - a*b*c*d*e - a*b*c*e*f + 2*a*b*d*e**2 - 3*a*b*e**2*f + a*c*d**2*e - a*c*d*e*f + 2*a*c*e**2 + a*c*e*f**2 + a*d*e**2*f + a*e**3 + a*e**2*f**2 - b*e**3 + c*d**2*e*f - c*d*e**2 + 2*c*e**2*f - e**3*f",
  "2*a**5*b + 2*a**5*d - 2*a**5*f - a**4*b**2 + 3*a**4*b*f - 2*a**4*c + a**4*d**2 - 3*a**4*d*f - 2*a**4*e - 4*a**3*b*c + 4*a**3*b*e + a**3*b*f**2 - 2*a**3*c*d + a**3*c*f - 2*a**3*d**2*f + 2*a**3*d*e + a**3*d*f**2 - a**3*e*f - 2*a**2*b**2*e + a**2*b*c*d - a**2*b*c*f - 2*a**2*b*d*e + 7*a**2*b*e*f + 3*a**2*c**2 + a**2*c*d**2 + 6*a**2*c*d*f - 3*a**2*c*f**2 + a**2*d**2*f**2 - a**2*d*e*f - 3*a**2*e**2 + a*b**2*d*e + a*b*c*d**2 - a*b*c*e + 2*a*b*e**2 + 2*a*b*e*f**2 - 2*a*c**2*d + a*c**2*f - 3*a*c*d**2*f + 2*a*c*d*e - 8*a*c*e*f - a*d*e*f**2 + 3*a*e**2*f + b*e**2*f + c*d*e*f",
  "a**4*b**2 + 2*a**4*b*d - a**4*b*f + a**4*d**2 - a**4*d*f + a**3*b**3 + a**3*b**2*d - 4*a**3*b*c - a**3*b*e - 4*a**3*c*d + 3*a**3*c*f - a**3*d**2*f - a**3*d*e - 2*a**2*b*c*d + 3*a**2*b*d*e - 2*a**2*b*e*f + a**2*c**2 + 3*a**2*c*d**2 + 3*a**2*c*e + a**2*d*e*f - a*b*e**2 - a*c*d*e",
  "a**3*b*c + 3*a**3*b*e + a**3*c*d - a**3*c*f + 3*a**3*d*e - 3*a**3*e*f - a**2*b**2*c - 3*a**2*b**2*e - a**2*b*c*d + 3*a**2*b*c*f - 4*a**2*b*d*e + 6*a**2*b*e*f - a**2*c**2 - 4*a**2*c*e - a**2*c*f**2 - a**2*d**2*e - 2*a**2*d*e*f - 3*a**2*e**2 + a*b**2*d*e - a*b**2*e*f + a*b*c*e + a*b*c*f**2 + a*b*d**2*e + 3*a*b*e**2 + a*b*e*f**2 + a*c**2*d - 2*a*c**2*f - a*c*d**2*f + 4*a*c*d*e - 3*a*c*e*f + a*d**2*e*f + a*d*e**2 + 3*a*e**2*f - b*d*e**2 + b*e**2*f + c*d**3*f - c*d**2*e + 3*c*d*e*f - d*e**2*f",
  "a**3*b*c + a**3*c*d - a**3*c*f - a**2*b**2*e - a**2*b*c*d + a**2*b*c*f - a**2*b*d*e + a**2*b*e*f - a**2*c**2 - a**2*c*d**2 - a**2*c*e + a*b*d**2*e + a*b*e**2 + a*c*d**3 + 2*a*c*d*e",
  "a**3*b*f + a**3*d*f - a**3*f**2 - a**2*b*e + a**2*b*f**2 - a**2*c*f - a**2*d*e - a**2*d*f**2 + a*b**2*e + a*b**2*f**2 - 2*a*b*c*f + a*b*d*e - 2*a*b*e*f + a*c*e + a*d*e*f + a*e**2 + a*e*f**2 - b*e**2 + c*d**2*f - c*d*e + 2*c*e*f - e**2*f",
  "a**4*b + a**4*d - a**4*f + a**3*b*f - a**3*c - a**3*d*f - a**3*e + a**2*b**2*f - 2*a**2*b*c + a**2*e*f + a*b*d*e + a*c*d**2 + a*c*e",
  "a**2*b + a**2*d - a**2*f - a*b**2 - a*b*d + 2*a*b*f - a*c - a*d*f - a*e + b*d*f + b*e + c*d - c*f + e*f"
]

==> anc/conductor/certificates/full_conductor_compact.json <==
[
  "a*(-a*(b + d - f) - b*f + c + d*f + e) - b*e + b*(a*(b + d - f) - d*f) - c*d + c*f - e*f",
  "4*a**8*b*c**2 + 4*a**8*c**2*d - 4*a**8*c**2*f - 2*a**7*b**2*c**2 - 2*a**7*b*c**2*d + a**7*b*c**2*f - 4*a**7*c**3 - 9*a**7*c**2*d*f - 4*a**7*c**2*e + 5*a**7*c**2*f**2 + 2*a**6*b**2*c**2*f + 14*a**6*b*c**3 + 2*a**6*b*c**2*d*f + 30*a**6*b*c**2*e - 5*a**6*b*c**2*f**2 + a**6*b*c*e**2 + 20*a**6*c**3*d - 15*a**6*c**3*f + 28*a**6*c**2*d*e + 5*a**6*c**2*d*f**2 - 19*a**6*c**2*e*f + a**6*c*d*e**2 - a**6*c*e**2*f - 34*a**5*b**2*c**3 - 22*a**5*b**2*c**2*e + a**5*b**2*c*e**2 - 57*a**5*b*c**3*d + 30*a**5*b*c**3*f - 23*a**5*b*c**2*d*e + 29*a**5*b*c**2*e*f - 14*a**5*c**4 - 33*a**5*c**3*d**2 + 5*a**5*c**3*d*f - 42*a**5*c**3*e + 13*a**5*c**3*f**2 - a**5*c**2*d**2*e - 56*a**5*c**2*d*e*f - 30*a**5*c**2*e**2 + 24*a**5*c**2*e*f**2 - 2*a**5*c*d*e**2*f - a**5*c*e**3 + a**5*c*e**2*f**2 + 34*a**4*b**2*c**3*f + 22*a**4*b**2*c**2*e*f - a**4*b**2*c*e**2*f + 39*a**4*b*c**4 + 57*a**4*b*c**3*d*f + a**4*b*c**3*e - 57*a**4*b*c**3*f**2 + 23*a**4*b*c**2*d*e*f + 23*a**4*b*c**2*e**2 - 32*a**4*b*c**2*e*f**2 - 2*a**4*b*c*e**3 - 5*a**4*b*c*e**2*f**2 + 108*a**4*c**4*d - 46*a**4*c**4*f + 33*a**4*c**3*d**2*f + 9*a**4*c**3*d*e + 5*a**4*c**3*d*f**2 + 71*a**4*c**3*e*f + 3*a**4*c**3*f**3 + a**4*c**2*d**2*e*f + 3*a**4*c**2*d*e**2 + 28*a**4*c**2*d*e*f**2 + 51*a**4*c**2*e**2*f - 9*a**4*c**2*e*f**3 - a**4*c**2*f**5 + 3*a**4*c*d*e**3 + a**4*c*d*e**2*f**2 + a**4*c*e**3*f + a**4*c*e**2*f**3 - 3*a**3*b**2*c**3*e - 4*a**3*b**2*c**2*e**2 + 3*a**3*b*c**4*d - 42*a**3*b*c**4*f + 6*a**3*b*c**3*d*e - 4*a**3*b*c**3*e*f + 16*a**3*b*c**3*f**3 + 5*a**3*b*c**2*d*e**2 - 15*a**3*b*c**2*e**2*f - 19*a**3*b*c**2*e*f**3 - a**3*b*c*d*e**3 + 6*a**3*b*c*e**3*f + 8*a**3*b*c*e**2*f**3 + 5*a**3*c**5 - 51*a**3*c**4*d**2 - 84*a**3*c**4*d*f - 41*a**3*c**4*e + 47*a**3*c**4*f**2 - 5*a**3*c**3*d**2*e - 16*a**3*c**3*d*e*f - 30*a**3*c**3*d*f**3 + 26*a**3*c**3*e**2 - 39*a**3*c**3*e*f**2 + 2*a**3*c**3*f**4 - 2*a**3*c**2*d**2*e**2 - 13*a**3*c**2*d*e**2*f - 2*a**3*c**2*e**3 - 13*a**3*c**2*e**2*f**2 + 6*a**3*c**2*e*f**4 - 6*a**3*c*d*e**3*f + a**3*c*e**4 - a**3*c*e**3*f**2 - 2*a**3*c*e**2*f**4 + 3*a**2*b**2*c**3*e*f + a**2*b**2*c**2*d*e**2 + 5*a**2*b**2*c**2*e**2*f + a**2*b**2*c**2*e*f**3 + a**2*b**2*c*d*e**3 + a**2*b**2*c*e**3*f + a**2*b**2*c*e**2*f**3 - 3*a**2*b*c**4*d*f + 3*a**2*b*c**4*f**2 - 6*a**2*b*c**3*d*e*f + 2*a**2*b*c**3*e**2 + 5*a**2*b*c**3*e*f**2 - 3*a**2*b*c**3*f**4 - 5*a**2*b*c**2*d*e**2*f + 3*a**2*b*c**2*e**3 - 5*a**2*b*c**2*e**2*f**2 - 8*a**2*b*c**2*e*f**4 + a**2*b*c*d*e**3*f - 4*a**2*b*c*e**3*f**2 - 4*a**2*b*c*e**2*f**4 - 5*a**2*c**5*f + 44*a**2*c**4*d**2*f - 6*a**2*c**4*d*e - 23*a**2*c**4*d*f**2 + 37*a**2*c**4*e*f + 14*a**2*c**4*f**3 + 4*a**2*c**3*d**2*e*f - 2*a**2*c**3*d**2*f**3 - a**2*c**3*d*e**2 + 10*a**2*c**3*d*e*f**2 - 24*a**2*c**3*e**2*f + 6*a**2*c**3*e*f**3 + a**2*c**3*f**5 + 3*a**2*c**2*d**2*e**2*f - 2*a**2*c**2*d**2*e*f**3 - a**2*c**2*d*e**3 + 10*a**2*c**2*d*e**2*f**2 + 4*a**2*c**2*e**3*f - 11*a**2*c**2*e**2*f**3 + 2*a**2*c**2*e*f**5 + 3*a**2*c*d*e**3*f**2 - 2*a**2*c*e**4*f + 3*a**2*c*e**3*f**3 + a**2*c*e**2*f**5 - a*b**2*c**2*d*e**2*f - a*b**2*c**2*e**2*f**2 - a*b**2*c**2*e*f**4 - a*b**2*c*d*e**3*f - a*b**2*c*e**3*f**2 - a*b**2*c*e**2*f**4 - 2*a*b*c**3*e**2*f - 2*a*b*c**3*e*f**3 - 3*a*b*c**2*e**3*f - 3*a*b*c**2*e**2*f**3 + 7*a*c**4*d**2*f**2 + 6*a*c**4*d*e*f - a*c**4*d*f**3 + 4*a*c**4*e*f**2 - a*c**4*f**4 + a*c**3*d**2*e*f**2 + 2*a*c**3*d**2*f**4 + a*c**3*d*e**2*f - 3*a*c**3*d*e*f**3 - 2*a*c**3*e**2*f**2 + 4*a*c**3*e*f**4 - a*c**2*d**2*e**2*f**2 + 2*a*c**2*d**2*e*f**4 + a*c**2*d*e**3*f - 2*a*c**2*e**3*f**2 + 3*a*c**2*e**2*f**4 + a*c*e**4*f**2 - 2*a*c*e**3*f**4",
  "5*a**7*b*c**2/4 - a**7*b*c*e/4 + 5*a**7*c**2*d/4 - 5*a**7*c**2*f/4 - a**7*c*d*e/4 + a**7*c*e*f/4 - a**6*b**2*c**2/2 - a**6*b*c**2*d/2 + 3*a**6*b*c**2*f/4 - 5*a**6*c**3/4 - 9*a**6*c**2*d*f/4 - a**6*c**2*e + a**6*c**2*f**2 + a**6*c*d*e*f/2 + a**6*c*e**2/4 - a**6*c*e*f**2/4 + a**5*b**2*c**2*f/2 + a**5*b*c**3/2 + a**5*b*c**2*d*f/2 - a**5*b*c**2*f**2 - a**5*b*c*e**2 + a**5*b*c*e*f**2/4 + 3*a**5*c**3*d/2 - 3*a**5*c**3*f/4 + a**5*c**2*d*f**2 + 2*a**5*c**2*e*f - 5*a**5*c*d*e**2/4 - a**5*c*d*e*f**2/4 + 3*a**5*c*e**2*f/4 - 3*a**4*b**2*c**3/4 + a**4*b**2*c**2*e/2 + a**4*b**2*c*e**2/4 - a**4*b*c**3*d + 15*a**4*b*c**3*f/4 + a**4*b*c**2*d*e - 5*a**4*b*c**2*e*f/2 - a**4*b*c**2*f**3 - a**4*b*c*d*e**2/4 + a**4*b*c*e**2*f/4 - 11*a**4*c**4/4 + 7*a**4*c**3*d**2/4 - 11*a**4*c**3*d*f/4 + 5*a**4*c**3*e/4 + a**4*c**3*f**2 - 5*a**4*c**2*d**2*e/4 + 2*a**4*c**2*d*e*f + a**4*c**2*e**2 - 3*a**4*c**2*e*f**2/4 + a**4*c**2*f**4/4 + 9*a**4*c*d*e**2*f/4 + a**4*c*e**3 - a**4*c*e**2*f**2 + a**3*b**3*c**2*e/4 + a**3*b**3*c*e**2/4 + 3*a**3*b**2*c**3*f/4 - a**3*b**2*c**2*e*f/2 - a**3*b**2*c*e**2*f/4 - 3*a**3*b*c**4/4 + a**3*b*c**3*d*f + 3*a**3*b*c**3*e/4 - 7*a**3*b*c**3*f**2/2 - a**3*b*c**2*d*e*f + a**3*b*c**2*e**2/2 + 2*a**3*b*c**2*e*f**2 + a**3*b*c*d*e**2*f/4 - a**3*b*c*e**3 - 3*a**3*b*c*e**2*f**2/4 + 3*a**3*c**4*d/4 + 3*a**3*c**4*f/2 - 7*a**3*c**3*d**2*f/4 + a**3*c**3*d*e + a**3*c**3*d*f**2/2 - a**3*c**3*e*f/2 + 5*a**3*c**3*f**3/4 + 5*a**3*c**2*d**2*e*f/4 - a**3*c**2*d*e**2 - 11*a**3*c**2*d*e*f**2/4 - 3*a**3*c**2*e**2*f/4 + a**3*c**2*e*f**3/4 - 3*a**3*c*d*e**2*f**2/4 - a**3*c*e**3*f + a**3*c*e**2*f**3/4 - a**2*b**3*c**2*e*f/4 - a**2*b**3*c*e**2*f/4 - a**2*b**2*c**2*e**2/4 - a**2*b**2*c**2*e*f**2/4 - a**2*b**2*c*e**3/4 - a**2*b**2*c*e**2*f**2/4 + 3*a**2*b*c**4*f/4 - a**2*b*c**3*d*e/4 - a**2*b*c**3*e*f/2 - 3*a**2*b*c**3*f**3/4 - a**2*b*c**2*e**2*f/2 + a**2*b*c**2*e*f**3/2 + a**2*b*c*d*e**3/4 + 3*a**2*b*c*e**3*f/4 + 3*a**2*b*c*e**2*f**3/2 + a**2*c**4*d**2/2 - a**2*c**4*d*f/4 + 3*a**2*c**4*e/4 + a**2*c**4*f**2 + a**2*c**3*d**2*f**2/2 - a**2*c**3*d*e*f + 3*a**2*c**3*d*f**3/4 + a**2*c**3*e*f**2/4 - a**2*c**3*f**4/4 - a**2*c**2*d**2*e**2/2 + a**2*c**2*d**2*e*f**2/2 + 3*a**2*c**2*d*e**2*f/4 + 3*a**2*c**2*d*e*f**3/4 - a**2*c**2*e**3 + a**2*c**2*e**2*f**2/2 - a**2*c**2*e*f**4/2 - a**2*c*d*e**2*f**3/4 + 3*a**2*c*e**4/4 - a**2*c*e**3*f**2/2 - a**2*c*e**2*f**4/4 + a*b**2*c**2*e**2*f/4 + a*b**2*c**2*e*f**3/4 + a*b**2*c*e**3*f/4 + a*b**2*c*e**2*f**3/4 + a*b*c**3*d*e*f/4 - a*b*c**3*e*f**2/4 - a*b*c*d*e**3*f/4 + a*b*c*e**3*f**2/4 - a*c**4*d**2*f/2 - a*c**4*d*f**2/2 - 3*a*c**4*e*f/4 + a*c**4*f**3/4 - a*c**3*d**2*f**3/2 - a*c**3*e*f**3 + a*c**2*d**2*e**2*f/2 - a*c**2*d**2*e*f**3/2 + a*c**2*d*e**2*f**2/4 + a*c**2*e**3*f - 3*a*c**2*e**2*f**3/4 - 3*a*c*e**4*f/4 + a*c*e**3*f**3/2",
  "a**7*b*c**2 - a**7*b*c*e + a**7*c**2*d - a**7*c**2*f - a**7*c*d*e + a**7*c*e*f + a**6*b**2*c**2 + 2*a**6*b*c**2*d - 2*a**6*b*c**2*f - a**6*c**3 + a**6*c**2*d**2 - 4*a**6*c**2*d*f + 2*a**6*c**2*f**2 + 2*a**6*c*d*e*f + a**6*c*e**2 - a**6*c*e*f**2 - a**5*b**2*c**2*f - 3*a**5*b*c**3 - 2*a**5*b*c**2*d*f + a**5*b*c**2*f**2 + a**5*b*c*e*f**2 - 5*a**5*c**3*d + 5*a**5*c**3*f - a**5*c**2*d**2*f + 2*a**5*c**2*d*e + 3*a**5*c**2*d*f**2 - a**5*c**2*e*f - a**5*c**2*f**3 - a**5*c*d*e**2 - a**5*c*d*e*f**2 - a**5*c*e**2*f - a**4*b**2*c**3 - 2*a**4*b**2*c**2*e - a**4*b**2*c*e**2 - 2*a**4*b*c**3*d + 4*a**4*b*c**3*f - 4*a**4*b*c**2*d*e + 3*a**4*b*c**2*e*f - 2*a**4*b*c*d*e**2 + 3*a**4*b*c*e**2*f + a**4*c**4 + a**4*c**3*d**2 + 8*a**4*c**3*d*f + 4*a**4*c**3*e - 5*a**4*c**3*f**2 - 3*a**4*c**2*d**2*e + 3*a**4*c**2*d*e*f - 2*a**4*c**2*e**2 - a**4*c**2*e*f**2 + 2*a**4*c*d*e**2*f - a**4*c*e**2*f**2 + a**3*b**2*c**3*f + 2*a**3*b**2*c**2*e*f + a**3*b**2*c*e**2*f + 2*a**3*b*c**4 + 2*a**3*b*c**3*d*f + 3*a**3*b*c**3*e - a**3*b*c**3*f**2 + 4*a**3*b*c**2*d*e*f + a**3*b*c**2*e**2 - 3*a**3*b*c**2*e*f**2 + 2*a**3*b*c*d*e**2*f - 3*a**3*b*c*e**2*f**2 + 4*a**3*c**4*d - 4*a**3*c**4*f - a**3*c**3*d**2*f + 5*a**3*c**3*d*e - 3*a**3*c**3*d*f**2 - 8*a**3*c**3*e*f + a**3*c**3*f**3 + 3*a**3*c**2*d**2*e*f - 5*a**3*c**2*d*e*f**2 + 2*a**3*c**2*e**2*f + 2*a**3*c**2*e*f**3 - a**3*c*d*e**2*f**2 + a**3*c*e**3*f + a**3*c*e**2*f**3 - 2*a**2*b*c**4*f - 3*a**2*b*c**3*e*f - a**2*b*c**2*e**2*f - 2*a**2*c**4*d**2 - 4*a**2*c**4*d*f - 2*a**2*c**4*e + 3*a**2*c**4*f**2 - 3*a**2*c**3*d**2*e - 5*a**2*c**3*d*e*f - 2*a**2*c**3*e**2 + 4*a**2*c**3*e*f**2 - a**2*c**2*d**2*e**2 + a**2*c**2*e**3 + a**2*c*e**4 - a**2*c*e**3*f**2 + 2*a*c**4*d**2*f + 2*a*c**4*e*f + 3*a*c**3*d**2*e*f + 2*a*c**3*e**2*f + a*c**2*d**2*e**2*f - a*c**2*e**3*f - a*c*e**4*f",
  "-a**6*b*c**2 + a**6*b*c*e - a**6*c**2*d + a**6*c**2*f + a**6*c*d*e - a**6*c*e*f - a**5*b**2*c**2 - 2*a**5*b*c**2*d + a**5*b*c**2*f - a**5*b*c*e*f + a**5*c**3 - a**5*c**2*d**2 + 3*a**5*c**2*d*f - a**5*c**2*f**2 - 3*a**5*c*d*e*f - a**5*c*e**2 + 2*a**5*c*e*f**2 + a**4*b**2*c**2*f + 3*a**4*b*c**3 + 2*a**4*b*c**2*d*f - a**4*b*c**2*f**2 - a**4*b*c*e*f**2 + 5*a**4*c**3*d - 4*a**4*c**3*f + a**4*c**2*d**2*f - 2*a**4*c**2*d*e - a**4*c**2*d*f**2 + 3*a**4*c**2*e*f + a**4*c*d*e**2 + 3*a**4*c*d*e*f**2 + 2*a**4*c*e**2*f - a**4*c*e*f**3 - 4*a**3*b*c**3*f + a**3*b*c**2*f**3 + a**3*b*c*e*f**3 + a**3*c**4 - 4*a**3*c**3*d**2 - 4*a**3*c**3*d*f - 3*a**3*c**3*e + 3*a**3*c**3*f**2 + a**3*c**2*d*e*f - a**3*c**2*d*f**3 + a**3*c**2*e**2 - 3*a**3*c**2*e*f**2 - 2*a**3*c*d*e**2*f - a**3*c*d*e*f**3 - a**3*c*e**2*f**2 + a**2*b*c**3*f**2 - a**2*c**4*f + 4*a**2*c**3*d**2*f - a**2*c**3*d*e - a**2*c**3*d*f**2 + 3*a**2*c**3*e*f + a**2*c**2*d*e*f**2 - a**2*c**2*e**2*f + a**2*c*d*e**2*f**2 + a*c**3*d*e*f",
  "4*a**7*b*c + 4*a**7*b*e + 4*a**7*c*d - 4*a**7*c*f + 4*a**7*d*e - 4*a**7*e*f - 3*a**6*b**2*c - 3*a**6*b**2*e - 4*a**6*b*c*d + 5*a**6*b*c*f - 5*a**6*b*d*e + 7*a**6*b*e*f - 4*a**6*c**2 - a**6*c*d**2 - 5*a**6*c*d*f - 8*a**6*c*e + 2*a**6*c*f**2 - 2*a**6*d**2*e - 2*a**6*d*e*f - 4*a**6*e**2 + 3*a**5*b**2*c*f + 3*a**5*b**2*e*f + 5*a**5*b*c**2 + 4*a**5*b*c*d*f - 3*a**5*b*c*e - 5*a**5*b*c*f**2 + 5*a**5*b*d*e*f - 6*a**5*b*e*f**2 + 11*a**5*c**2*d - 8*a**5*c**2*f + a**5*c*d**2*f + 2*a**5*c*d*e + a**5*c*d*f**2 + 7*a**5*c*e*f + a**5*c*f**3 + 4*a**5*d**2*e*f - a**5*d*e**2 - 6*a**5*d*e*f**2 + 7*a**5*e**2*f + 4*a**5*e*f**3 - 2*a**4*b**2*c**2 + 8*a**4*b**2*c*e + a**4*b**2*e**2 - 2*a**4*b*c**2*d + 11*a**4*b*c**2*f + 15*a**4*b*c*d*e - 19*a**4*b*c*e*f - 4*a**4*b*c*f**3 + 3*a**4*b*d*e**2 - 4*a**4*b*e**2*f - 4*a**4*b*e*f**3 - 12*a**4*c**3 + 6*a**4*c**2*d**2 - 19*a**4*c**2*d*f - a**4*c**2*e + 9*a**4*c**2*f**2 + 3*a**4*c*d**2*e - 5*a**4*c*d*e*f + 8*a**4*c*e**2 + 7*a**4*c*e*f**2 + a**4*c*f**4 - 2*a**4*d**2*e*f**2 + 2*a**4*d*e**2*f + 4*a**4*d*e*f**3 + 3*a**4*e**3 + a**4*e**2*f**2 + a**3*b**3*c*e + 2*a**3*b**2*c**2*f - 8*a**3*b**2*c*e*f - a**3*b**2*d*e**2 - a**3*b**2*e**2*f - 5*a**3*b*c**3 + 2*a**3*b*c**2*d*f - 2*a**3*b*c**2*e - 13*a**3*b*c**2*f**2 - 15*a**3*b*c*d*e*f - 2*a**3*b*c*e**2 + 16*a**3*b*c*e*f**2 - 3*a**3*b*d*e**2*f - a**3*b*e**3 + 3*a**3*b*e**2*f**2 - a**3*b*e*f**4 - a**3*c**3*d + 10*a**3*c**3*f - 6*a**3*c**2*d**2*f - 11*a**3*c**2*d*e + 5*a**3*c**2*d*f**2 + 20*a**3*c**2*e*f + 4*a**3*c**2*f**3 - 3*a**3*c*d**2*e*f + 5*a**3*c*d*e*f**2 - 9*a**3*c*e**2*f - 5*a**3*c*e*f**3 - a**3*d*e**2*f**2 - 6*a**3*e**3*f - 4*a**3*e**2*f**3 - a**2*b**3*c*e*f - a**2*b**2*c*e**2 - a**2*b**2*c*e*f**2 + a**2*b**2*d*e**2*f + 5*a**2*b*c**3*f - a**2*b*c**2*d*e + 3*a**2*b*c**2*e*f - 3*a**2*b*c**2*f**3 + a**2*b*c*d*e**2 + a**2*b*c*e**2*f + 6*a**2*b*c*e*f**3 + a**2*b*e**2*f**3 + 4*a**2*c**3*d**2 + 3*a**2*c**3*d*f + 5*a**2*c**3*e + a**2*c**3*f**2 + 6*a**2*c**2*d**2*e + 2*a**2*c**2*d**2*f**2 + 9*a**2*c**2*d*e*f + 3*a**2*c**2*d*f**3 + 4*a**2*c**2*e**2 - 14*a**2*c**2*e*f**2 - a**2*c**2*f**4 - a**2*c*d*e**2*f - 2*a**2*c*d*e*f**3 - 5*a**2*c*e**3 - a**2*c*e**2*f**2 - a**2*c*e*f**4 + 3*a**2*e**3*f**2 + a*b**2*c*e**2*f + a*b**2*c*e*f**3 + a*b*c**2*d*e*f - a*b*c**2*e*f**2 - a*b*c*d*e**2*f + a*b*c*e**2*f**2 + a*b*e**3*f**2 - 4*a*c**3*d**2*f - 2*a*c**3*d*f**2 - 5*a*c**3*e*f + a*c**3*f**3 - 6*a*c**2*d**2*e*f - 2*a*c**2*d**2*f**3 + 2*a*c**2*d*e*f**2 - 4*a*c**2*e**2*f - 5*a*c**2*e*f**3 + a*c*d*e**2*f**2 + 5*a*c*e**3*f + 2*a*c*e**2*f**3",
  "2*a**7*b*c + 2*a**7*c*d - 2*a**7*c*f - a**6*b**2*c - a**6*b*c*d + a**6*b*c*f - 2*a**6*c**2 - 4*a**6*c*d*f - 2*a**6*c*e + 2*a**6*c*f**2 + a**5*b**2*c*f - 5*a**5*b*c**2 + a**5*b*c*d*f + 6*a**5*b*c*e - 2*a**5*b*c*f**2 - 2*a**5*c**2*d + 4*a**5*c**2*f + 5*a**5*c*d*e + 2*a**5*c*d*f**2 - a**5*c*e*f - 6*a**4*b**2*c*e - a**4*b*c**2*d - 4*a**4*b*c**2*f - 7*a**4*b*c*d*e + 12*a**4*b*c*e*f + 6*a**4*c**3 - 5*a**4*c**2*d**2 + 12*a**4*c**2*d*f - 2*a**4*c**2*e - 3*a**4*c**2*f**2 - 8*a**4*c*d*e*f - 5*a**4*c*e**2 + a**4*c*e*f**2 - a**3*b**3*c*e + 6*a**3*b**2*c*e*f + 6*a**3*b*c**3 + a**3*b*c**2*d*f - 2*a**3*b*c**2*e + 5*a**3*b*c**2*f**2 + 7*a**3*b*c*d*e*f + 5*a**3*b*c*e**2 - 11*a**3*b*c*e*f**2 - a**3*b*c*f**4 + 6*a**3*c**3*d - 6*a**3*c**3*f + 5*a**3*c**2*d**2*f + 5*a**3*c**2*d*e - 5*a**3*c**2*d*f**2 - 6*a**3*c**2*e*f + a**3*c*d*e*f**2 + 8*a**3*c*e**2*f + a**3*c*e*f**3 + a**2*b**3*c*e*f + a**2*b**2*c*e**2 + a**2*b**2*c*e*f**2 - 6*a**2*b*c**3*f + a**2*b*c**2*d*e + a**2*b*c**2*e*f + 4*a**2*b*c**2*f**3 - a**2*b*c*d*e**2 - 4*a**2*b*c*e**2*f - 7*a**2*b*c*e*f**3 - 5*a**2*c**3*d**2 - 8*a**2*c**3*d*f - 6*a**2*c**3*e + a**2*c**3*f**2 - 2*a**2*c**2*d**2*e - 2*a**2*c**2*d**2*f**2 - 4*a**2*c**2*d*e*f - 5*a**2*c**2*d*f**3 + 2*a**2*c**2*e**2 + 3*a**2*c**2*e*f**2 + a**2*c**2*f**4 + 2*a**2*c*d*e*f**3 + a**2*c*e**3 - a**2*c*e**2*f**2 + a**2*c*e*f**4 - a*b**2*c*e**2*f - a*b**2*c*e*f**3 - a*b*c**2*d*e*f + a*b*c**2*e*f**2 + a*b*c*d*e**2*f - a*b*c*e**2*f**2 + 5*a*c**3*d**2*f + 2*a*c**3*d*f**2 + 6*a*c**3*e*f - a*c**3*f**3 + 2*a*c**2*d**2*e*f + 2*a*c**2*d**2*f**3 - a*c**2*d*e*f**2 - 2*a*c**2*e**2*f + 5*a*c**2*e*f**3 - a*c*e**3*f - 2*a*c*e**2*f**3",
  "-a**6*b*c*f - a**6*c*d*f + a**6*c*f**2 + a**5*c**2*f + 2*a**5*c*d*f**2 + a**5*c*e*f - a**5*c*f**3 - a**4*b**2*c**2 - a**4*b**2*c*e - 2*a**4*b*c**2*d - 2*a**4*b*c*d*e + 3*a**4*b*c*e*f + a**4*b*c*f**3 + 2*a**4*c**3 - 3*a**4*c**2*d**2 + 4*a**4*c**2*d*f - a**4*c**2*e - 2*a**4*c**2*f**2 - a**4*c*d*f**3 - 2*a**4*c*e*f**2 + a**3*b**2*c**2*f + a**3*b**2*c*e*f + 2*a**3*b*c**3 + 2*a**3*b*c**2*d*f + a**3*b*c**2*e + 2*a**3*b*c*d*e*f - 3*a**3*b*c*e*f**2 + 4*a**3*c**3*d - 5*a**3*c**3*f + 3*a**3*c**2*d**2*f - 4*a**3*c**2*d*f**2 + a**3*c**2*f**3 + a**3*c*e**2*f + a**3*c*e*f**3 - 2*a**2*b*c**3*f - a**2*b*c**2*e*f - 2*a**2*c**3*d**2 - 4*a**2*c**3*d*f - 2*a**2*c**3*e + 3*a**2*c**3*f**2 - a**2*c**2*d**2*e + a**2*c**2*e*f**2 + a**2*c*e**3 - a**2*c*e**2*f**2 + 2*a*c**3*d**2*f + 2*a*c**3*e*f + a*c**2*d**2*e*f - a*c*e**3*f",
  "-6*a**6*b*c - 5*a**6*b*e - 6*a**6*c*d + 6*a**6*c*f - 5*a**6*d*e + 5*a**6*e*f + 4*a**5*b**2*c + 4*a**5*b**2*e + 5*a**5*b*c*d - 4*a**5*b*c*f + 7*a**5*b*d*e - 9*a**5*b*e*f + 6*a**5*c**2 + a**5*c*d**2 + 11*a**5*c*d*f + 11*a**5*c*e - 6*a**5*c*f**2 + 3*a**5*d**2*e + 2*a**5*d*e*f + 5*a**5*e**2 - 4*a**4*b**2*c*f - 4*a**4*b**2*e*f + 5*a**4*b*c**2 - 5*a**4*b*c*d*f - 10*a**4*b*c*e + 7*a**4*b*c*f**2 - 7*a**4*b*d*e*f + 2*a**4*b*e**2 + 8*a**4*b*e*f**2 - 4*a**4*c**2*d - 3*a**4*c**2*f - a**4*c*d**2*f - 16*a**4*c*d*e - 7*a**4*c*d*f**2 + a**4*c*f**3 - 6*a**4*d**2*e*f + 3*a**4*d*e**2 + 8*a**4*d*e*f**2 - 11*a**4*e**2*f - 5*a**4*e*f**3 - a**3*b**4*e - a**3*b**2*c**2 + 5*a**3*b**2*c*e - 2*a**3*b**2*e**2 - 3*a**3*b*c**2*d - 2*a**3*b*c**2*f + 4*a**3*b*c*d*e - 3*a**3*b*c*e*f + 2*a**3*b*c*f**3 - 5*a**3*b*d*e**2 + 7*a**3*b*e**2*f + 5*a**3*b*e*f**3 - 3*a**3*c**3 - 6*a**3*c**2*d*f + 7*a**3*c**2*e + 3*a**3*c**2*f**2 + a**3*c*d**2*e + 25*a**3*c*d*e*f + 2*a**3*c*d*f**3 + a**3*c*e**2 - 13*a**3*c*e*f**2 - a**3*c*f**4 + 3*a**3*d**2*e*f**2 - 6*a**3*d*e**2*f - 5*a**3*d*e*f**3 - 6*a**3*e**3 + a**3*e**2*f**2 + a**2*b**4*e*f + a**2*b**3*e**2 + a**2*b**3*e*f**2 + a**2*b**2*c**2*f + a**2*b**2*c*d*e - 6*a**2*b**2*c*e*f - a**2*b**2*d*e**2 + 3*a**2*b**2*e**2*f + 3*a**2*b*c**2*d*f + a**2*b*c**2*e - 2*a**2*b*c**2*f**2 - 4*a**2*b*c*d*e*f - 5*a**2*b*c*e**2 + 8*a**2*b*c*e*f**2 + a**2*b*c*f**4 + 5*a**2*b*d*e**2*f + 2*a**2*b*e**3 - 7*a**2*b*e**2*f**2 + a**2*b*e*f**4 + 2*a**2*c**3*d + a**2*c**3*f + 5*a**2*c**2*d**2*f - 6*a**2*c**2*d*e + 8*a**2*c**2*d*f**2 + 5*a**2*c**2*e*f - 6*a**2*c**2*f**3 - 7*a**2*c*d**2*e*f + 3*a**2*c*d*e**2 - 7*a**2*c*d*e*f**2 - 19*a**2*c*e**2*f + 2*a**2*c*e*f**3 + 3*a**2*d*e**2*f**2 + 12*a**2*e**3*f + 5*a**2*e**2*f**3 - a*b**3*e**2*f - a*b**3*e*f**3 - a*b**2*c*d*e*f + a*b**2*c*e*f**2 + a*b**2*d*e**2*f - a*b**2*e**2*f**2 - a*b*c**2*e*f - a*b*c**2*f**3 + 5*a*b*c*e**2*f + 5*a*b*c*e*f**3 - 2*a*b*e**3*f - 2*a*b*e**2*f**3 - 2*a*c**3*d*f + 2*a*c**3*f**2 - 5*a*c**2*d**2*f**2 + 6*a*c**2*d*e*f + 2*a*c**2*d*f**3 - 12*a*c**2*e*f**2 + 6*a*c*d**2*e*f**2 - 3*a*c*d*e**2*f - 2*a*c*d*e*f**3 + 18*a*c*e**2*f**2 - 6*a*e**3*f**2",
  "-2*a**6*b*c - 2*a**6*c*d + 2*a**6*c*f + a**5*b**2*c + a**5*b*c*d - 3*a**5*b*c*f + 2*a**5*c**2 + 2*a**5*c*d*f + 2*a**5*c*e - a**4*b**2*c*f + 2*a**4*b*c**2 - a**4*b*c*d*f - 2*a**4*b*c*e + a**4*b*c*f**2 - a**4*c**2*d + a**4*c**2*f - a**4*c*d*e + a**4*c*d*f**2 - a**4*c*e*f - a**4*c*f**3 + a**3*b**2*c*e - a**3*b*c**2*d - a**3*b*c*e*f + 2*a**3*b*c*f**3 + a**3*c**3 - a**3*c**2*d**2 - a**3*c**2*e - a**3*c**2*f**2 + 2*a**3*c*d*e*f + a**3*c*e**2 - 2*a**3*c*e*f**2 - a**3*c*f**4 - a**2*b**2*c*e*f + a**2*b*c**2*d*f - 2*a**2*b*c**2*f**2 - a**2*b*c*e**2 + 2*a**2*b*c*e*f**2 + 2*a**2*b*c*f**4 - a**2*c**3*f - a**2*c**2*d*e - a**2*c**2*e*f - 2*a**2*c**2*f**3 - a**2*c*d*e*f**2 - a**2*c*d*f**4 + a**2*c*e*f**3 + a*b*c*e**2*f + a*b*c*e*f**3 + a*c**2*d**2*f**2 + a*c**2*d*e*f + a*c**2*d*f**3 + 2*a*c**2*e*f**2 - a*c*e**2*f**2",
  "a**6*b*c - 4*a**6*b*e + a**6*c*d - a**6*c*f - 4*a**6*d*e + 4*a**6*e*f + a**5*b**2*c + 3*a**5*b**2*e + 2*a**5*b*c*d - a**5*b*c*f + 5*a**5*b*d*e - 3*a**5*b*e*f - a**5*c**2 + a**5*c*d**2 - 3*a**5*c*d*f + 3*a**5*c*e + a**5*c*f**2 + 2*a**5*d**2*e + 6*a**5*d*e*f + 4*a**5*e**2 - 4*a**5*e*f**2 + a**4*b**3*e - a**4*b**2*c*f - 3*a**4*b**2*e*f - 3*a**4*b*c**2 - 2*a**4*b*c*d*f - 2*a**4*b*c*e + a**4*b*c*f**2 - 5*a**4*b*d*e*f - 3*a**4*b*e**2 + 6*a**4*b*e*f**2 - 5*a**4*c**2*d + 4*a**4*c**2*f - a**4*c*d**2*f - 6*a**4*c*d*e + a**4*c*d*f**2 + a**4*c*e*f - 4*a**4*d**2*e*f - 2*a**4*d*e**2 - 2*a**4*d*e*f**2 - 8*a**4*e**2*f - a**3*b**3*e*f + 4*a**3*b*c**2*f - 2*a**3*b*c*d*e + 2*a**3*b*c*e*f - a**3*b*c*f**3 + 3*a**3*b*d*e**2 + a**3*b*e*f**3 - a**3*c**3 + 4*a**3*c**2*d**2 + 4*a**3*c**2*d*f + 4*a**3*c**2*e - 3*a**3*c**2*f**2 + 3*a**3*c*d**2*e + 6*a**3*c*d*e*f + a**3*c*d*f**3 + a**3*c*e**2 - 4*a**3*c*e*f**2 + 2*a**3*d**2*e*f**2 + 4*a**3*d*e**2*f + 4*a**3*e**2*f**2 - a**2*b*c**2*f**2 + 2*a**2*b*c*d*e*f - 3*a**2*b*d*e**2*f - a**2*b*e**3 + 3*a**2*b*e**2*f**2 + a**2*c**3*f - 4*a**2*c**2*d**2*f + a**2*c**2*d*e + a**2*c**2*d*f**2 - 4*a**2*c**2*e*f - 3*a**2*c*d**2*e*f - a**2*c*d*e**2 - a**2*c*e**2*f - 2*a**2*d*e**2*f**2 + a*b*e**3*f - a*c**2*d*e*f + a*c*d*e**2*f",
  "-a**6*b*c - a**6*c*d + a**6*c*f + a**5*b**2*c + a**5*b*c*d - 2*a**5*b*c*f + a**5*c**2 + a**5*c*d*f + a**5*c*e + a**4*b**3*c - a**4*b**2*c*f - a**4*b*c*d*f - 3*a**4*b*c*e + a**4*b*c*f**2 - 2*a**4*c**2*d + 2*a**4*c**2*f - a**4*c*d*e + a**4*c*d*f**2 - a**4*c*f**3 - a**3*b**3*c*f - 2*a**3*b*c**2*d + 3*a**3*b*c*d*e + 2*a**3*b*c*f**3 + a**3*c**3 + a**3*c**2*d**2 + a**3*c**2*d*f - 3*a**3*c**2*f**2 + 2*a**3*c*d*e*f - a**3*c*d*f**3 + 2*a**3*c*e**2 - a**3*c*e*f**2 + 2*a**2*b*c**2*d*f - 3*a**2*b*c*d*e*f - a**2*b*c*e**2 + 3*a**2*b*c*e*f**2 - a**2*c**3*f - a**2*c**2*d**2*f - a**2*c**2*d*e + a**2*c**2*d*f**2 - a**2*c*d*e*f**2 - 2*a**2*c*e**2*f + a*b*c*e**2*f + a*c**2*d*e*f",
  "a**7*b + a**7*d - a**7*f - a**6*b**2 - 2*a**6*b*d + 2*a**6*b*f - a**6*c - a**6*d**2 - a**6*e + a**5*b**2*f + 3*a**5*b*c + 2*a**5*b*d*f + a**5*b*e - 2*a**5*b*f**2 + 5*a**5*c*d - 4*a**5*c*f + 2*a**5*d**2*f + a**5*d*e - 2*a**5*d*f**2 + a**5*e*f + a**5*f**3 + a**4*b**4 + 2*a**4*b*c*d + a**4*b*d*e - 2*a**4*b*e*f - a**4*b*f**3 - 3*a**4*c**2 + a**4*c*d**2 - 8*a**4*c*d*f - 3*a**4*c*e + 4*a**4*c*f**2 - a**4*d**2*f**2 - 2*a**4*d*e*f + a**4*d*f**3 + a**4*e*f**2 - a**3*b**4*f + 3*a**3*b**2*d*e - 7*a**3*b*c**2 - 2*a**3*b*c*d*f - 2*a**3*b*c*e + a**3*b*c*f**2 - a**3*b*d*e*f + a**3*b*e*f**2 - 3*a**3*c**2*d + 2*a**3*c**2*f - a**3*c*d**2*f - 3*a**3*c*d*e + a**3*c*d*f**2 + 7*a**3*c*e*f + a**3*c*f**3 + a**3*d*e*f**2 - a**3*e*f**3 - 3*a**2*b**2*d*e*f - a**2*b**2*e**2 + 7*a**2*b*c**2*f - a**2*b*c*d*e + 4*a**2*b*c*e*f - 4*a**2*b*c*f**3 + 3*a**2*b*d*e**2 + 4*a**2*c**2*d**2 + 5*a**2*c**2*d*f + 6*a**2*c**2*e + a**2*c**2*f**2 + 3*a**2*c*d**2*e + 3*a**2*c*d*e*f + 2*a**2*c*d*f**3 - a**2*c*e**2 - 4*a**2*c*e*f**2 + a*b**2*e**2*f + a*b*c*d*e*f - 2*a*b*c*e*f**2 - 3*a*b*d*e**2*f - 4*a*c**2*d**2*f - 2*a*c**2*d*f**2 - 6*a*c**2*e*f - 3*a*c*d**2*e*f + a*c*e**2*f",
  "-3*a**7*b - 3*a**7*d + 3*a**7*f + 4*a**6*b**2 + 7*a**6*b*d - 5*a**6*b*f + 3*a**6*c + 3*a**6*d**2 + 2*a**6*d*f + 3*a**6*e - 2*a**6*f**2 + a**5*b**3 - 4*a**5*b**2*f - 4*a**5*b*c - 2*a**5*b*d**2 - 7*a**5*b*d*f - 5*a**5*b*e + 7*a**5*b*f**2 - 9*a**5*c*d + 4*a**5*c*f - a**5*d**3 - 5*a**5*d**2*f - 4*a**5*d*e + 2*a**5*d*f**2 - 4*a**5*e*f - a**5*f**3 - a**4*b**3*f - a**4*b**2*c - 4*a**4*b*c*d + 5*a**4*b*c*f + 2*a**4*b*d**2*f + 3*a**4*b*d*e + 3*a**4*b*e*f + a**4*b*f**3 + 2*a**4*c**2 + 3*a**4*c*d**2 + 11*a**4*c*d*f + 4*a**4*c*e - 8*a**4*c*f**2 + 2*a**4*d**3*f + a**4*d**2*e + 2*a**4*d**2*f**2 + 8*a**4*d*e*f - a**4*d*f**3 + a**4*e**2 + a**3*b**2*c*f + 2*a**3*b*c**2 + 4*a**3*b*c*d*f - a**3*b*c*f**2 - 3*a**3*b*d*e*f - a**3*b*e**2 + 2*a**3*b*e*f**2 + 4*a**3*c**2*d - 5*a**3*c**2*f - 3*a**3*c*d**2*f - 3*a**3*c*d*e - 2*a**3*c*d*f**2 - 3*a**3*c*e*f + a**3*c*f**3 - a**3*d**3*f**2 - 2*a**3*d**2*e*f - 4*a**3*d*e*f**2 - 2*a**3*e**2*f + a**3*e*f**3 - 2*a**2*b*c**2*f + a**2*b*e**2*f - 2*a**2*c**2*d**2 - 4*a**2*c**2*d*f - 2*a**2*c**2*e + 3*a**2*c**2*f**2 + 3*a**2*c*d*e*f + a**2*c*e**2 - a**2*c*e*f**2 + a**2*d**2*e*f**2 + a**2*e**2*f**2 + 2*a*c**2*d**2*f + 2*a*c**2*e*f - a*c*e**2*f",
  "2*a**7*b + 2*a**7*d - 2*a**7*f - a**6*b**2 + a**6*b*f - 2*a**6*c + a**6*d**2 - 5*a**6*d*f - 2*a**6*e + 2*a**6*f**2 + a**5*b**2*f - 2*a**5*b*c + 4*a**5*b*e - 2*a**5*b*f**2 + a**5*c*f - 3*a**5*d**2*f + 2*a**5*d*e + 4*a**5*d*f**2 + a**5*e*f - 2*a**4*b**2*c - 2*a**4*b**2*e - 4*a**4*b*c*d + 5*a**4*b*c*f - 2*a**4*b*d*e + 3*a**4*b*e*f - a**4*b*f**3 + a**4*c**2 - 2*a**4*c*d**2 + 7*a**4*c*d*f - 2*a**4*c*e - 2*a**4*c*f**2 + 3*a**4*d**2*f**2 - 3*a**4*d*e*f - a**4*d*f**3 - 3*a**4*e**2 + a**4*e*f**2 + 2*a**3*b**2*c*f + a**3*b**2*d*e + 2*a**3*b**2*e*f + 3*a**3*b*c**2 + 4*a**3*b*c*d*f - 2*a**3*b*c*e - 3*a**3*b*c*f**2 + 2*a**3*b*d*e*f + 2*a**3*b*e**2 - 5*a**3*b*e*f**2 + 7*a**3*c**2*d - 6*a**3*c**2*f + 2*a**3*c*d**2*f + a**3*c*d*e - 7*a**3*c*d*f**2 + 3*a**3*c*f**3 - a**3*d**2*f**3 + 6*a**3*e**2*f - a**2*b**2*d*e*f - 3*a**2*b*c**2*f + 2*a**2*b*c*e*f - a**2*b*e**2*f - 2*a**2*b*e*f**3 - 3*a**2*c**2*d**2 - 7*a**2*c**2*d*f - 3*a**2*c**2*e + 5*a**2*c**2*f**2 + 3*a**2*c*e**2 + 2*a**2*c*e*f**2 + a**2*d*e*f**3 - 3*a**2*e**2*f**2 - a*b*e**2*f**2 + 3*a*c**2*d**2*f + 3*a*c**2*e*f - a*c*d*e*f**2 - 3*a*c*e**2*f",
  "-a**7*b - a**7*d + a**7*f + a**6*b**2 + 2*a**6*b*d - 2*a**6*b*f + a**6*c + a**6*d**2 + a**6*e - a**5*b**2*f - 3*a**5*b*c - 2*a**5*b*d*f + 4*a**5*b*e + a**5*b*f**2 - 5*a**5*c*d + 4*a**5*c*f - 2*a**5*d**2*f + 4*a**5*d*e + a**5*d*f**2 - 6*a**5*e*f - 4*a**4*b**2*e - 2*a**4*b*c*d - 2*a**4*b*c*f - 5*a**4*b*d*e + 8*a**4*b*e*f + a**4*b*f**3 + 4*a**4*c**2 - 3*a**4*c*d**2 + 10*a**4*c*d*f - 2*a**4*c*e - 3*a**4*c*f**2 + a**4*d**2*f**2 - 6*a**4*d*e*f + a**4*d*f**3 - 5*a**4*e**2 + 3*a**4*e*f**2 - a**4*f**4 - a**3*b**3*e + 4*a**3*b**2*e*f + 5*a**3*b*c**2 + 2*a**3*b*c*d*f - 3*a**3*b*c*e + a**3*b*c*f**2 + 5*a**3*b*d*e*f + 4*a**3*b*e**2 - 6*a**3*b*e*f**2 + a**3*b*f**4 + 5*a**3*c**2*d - 3*a**3*c**2*f + 3*a**3*c*d**2*f + 4*a**3*c*d*e - a**3*c*d*f**2 - 5*a**3*c*e*f - 3*a**3*c*f**3 - a**3*d*f**4 + 8*a**3*e**2*f + a**3*e*f**3 + a**2*b**3*e*f + a**2*b**2*e**2 + a**2*b**2*e*f**2 - 5*a**2*b*c**2*f + a**2*b*c*d*e + 2*a**2*b*c*e*f + 4*a**2*b*c*f**3 - a**2*b*d*e**2 - 3*a**2*b*e**2*f - 6*a**2*b*e*f**3 - 4*a**2*c**2*d**2 - 7*a**2*c**2*d*f - 5*a**2*c**2*e - a**2*c*d**2*e - 2*a**2*c*d**2*f**2 - 3*a**2*c*d*e*f - 4*a**2*c*d*f**3 + 3*a**2*c*e**2 + 2*a**2*c*e*f**2 + a**2*c*f**4 + 2*a**2*d*e*f**3 - a**2*e**2*f**2 + a**2*e*f**4 - a*b**2*e**2*f - a*b**2*e*f**3 - a*b*c*d*e*f + a*b*c*e*f**2 + a*b*d*e**2*f - a*b*e**2*f**2 + 4*a*c**2*d**2*f + 2*a*c**2*d*f**2 + 5*a*c**2*e*f - a*c**2*f**3 + a*c*d**2*e*f + 2*a*c*d**2*f**3 - a*c*d*e*f**2 - 3*a*c*e**2*f + 5*a*c*e*f**3 - 2*a*e**2*f**3",
  "-a**5*b*e - a**5*d*e + a**5*e*f + a**4*c*e + 2*a**4*d*e*f + a**4*e**2 - a**4*e*f**2 - a**3*b**3*e - a**3*b**2*d*e + 3*a**3*b*c*e + a**3*b*e*f**2 + a**3*c*d*e - 2*a**3*c*e*f - a**3*d*e*f**2 - 2*a**3*e**2*f + a**2*b**3*e*f + a**2*b**2*d**2*e + a**2*b**2*d*e*f + a**2*b**2*e**2 - 3*a**2*b*c*e*f - a**2*b*d*e**2 - 2*a**2*c*d**2*e - a**2*c*d*e*f - 2*a**2*c*e**2 + a**2*c*e*f**2 + a**2*e**2*f**2 - a*b**2*d**2*e*f - a*b**2*e**2*f + a*b*d*e**2*f + 2*a*c*d**2*e*f + 2*a*c*e**2*f",
  "2*a**5*b*c + 2*a**5*c*d - 2*a**5*c*f - a**4*b**2*c - a**4*b*c*d + 2*a**4*b*c*f - 2*a**4*c**2 - 3*a**4*c*d*f - 2*a**4*c*e + a**4*c*f**2 + a**3*b**2*c*d + a**3*b**2*c*f - 3*a**3*b*c**2 + a**3*b*c*d*f + 2*a**3*b*c*e - 2*a**3*b*c*f**2 + a**3*c**2*d + 3*a**3*c*e*f + a**3*c*f**3 - a**2*b**2*c*d*f + 3*a**2*b*c**2*f - a**2*b*c*e*f - 2*a**2*b*c*f**3 + a**2*c**2*d**2 + 2*a**2*c**2*e + 2*a**2*c**2*f**2 + a**2*c*d*f**3 - a**2*c*e**2 - a**2*c*e*f**2 - a*b*c*e*f**2 - a*c**2*d**2*f - a*c**2*d*f**2 - 2*a*c**2*e*f + a*c*e**2*f",
  "-a**6*b - a**6*d + a**6*f + a**5*b**2 + 2*a**5*b*d - a**5*b*f + a**5*c + a**5*d**2 + a**5*d*f + a**5*e - a**5*f**2 - a**4*b**2*f - a**4*b*c - 2*a**4*b*d*f - a**4*b*e + 2*a**4*b*f**2 - 3*a**4*c*d + a**4*c*f - 2*a**4*d**2*f - a**4*d*e - 2*a**4*e*f + a**3*b**2*d**2 + a**3*b**2*e - 2*a**3*b*c*d + a**3*b*c*f + 2*a**3*b*d*e - a**3*b*e*f + a**3*c**2 + a**3*c*d**2 + 3*a**3*c*d*f + a**3*c*e - 2*a**3*c*f**2 + a**3*d**2*f**2 + 2*a**3*d*e*f + a**3*e*f**2 - a**2*b**2*d**2*f - a**2*b**2*e*f + 2*a**2*b*c*d*f - 2*a**2*b*d*e*f - a**2*b*e**2 + 2*a**2*b*e*f**2 - a**2*c**2*f - a**2*c*d**2*f - a**2*c*d*e - a**2*c*e*f - a**2*d*e*f**2 + a*b*e**2*f + a*c*d*e*f",
  "-a**6*b - a**6*d + a**6*f + a**5*b**2 + 2*a**5*b*d - 2*a**5*b*f + a**5*c + a**5*d**2 + a**5*e - a**4*b**2*f - 2*a**4*b*c - 2*a**4*b*d*f + a**4*b*e + 2*a**4*b*f**2 - 4*a**4*c*d + 3*a**4*c*f - 2*a**4*d**2*f + a**4*d*e + 2*a**4*d*f**2 - 3*a**4*e*f - a**4*f**3 + a**3*b**3*d - a**3*b**2*c + a**3*b*c*d - 2*a**3*b*d*e + 3*a**3*b*e*f + a**3*b*f**3 + 3*a**3*c**2 + 7*a**3*c*d*f - 5*a**3*c*f**2 + a**3*d**2*f**2 - 2*a**3*d*e*f - a**3*d*f**3 - 2*a**3*e**2 + a**3*e*f**2 - a**2*b**3*d*f + a**2*b**2*c*f + a**2*b**2*e*f - a**2*b*c*d*f + 2*a**2*b*c*f**2 + 2*a**2*b*d*e*f - 4*a**2*b*e*f**2 - a**2*c**2*d - 2*a**2*c**2*f - 2*a**2*c*d**2*f - 3*a**2*c*d*f**2 - 5*a**2*c*e*f + a**2*c*f**3 + a**2*d*e*f**2 + 4*a**2*e**2*f + a**2*e*f**3 - a*b**2*e*f**2 + a*c**2*d*f - a*c**2*f**2 + 2*a*c*d**2*f**2 + 5*a*c*e*f**2 - 2*a*e**2*f**2",
  "a**5*b*c + a**5*c*d - a**5*c*f - a**4*b**2*c - 2*a**4*b*c*d + a**4*b*c*f - a**4*c**2 - a**4*c*d**2 - a**4*c*d*f - a**4*c*e + a**4*c*f**2 + a**3*b**2*c*f + a**3*b*c**2 + 2*a**3*b*c*d*f - 2*a**3*b*c*f**2 + 3*a**3*c**2*d - a**3*c**2*f + 2*a**3*c*d**2*f + 3*a**3*c*e*f - a**2*b*c**2*f - a**2*c**2*d**2 - 3*a**2*c**2*d*f - a**2*c**2*e + 2*a**2*c**2*f**2 - a**2*c*d**2*f**2 + a**2*c*e**2 - 2*a**2*c*e*f**2 + a*c**2*d**2*f + a*c**2*e*f - a*c*e**2*f",
  "a**5*b**2 + 2*a**5*b*d - a**5*b*f + a**5*d**2 - a**5*d*f + a**4*b**3 + a**4*b**2*d - a**4*b**2*f - 4*a**4*b*c - 2*a**4*b*d*f - a**4*b*e + a**4*b*f**2 - 4*a**4*c*d + 3*a**4*c*f - 2*a**4*d**2*f - a**4*d*e + a**4*d*f**2 - a**3*b**3*f - a**3*b**2*d*f - 2*a**3*b*c*d + 4*a**3*b*c*f + 3*a**3*b*d*e - a**3*b*e*f + a**3*c**2 + 3*a**3*c*d**2 + 4*a**3*c*d*f + 3*a**3*c*e - 3*a**3*c*f**2 + a**3*d**2*f**2 + 2*a**3*d*e*f + 2*a**2*b*c*d*f - 3*a**2*b*d*e*f - a**2*b*e**2 + 2*a**2*b*e*f**2 - a**2*c**2*f - 3*a**2*c*d**2*f - a**2*c*d*e - 3*a**2*c*e*f - a**2*d*e*f**2 + a*b*e**2*f + a*c*d*e*f",
  "a**4*b*c + a**4*c*d - a**4*c*f - a**3*b**2*e - a**3*b*c*d - a**3*b*d*e + a**3*b*e*f - a**3*c**2 - a**3*c*d**2 - a**3*c*d*f - a**3*c*e + a**3*c*f**2 + a**2*b**2*e*f + a**2*b*c*d*f - a**2*b*c*f**2 + a**2*b*d**2*e + a**2*b*d*e*f + a**2*b*e**2 - a**2*b*e*f**2 + a**2*c**2*f + a**2*c*d**3 + a**2*c*d**2*f + 2*a**2*c*d*e + a**2*c*e*f - a*b*d**2*e*f - a*b*e**2*f - a*c*d**3*f - 2*a*c*d*e*f",
  "a**4*b*c + a**4*c*d - a**4*c*f - a**3*b**2*c - a**3*b*c*d + a**3*b*c*f - a**3*c**2 - 2*a**3*c*d*f - a**3*c*e + a**3*c*f**2 + a**2*b**2*c*f + a**2*b*c*d**2 + a**2*b*c*d*f + a**2*b*c*e - 2*a**2*b*c*f**2 + a**2*c**2*f + a**2*c*d*e + a**2*c*d*f**2 + a**2*c*e*f - a*b*c*d**2*f - a*b*c*e*f - a*c*d*e*f",
  "a**5*b + a**5*d - a**5*f - a**4*c - 2*a**4*d*f - a**4*e + a**4*f**2 + a**3*b**2*f - 2*a**3*b*c - a**3*b*f**2 + a**3*c*f + a**3*d*f**2 + 2*a**3*e*f - a**2*b**2*f**2 + 2*a**2*b*c*f + a**2*b*d*e + a**2*c*d**2 + a**2*c*e - a**2*e*f**2 - a*b*d*e*f - a*c*d**2*f - a*c*e*f",
  "a**4*b + a**4*d - a**4*f - a**3*b**2 - a**3*b*d + a**3*b*f - a**3*c - 2*a**3*d*f - a**3*e + a**3*f**2 + a**2*b**2*f + 2*a**2*b*d*f + a**2*b*e - 2*a**2*b*f**2 + a**2*c*d + a**2*d*f**2 + 2*a**2*e*f - a*b*d*f**2 - a*b*e*f - a*c*d*f + a*c*f**2 - a*e*f**2",
  "a*(-a*(b + d - f) - b*f + c + d*f + e) - b*e + b*(a*(b + d - f) - d*f) - c*d + c*f - e*f",
  "(a - f)*(b*(b*e - b*(a*(b + d - f) - d*f) + c*d - c*f) - c*(-a*(b + d - f) + d*f + e) + (-d + f)*(b*e + c*d))",
  "(a - f)*(b*d - c + e)*(b*e - b*(a*(b + d - f) - d*f) + c*d - c*f)",
  "a*(-a*(b + d - f) - b*f + c + d*f + e) - b*e + b*(a*(b + d - f) - d*f) - c*d + c*f - e*f",
  "a*(b*(b*e - b*(a*(b + d - f) - d*f) + c*d - c*f) - c*(-a*(b + d - f) + d*f + e) + (-d + f)*(b*e + c*d))",
  "a*(b*d - c + e)*(b*e - b*(a*(b + d - f) - d*f) + c*d - c*f)",
  "a*(-a*(b + d - f) - b*f + c + d*f + e) - b*e + b*(a*(b + d - f) - d*f) - c*d + c*f - e*f",
  "-4*a**8*b*c**3 - 4*a**8*c**3*d + 4*a**8*c**3*f - a**7*b**2*c**3 + a**7*b**2*c**2*e - 10*a**7*b*c**3*d + 6*a**7*b*c**3*f + 2*a**7*b*c**2*d*e + 2*a**7*b*c**2*e*f + 4*a**7*c**4 - 9*a**7*c**3*d**2 + 22*a**7*c**3*d*f + 4*a**7*c**3*e - 9*a**7*c**3*f**2 + a**7*c**2*d**2*e + 2*a**7*c**2*d*e*f - 3*a**7*c**2*e*f**2 + a**6*b**2*c**3*f - a**6*b**2*c**2*e*f + 69*a**6*b*c**4 + 10*a**6*b*c**3*d*f - 84*a**6*b*c**3*e - 4*a**6*b*c**3*f**2 - 2*a**6*b*c**2*d*e*f - 10*a**6*b*c**2*e**2 + 13*a**6*b*c*e**3 + 69*a**6*c**4*d - 69*a**6*c**4*f + 21*a**6*c**3*d**2*f - 76*a**6*c**3*d*e - 28*a**6*c**3*d*f**2 + 68*a**6*c**3*e*f + 7*a**6*c**3*f**3 - a**6*c**2*d**2*e*f - 10*a**6*c**2*d*e**2 - 8*a**6*c**2*d*e*f**2 + 6*a**6*c**2*e**2*f + 5*a**6*c**2*e*f**3 + 13*a**6*c*d*e**3 - 13*a**6*c*e**3*f - 30*a**5*b**2*c**4 + 42*a**5*b**2*c**3*e + 9*a**5*b**2*c**2*e**2 - 8*a**5*b**2*c*e**3 - 50*a**5*b*c**4*d + 25*a**5*b*c**4*f + 49*a**5*b*c**3*d*e - 61*a**5*b*c**3*e*f + 2*a**5*b*c**3*f**3 + 29*a**5*b*c**2*d*e**2 - 19*a**5*b*c**2*e**2*f - 2*a**5*b*c**2*e*f**3 - 10*a**5*b*c*d*e**3 + 17*a**5*b*c*e**3*f - 56*a**5*c**5 - 20*a**5*c**4*d**2 - 123*a**5*c**4*d*f + 8*a**5*c**4*e + 70*a**5*c**4*f**2 + 3*a**5*c**3*d**2*e - 12*a**5*c**3*d**2*f**2 + 146*a**5*c**3*d*e*f + 10*a**5*c**3*d*f**3 + 93*a**5*c**3*e**2 - 65*a**5*c**3*e*f**2 - 3*a**5*c**3*f**4 + 24*a**5*c**2*d**2*e**2 - 22*a**5*c**2*d*e**2*f + 6*a**5*c**2*d*e*f**3 - 4*a**5*c**2*e**3 + 16*a**5*c**2*e**2*f**2 - a**5*c**2*e*f**4 - 2*a**5*c*d**2*e**3 - 15*a**5*c*d*e**3*f - 13*a**5*c*e**4 + 4*a**5*c*e**3*f**2 + 30*a**4*b**2*c**4*f - 42*a**4*b**2*c**3*e*f - 9*a**4*b**2*c**2*e**2*f + 8*a**4*b**2*c*e**3*f - 7*a**4*b*c**5 + 50*a**4*b*c**4*d*f + 54*a**4*b*c**4*e - 64*a**4*b*c**4*f**2 - 49*a**4*b*c**3*d*e*f - 41*a**4*b*c**3*e**2 + 74*a**4*b*c**3*e*f**2 - 29*a**4*b*c**2*d*e**2*f - 5*a**4*b*c**2*e**3 + 17*a**4*b*c**2*e**2*f**2 + 10*a**4*b*c*d*e**3*f + 8*a**4*b*c*e**4 - 14*a**4*b*c*e**3*f**2 + 53*a**4*c**5*d - 9*a**4*c**5*f + 56*a**4*c**4*d**2*f - 23*a**4*c**4*d*e + 26*a**4*c**4*d*f**2 + 115*a**4*c**4*e*f - a**4*c**4*f**3 - 23*a**4*c**3*d**2*e*f - 57*a**4*c**3*d*e**2 - 41*a**4*c**3*d*e*f**2 - 95*a**4*c**3*e**2*f + 3*a**4*c**3*e*f**3 + a**4*c**3*f**5 - 49*a**4*c**2*d**2*e**2*f + 10*a**4*c**2*d*e**3 + 52*a**4*c**2*d*e**2*f**2 - 29*a**4*c**2*e**3*f - 25*a**4*c**2*e**2*f**3 - a**4*c**2*e*f**5 + 3*a**4*c*d**2*e**3*f + 2*a**4*c*d*e**4 - 4*a**4*c*d*e**3*f**2 + 17*a**4*c*e**4*f + 7*a**4*c*e**3*f**3 + 7*a**3*b**2*c**3*e**2 + 4*a**3*b**2*c**2*e**3 - 2*a**3*b**2*c*e**4 + 7*a**3*b*c**5*f - 54*a**3*b*c**4*e*f - 30*a**3*b*c**4*f**3 - 16*a**3*b*c**3*d*e**2 + 22*a**3*b*c**3*e**2*f + 67*a**3*b*c**3*e*f**3 + 6*a**3*b*c**2*d*e**3 - 15*a**3*b*c**2*e**3*f + a**3*b*c**2*e**2*f**3 + 2*a**3*b*c*d*e**4 + 2*a**3*b*c*e**4*f - 11*a**3*b*c*e**3*f**3 - 39*a**3*c**5*d*f + 7*a**3*c**5*e + 58*a**3*c**5*f**2 - 22*a**3*c**4*d**2*e - 24*a**3*c**4*d**2*f**2 + a**3*c**4*d*e*f + 28*a**3*c**4*d*f**3 - a**3*c**4*e**2 - 75*a**3*c**4*e*f**2 - 4*a**3*c**4*f**4 + a**3*c**3*d**2*e**2 + 20*a**3*c**3*d**2*e*f**2 + 43*a**3*c**3*d*e**2*f - 32*a**3*c**3*d*e*f**3 - 9*a**3*c**3*e**2*f**2 - 10*a**3*c**3*e*f**4 + 4*a**3*c**2*d**2*e**3 + 25*a**3*c**2*d**2*e**2*f**2 - 4*a**3*c**2*d*e**3*f - 16*a**3*c**2*d*e**2*f**3 - 10*a**3*c**2*e**4 + 18*a**3*c**2*e**3*f**2 + 3*a**3*c**2*e**2*f**4 - a**3*c*d**2*e**3*f**2 - 2*a**3*c*d*e**4*f + 5*a**3*c*d*e**3*f**3 + 2*a**3*c*e**4*f**2 + 2*a**3*c*e**3*f**4 - 7*a**2*b**2*c**3*e**2*f - 4*a**2*b**2*c**2*e**3*f + a**2*b**2*c*d*e**4 + 3*a**2*b**2*c*e**4*f + a**2*b**2*c*e**3*f**3 + 16*a**2*b*c**3*d*e**2*f - 7*a**2*b*c**3*e**3 + 12*a**2*b*c**3*e**2*f**2 + 4*a**2*b*c**3*e*f**4 + a**2*b*c**2*d**2*e**3 - 6*a**2*b*c**2*d*e**3*f - 5*a**2*b*c**2*e**4 + 14*a**2*b*c**2*e**3*f**2 + 11*a**2*b*c**2*e**2*f**4 - 2*a**2*b*c*d*e**4*f + 2*a**2*b*c*e**5 - 8*a**2*b*c*e**4*f**2 - 5*a**2*b*c*e**3*f**4 - 14*a**2*c**5*d*f**2 - 7*a**2*c**5*e*f + 7*a**2*c**5*f**3 + 29*a**2*c**4*d**2*e*f - 12*a**2*c**4*d**2*f**3 - 7*a**2*c**4*d*e**2 + 15*a**2*c**4*d*e*f**2 + 8*a**2*c**4*e**2*f - 48*a**2*c**4*e*f**3 + 3*a**2*c**3*d**2*e**2*f - 6*a**2*c**3*d*e**3 + 17*a**2*c**3*d*e**2*f**2 + 3*a**2*c**3*d*e*f**4 - 5*a**2*c**3*e**3*f + 12*a**2*c**3*e**2*f**3 - 6*a**2*c**2*d**2*e**3*f - a**2*c**2*d**2*e**2*f**3 + 2*a**2*c**2*d*e**4 - 4*a**2*c**2*d*e**2*f**4 + 20*a**2*c**2*e**4*f + 11*a**2*c**2*e**3*f**3 + a**2*c*d**2*e**3*f**3 - 2*a**2*c*d*e**4*f**2 + a**2*c*d*e**3*f**4 - 3*a**2*c*e**4*f**3 - a*b**2*c*d*e**4*f - a*b**2*c*e**4*f**2 - a*b**2*c*e**3*f**4 + 7*a*b*c**3*e**3*f + 7*a*b*c**3*e**2*f**3 - a*b*c**2*d**2*e**3*f + 5*a*b*c**2*e**4*f + 6*a*b*c**2*e**3*f**3 - 2*a*b*c*e**5*f - 2*a*b*c*e**4*f**3 - 7*a*c**4*d**2*e*f**2 + 7*a*c**4*d*e**2*f + 7*a*c**4*d*e*f**3 - 7*a*c**4*e**2*f**2 - 4*a*c**3*d**2*e**2*f**2 + 6*a*c**3*d*e**3*f - 3*a*c**3*d*e**2*f**3 + 5*a*c**3*e**3*f**2 - a*c**3*e**2*f**4 + 2*a*c**2*d**2*e**3*f**2 + a*c**2*d**2*e**2*f**4 - 2*a*c**2*d*e**4*f - 6*a*c**2*d*e**3*f**3 - 10*a*c**2*e**4*f**2 + 4*a*c**2*e**3*f**4 - a*c*d**2*e**3*f**4 + 2*a*c*d*e**4*f**3 - 3*a*c*e**4*f**4",
  "4*a**9*b*c**2 + 4*a**9*c**2*d - 4*a**9*c**2*f - 3*a**8*b**2*c**2 - 6*a**8*b*c**2*d + 10*a**8*b*c**2*f - 4*a**8*c**3 - 3*a**8*c**2*d**2 + 2*a**8*c**2*d*f - 4*a**8*c**2*e - 3*a**8*c**2*f**2 + 3*a**7*b**2*c**2*f - 25*a**7*b*c**3 + 6*a**7*b*c**2*d*f + 38*a**7*b*c**2*e - 8*a**7*b*c**2*f**2 - 17*a**7*c**3*d + 17*a**7*c**3*f + 7*a**7*c**2*d**2*f + 38*a**7*c**2*d*e - 16*a**7*c**2*d*f**2 - 34*a**7*c**2*e*f + 9*a**7*c**2*f**3 + 15*a**6*b**2*c**3 - 30*a**6*b**2*c**2*e + 50*a**6*b*c**3*d - 17*a**6*b*c**3*f - 48*a**6*b*c**2*d*e + 63*a**6*b*c**2*e*f - 6*a**6*b*c**2*f**3 - a**6*b*c*e**2*f + 16*a**6*c**4 + 35*a**6*c**3*d**2 + 5*a**6*c**3*d*f - 11*a**6*c**3*e - 11*a**6*c**3*f**2 - 18*a**6*c**2*d**2*e - 4*a**6*c**2*d**2*f**2 - 25*a**6*c**2*d*e*f + 10*a**6*c**2*d*f**3 - 35*a**6*c**2*e**2 + 13*a**6*c**2*e*f**2 - a**6*c**2*f**4 - a**6*c*d*e**2*f + a**6*c*e**2*f**2 - 15*a**5*b**2*c**3*f + 30*a**5*b**2*c**2*e*f - 44*a**5*b*c**4 - 50*a**5*b*c**3*d*f + 50*a**5*b*c**3*e + 33*a**5*b*c**3*f**2 + 48*a**5*b*c**2*d*e*f + 19*a**5*b*c**2*e**2 - 58*a**5*b*c**2*e*f**2 - a**5*b*c*e**3 - 70*a**5*c**4*d + 46*a**5*c**4*f - 91*a**5*c**3*d**2*f + 76*a**5*c**3*d*e + 47*a**5*c**3*d*f**2 - 119*a**5*c**3*e*f - 5*a**5*c**3*f**3 + 39*a**5*c**2*d**2*e*f + 13*a**5*c**2*d*e**2 - 49*a**5*c**2*d*e*f**2 + 42*a**5*c**2*e**2*f + 23*a**5*c**2*e*f**3 - a**5*c**2*f**5 - a**5*c*d*e**3 + 2*a**5*c*d*e**2*f**2 + 2*a**5*c*e**3*f - a**5*c*e**2*f**3 + 6*a**4*b**2*c**4 - 36*a**4*b**2*c**3*e + 16*a**4*b**2*c**2*e**2 - a**4*b**2*c*e**3 + 12*a**4*b*c**4*d + 24*a**4*b*c**4*f - 38*a**4*b*c**3*d*e + 79*a**4*b*c**3*e*f + 9*a**4*b*c**3*f**3 + 27*a**4*b*c**2*d*e**2 - 88*a**4*b*c**2*e**2*f - 43*a**4*b*c**2*e*f**3 - a**4*b*c*d*e**3 + 6*a**4*b*c*e**3*f + a**4*b*c*e**2*f**3 + 34*a**4*c**5 + 6*a**4*c**4*d**2 + 138*a**4*c**4*d*f - 47*a**4*c**4*e - 96*a**4*c**4*f**2 + 19*a**4*c**3*d**2*e + 56*a**4*c**3*d**2*f**2 - 142*a**4*c**3*d*e*f - 35*a**4*c**3*d*f**3 - 54*a**4*c**3*e**2 + 122*a**4*c**3*e*f**2 + 5*a**4*c**3*f**4 - 12*a**4*c**2*d**2*e**2 - 21*a**4*c**2*d**2*e*f**2 - 27*a**4*c**2*d*e**2*f + 36*a**4*c**2*d*e*f**3 + 11*a**4*c**2*e**3 + 45*a**4*c**2*e**2*f**2 + 3*a**4*c**2*e*f**4 + 2*a**4*c*d**2*e**3 + 2*a**4*c*d*e**3*f - a**4*c*d*e**2*f**3 + a**4*c*e**4 - 5*a**4*c*e**3*f**2 + 6*a**3*b**3*c**2*e**2 - 6*a**3*b**2*c**4*f + 6*a**3*b**2*c**3*d*e + 36*a**3*b**2*c**3*e*f - 16*a**3*b**2*c**2*e**2*f + a**3*b**2*c*e**3*f - 12*a**3*b*c**4*d*f - 18*a**3*b*c**4*e + 14*a**3*b*c**4*f**2 + 38*a**3*b*c**3*d*e*f + 34*a**3*b*c**3*e**2 - 77*a**3*b*c**3*e*f**2 - 27*a**3*b*c**2*d*e**2*f - 14*a**3*b*c**2*e**3 + 20*a**3*b*c**2*e**2*f**2 - 2*a**3*b*c**2*e*f**4 + a**3*b*c*d*e**3*f + a**3*b*c*e**4 - 11*a**3*b*c*e**3*f**2 - a**3*b*c*e**2*f**4 - 12*a**3*c**5*d - 22*a**3*c**5*f - 40*a**3*c**4*d**2*f + 38*a**3*c**4*d*e - 58*a**3*c**4*d*f**2 - 67*a**3*c**4*e*f + 32*a**3*c**4*f**3 + 10*a**3*c**3*d**2*e*f + 4*a**3*c**3*d**2*f**3 - 7*a**3*c**3*d*e**2 + 40*a**3*c**3*d*e*f**2 + 181*a**3*c**3*e**2*f + 15*a**3*c**3*e*f**3 - 2*a**3*c**3*f**5 + 24*a**3*c**2*d**2*e**2*f + 15*a**3*c**2*d*e**3 + 30*a**3*c**2*d*e**2*f**2 - 4*a**3*c**2*e**3*f - 48*a**3*c**2*e**2*f**3 - a**3*c**2*e*f**5 - 7*a**3*c*d**2*e**3*f + a**3*c*d*e**4 - a**3*c*d*e**3*f**2 - 6*a**3*c*e**4*f + 4*a**3*c*e**3*f**3 - 6*a**2*b**3*c**2*e**2*f - 6*a**2*b**2*c**3*d*e*f - 6*a**2*b**2*c**2*e**3 - 6*a**2*b**2*c**2*e**2*f**2 + 18*a**2*b*c**4*e*f + 6*a**2*b*c**4*f**3 - 6*a**2*b*c**3*d*e**2 - 22*a**2*b*c**3*e**2*f - 52*a**2*b*c**3*e*f**3 + 4*a**2*b*c**2*d*e**3 + 6*a**2*b*c**2*e**3*f + 47*a**2*b*c**2*e**2*f**3 + 2*a**2*b*c**2*e*f**5 - a**2*b*c*d*e**4 - 2*a**2*b*c*e**4*f + 5*a**2*b*c*e**3*f**3 + a**2*b*c*e**2*f**5 + 12*a**2*c**5*d*f - 12*a**2*c**5*f**2 + 34*a**2*c**4*d**2*f**2 - 26*a**2*c**4*d*e*f - 10*a**2*c**4*d*f**3 + 6*a**2*c**4*e**2 + 108*a**2*c**4*e*f**2 + 2*a**2*c**4*f**4 + 4*a**2*c**3*d**2*e**2 - 27*a**2*c**3*d**2*e*f**2 - 4*a**2*c**3*d**2*f**4 + 3*a**2*c**3*d*e**2*f + 24*a**2*c**3*d*e*f**3 + 4*a**2*c**3*e**3 - 107*a**2*c**3*e**2*f**2 - 7*a**2*c**3*e*f**4 - a**2*c**2*d**2*e**3 - 11*a**2*c**2*d**2*e**2*f**2 - 29*a**2*c**2*d*e**3*f - 15*a**2*c**2*d*e**2*f**3 - a**2*c**2*e**4 - 18*a**2*c**2*e**3*f**2 - 4*a**2*c**2*e**2*f**4 + 8*a**2*c*d**2*e**3*f**2 - 2*a**2*c*d*e**4*f + a**2*c*d*e**3*f**3 + 9*a**2*c*e**4*f**2 - a**2*c*e**3*f**4 + 6*a*b**2*c**2*e**3*f + 6*a*b**2*c**2*e**2*f**3 + 6*a*b*c**3*d*e**2*f - 12*a*b*c**3*e**2*f**2 - 4*a*b*c**2*d*e**3*f + 8*a*b*c**2*e**3*f**2 + 2*a*b*c**2*e**2*f**4 + a*b*c*d*e**4*f + a*b*c*e**4*f**2 + a*b*c*e**3*f**4 - 12*a*c**4*d*e*f**2 - 6*a*c**4*e**2*f + 6*a*c**4*e*f**3 - 4*a*c**3*d**2*e**2*f - 2*a*c**3*d**2*e*f**3 + 4*a*c**3*d*e**2*f**2 + 2*a*c**3*d*e*f**4 - 4*a*c**3*e**3*f - 20*a*c**3*e**2*f**3 + a*c**2*d**2*e**3*f - a*c**2*d**2*e**2*f**3 + 14*a*c**2*d*e**3*f**2 - a*c**2*d*e**2*f**4 + a*c**2*e**4*f + 11*a*c**2*e**3*f**3 - 3*a*c*d**2*e**3*f**3 + a*c*d*e**4*f**2 - a*c*d*e**3*f**4 - 4*a*c*e**4*f**3",
  "-a**7*b*c**2*e + a**7*b*c*e**2 - a**7*c**2*d*e + a**7*c**2*e*f + a**7*c*d*e**2 - a**7*c*e**2*f - a**6*b**2*c**3 + 2*a**6*b**2*c**2*e - a**6*b**2*c*e**2 - 4*a**6*b*c**3*d + 4*a**6*b*c**3*f + 6*a**6*b*c**2*d*e - 6*a**6*b*c**2*e*f - 2*a**6*b*c*d*e**2 + 2*a**6*b*c*e**2*f - 3*a**6*c**3*d**2 + 6*a**6*c**3*d*f + a**6*c**3*e - 3*a**6*c**3*f**2 + 4*a**6*c**2*d**2*e - 6*a**6*c**2*d*e*f + 3*a**6*c**2*e*f**2 - a**6*c*d**2*e**2 - a**6*c*e**3 + a**5*b**2*c**3*f - 2*a**5*b**2*c**2*e*f + a**5*b**2*c*e**2*f + 3*a**5*b*c**4 + 4*a**5*b*c**3*d*f - 4*a**5*b*c**3*e - 3*a**5*b*c**3*f**2 - 6*a**5*b*c**2*d*e*f + 9*a**5*b*c**2*e**2 + 5*a**5*b*c**2*e*f**2 + 2*a**5*b*c*d*e**2*f - 5*a**5*b*c*e**3 - 2*a**5*b*c*e**2*f**2 + 5*a**5*c**4*d - 5*a**5*c**4*f + 7*a**5*c**3*d**2*f - 6*a**5*c**3*d*e - 11*a**5*c**3*d*f**2 + 5*a**5*c**3*e*f + 4*a**5*c**3*f**3 - 9*a**5*c**2*d**2*e*f + 9*a**5*c**2*d*e**2 + 13*a**5*c**2*d*e*f**2 - 10*a**5*c**2*e**2*f - 5*a**5*c**2*e*f**3 + 2*a**5*c*d**2*e**2*f - 5*a**5*c*d*e**3 - 2*a**5*c*d*e**2*f**2 + 7*a**5*c*e**3*f + a**5*c*e**2*f**3 + a**4*b**2*c**3*e - 6*a**4*b**2*c**2*e**2 + 4*a**4*b**2*c*e**3 - 3*a**4*b*c**4*f + a**4*b*c**3*d*e - a**4*b*c**3*e*f - a**4*b*c**3*f**3 - 8*a**4*b*c**2*d*e**2 + 12*a**4*b*c**2*e**2*f + 2*a**4*b*c**2*e*f**3 + 5*a**4*b*c*d*e**3 - 8*a**4*b*c*e**3*f - a**4*b*c*e**2*f**3 - 2*a**4*c**5 - 11*a**4*c**4*d*f + a**4*c**4*e + 8*a**4*c**4*f**2 - a**4*c**3*d**2*e - 4*a**4*c**3*d**2*f**2 + 13*a**4*c**3*d*e*f + 5*a**4*c**3*d*f**3 - 6*a**4*c**3*e**2 - 7*a**4*c**3*e*f**2 - a**4*c**3*f**4 + 5*a**4*c**2*d**2*e*f**2 - 16*a**4*c**2*d*e**2*f - 6*a**4*c**2*d*e*f**3 - 5*a**4*c**2*e**3 + 6*a**4*c**2*e**2*f**2 + a**4*c**2*e*f**4 - a**4*c*d**2*e**2*f**2 + 8*a**4*c*d*e**3*f + a**4*c*d*e**2*f**3 + 6*a**4*c*e**4 - 3*a**4*c*e**3*f**2 + a**3*b**3*c*e**3 - a**3*b**2*c**3*e*f + a**3*b**2*c**2*d*e**2 + 6*a**3*b**2*c**2*e**2*f - 4*a**3*b**2*c*e**3*f - a**3*b*c**3*d*e*f - 3*a**3*b*c**3*e**2 + 2*a**3*b*c**3*e*f**2 + 8*a**3*b*c**2*d*e**2*f + 5*a**3*b*c**2*e**3 - 14*a**3*b*c**2*e**2*f**2 - 5*a**3*b*c*d*e**3*f - 4*a**3*b*c*e**4 + 9*a**3*b*c*e**3*f**2 + 2*a**3*c**5*f + 2*a**3*c**4*d**2*f + 6*a**3*c**4*d*f**2 + 5*a**3*c**4*e*f - 3*a**3*c**4*f**3 - 2*a**3*c**3*d**2*e*f + 9*a**3*c**3*d*e**2 - 4*a**3*c**3*d*e*f**2 - 9*a**3*c**3*e**2*f + a**3*c**3*e*f**3 + 2*a**3*c**2*d**2*e**2*f - 5*a**3*c**2*d*e**3 + 3*a**3*c**2*d*e**2*f**2 + 20*a**3*c**2*e**3*f + 4*a**3*c**2*e**2*f**3 + a**3*c*d**2*e**3*f - a**3*c*d*e**4 - 2*a**3*c*d*e**3*f**2 - 9*a**3*c*e**4*f - 3*a**3*c*e**3*f**3 - a**2*b**3*c*e**3*f - a**2*b**2*c**2*d*e**2*f - a**2*b**2*c*e**4 - a**2*b**2*c*e**3*f**2 + 3*a**2*b*c**3*e**2*f + 3*a**2*b*c**3*e*f**3 - a**2*b*c**2*d*e**3 - 3*a**2*b*c**2*e**3*f - 7*a**2*b*c**2*e**2*f**3 + a**2*b*c*d*e**4 + 3*a**2*b*c*e**4*f + 4*a**2*b*c*e**3*f**3 - 2*a**2*c**4*d**2*f**2 - 6*a**2*c**4*e*f**2 + 3*a**2*c**3*d**2*e*f**2 - 9*a**2*c**3*d*e**2*f - 3*a**2*c**3*d*e*f**3 + a**2*c**3*e**3 + 14*a**2*c**3*e**2*f**2 + a**2*c**2*d**2*e**3 - a**2*c**2*d**2*e**2*f**2 + 4*a**2*c**2*d*e**3*f + 4*a**2*c**2*d*e**2*f**3 + a**2*c**2*e**4 - 11*a**2*c**2*e**3*f**2 - 2*a**2*c*d**2*e**3*f**2 + 2*a**2*c*d*e**4*f - a**2*c*d*e**3*f**3 + a*b**2*c*e**4*f + a*b**2*c*e**3*f**3 + a*b*c**2*d*e**3*f - 2*a*b*c**2*e**3*f**2 - a*b*c*d*e**4*f + a*b*c*e**4*f**2 - a*c**3*e**3*f + a*c**3*e**2*f**3 - a*c**2*d**2*e**3*f - a*c**2*d**2*e**2*f**3 + a*c**2*d*e**3*f**2 - a*c**2*e**4*f - 4*a*c**2*e**3*f**3 + a*c*d**2*e**3*f**3 - a*c*d*e**4*f**2 + 3*a*c*e**4*f**3",
  "a**8*b*c*e + a**8*c*d*e - a**8*c*e*f + a**7*b**2*c**2 - a**7*b**2*c*e + 4*a**7*b*c**2*d - 4*a**7*b*c**2*f - 2*a**7*b*c*d*e + 2*a**7*b*c*e*f + 3*a**7*c**2*d**2 - 6*a**7*c**2*d*f - a**7*c**2*e + 3*a**7*c**2*f**2 - a**7*c*d**2*e - a**7*c*e**2 - a**6*b**2*c**2*f + a**6*b**2*c*e*f - 11*a**6*b*c**3 - 4*a**6*b*c**2*d*f + 9*a**6*b*c**2*e + 3*a**6*b*c**2*f**2 + 2*a**6*b*c*d*e*f + 5*a**6*b*c*e**2 - 2*a**6*b*c*e*f**2 - 13*a**6*c**3*d + 13*a**6*c**3*f - 7*a**6*c**2*d**2*f + 9*a**6*c**2*d*e + 11*a**6*c**2*d*f**2 - 8*a**6*c**2*e*f - 4*a**6*c**2*f**3 + 2*a**6*c*d**2*e*f + 5*a**6*c*d*e**2 - 2*a**6*c*d*e*f**2 - 3*a**6*c*e**2*f + a**6*c*e*f**3 + 6*a**5*b**2*c**3 - 6*a**5*b**2*c**2*e - 3*a**5*b**2*c*e**2 + 8*a**5*b*c**3*d - 9*a**5*b*c**3*f - 7*a**5*b*c**2*d*e + 14*a**5*b*c**2*e*f + a**5*b*c**2*f**3 - 5*a**5*b*c*d*e**2 + 4*a**5*b*c*e**2*f - a**5*b*c*e*f**3 + 10*a**5*c**4 + 2*a**5*c**3*d**2 + 19*a**5*c**3*d*f + a**5*c**3*e - 10*a**5*c**3*f**2 + 4*a**5*c**2*d**2*f**2 - 12*a**5*c**2*d*e*f - 5*a**5*c**2*d*f**3 - 14*a**5*c**2*e**2 + 2*a**5*c**2*e*f**2 + a**5*c**2*f**4 - 3*a**5*c*d**2*e**2 - a**5*c*d**2*e*f**2 - 4*a**5*c*d*e**2*f + a**5*c*d*e*f**3 - 4*a**5*c*e**3 + 2*a**5*c*e**2*f**2 - 6*a**4*b**2*c**3*f + 6*a**4*b**2*c**2*e*f + 3*a**4*b**2*c*e**2*f + 2*a**4*b*c**4 - 8*a**4*b*c**3*d*f - 11*a**4*b*c**3*e + 14*a**4*b*c**3*f**2 + 7*a**4*b*c**2*d*e*f + 4*a**4*b*c**2*e**2 - 11*a**4*b*c**2*e*f**2 + 5*a**4*b*c*d*e**2*f + 2*a**4*b*c*e**3 - 5*a**4*b*c*e**2*f**2 - 10*a**4*c**4*d + 4*a**4*c**4*f - 4*a**4*c**3*d**2*f + 5*a**4*c**3*d*e - 20*a**4*c**3*e*f - 5*a**4*c**3*f**3 + a**4*c**2*d**2*e*f + 7*a**4*c**2*d*e**2 - 3*a**4*c**2*d*e*f**2 + 10*a**4*c**2*e**2*f + 6*a**4*c**2*e*f**3 + 6*a**4*c*d**2*e**2*f + a**4*c*d*e**3 - 4*a**4*c*d*e**2*f**2 + 7*a**4*c*e**3*f + 2*a**4*c*e**2*f**3 - 2*a**3*b**2*c**2*e**2 - a**3*b**2*c*e**3 - 2*a**3*b*c**4*f + 11*a**3*b*c**3*e*f + 6*a**3*b*c**3*f**3 + 2*a**3*b*c**2*d*e**2 + 2*a**3*b*c**2*e**2*f - 10*a**3*b*c**2*e*f**3 + a**3*b*c*e**3*f - 3*a**3*b*c*e**2*f**3 + 6*a**3*c**4*d*f - 2*a**3*c**4*e - 12*a**3*c**4*f**2 + 4*a**3*c**3*d**2*e - 2*a**3*c**3*d**2*f**2 - a**3*c**3*d*e*f - 6*a**3*c**3*d*f**3 + a**3*c**3*e**2 + 6*a**3*c**3*e*f**2 + 2*a**3*c**3*f**4 + a**3*c**2*d**2*e**2 - a**3*c**2*d**2*e*f**2 - 3*a**3*c**2*d*e**2*f + 6*a**3*c**2*d*e*f**3 + a**3*c**2*e**3 + 6*a**3*c**2*e**2*f**2 + a**3*c**2*e*f**4 - 3*a**3*c*d**2*e**2*f**2 - a**3*c*d*e**3*f + 3*a**3*c*d*e**2*f**3 + a**3*c*e**4 - a**3*c*e**3*f**2 + 2*a**2*b**2*c**2*e**2*f + a**2*b**2*c*e**3*f - 2*a**2*b*c**2*d*e**2*f + 2*a**2*b*c**2*e**3 - 4*a**2*b*c**2*e**2*f**2 - 2*a**2*b*c**2*e*f**4 + a**2*b*c*e**4 - 2*a**2*b*c*e**3*f**2 - a**2*b*c*e**2*f**4 + 4*a**2*c**4*d*f**2 + 2*a**2*c**4*e*f - 2*a**2*c**4*f**3 - 6*a**2*c**3*d**2*e*f + 4*a**2*c**3*d**2*f**3 + 2*a**2*c**3*d*e**2 - 2*a**2*c**3*d*e*f**2 - 3*a**2*c**3*e**2*f + 13*a**2*c**3*e*f**3 - 2*a**2*c**2*d**2*e**2*f + a**2*c**2*d*e**3 - 5*a**2*c**2*d*e**2*f**2 - 2*a**2*c**2*e**3*f - 2*a**2*c**2*e**2*f**3 - a**2*c*d*e**3*f**2 - 2*a**2*c*e**4*f - 2*a**2*c*e**3*f**3 - 2*a*b*c**2*e**3*f - 2*a*b*c**2*e**2*f**3 - a*b*c*e**4*f - a*b*c*e**3*f**3 + 2*a*c**3*d**2*e*f**2 - 2*a*c**3*d*e**2*f - 2*a*c**3*d*e*f**3 + 2*a*c**3*e**2*f**2 + a*c**2*d**2*e**2*f**2 - a*c**2*d*e**3*f + a*c**2*d*e**2*f**3 + a*c**2*e**3*f**2 + a*c*d*e**3*f**3 + a*c*e**4*f**2",
  "3*a**7*b*c**2 + a**7*b*c*e + 3*a**7*c**2*d - 3*a**7*c**2*f + a**7*c*d*e - a**7*c*e*f - a**6*b**2*c**2 - a**6*b**2*c*e + a**6*b*c**2*d + a**6*b*c**2*f - 2*a**6*b*c*d*e + 2*a**6*b*c*e*f - 3*a**6*c**3 + 2*a**6*c**2*d**2 - 8*a**6*c**2*d*f - 4*a**6*c**2*e + 3*a**6*c**2*f**2 - a**6*c*d**2*e - a**6*c*e**2 + a**5*b**2*c**2*f + a**5*b**2*c*e*f - 8*a**5*b*c**3 - a**5*b*c**2*d*f + 13*a**5*b*c**2*e - a**5*b*c**2*f**2 + 2*a**5*b*c*d*e*f - 5*a**5*b*c*e**2 - 2*a**5*b*c*e*f**2 - 5*a**5*c**3*d + 6*a**5*c**3*f - 5*a**5*c**2*d**2*f + 12*a**5*c**2*d*e + 7*a**5*c**2*d*f**2 - 7*a**5*c**2*e*f - a**5*c**2*f**3 + 2*a**5*c*d**2*e*f - 5*a**5*c*d*e**2 - 2*a**5*c*d*e*f**2 + 7*a**5*c*e**2*f + a**5*c*e*f**3 + a**4*b**2*c**3 - 7*a**4*b**2*c**2*e + 4*a**4*b**2*c*e**2 + 3*a**4*b*c**3*d + 5*a**4*b*c**3*f - 8*a**4*b*c**2*d*e + 10*a**4*b*c**2*e*f - 2*a**4*b*c**2*f**3 + 5*a**4*b*c*d*e**2 - 8*a**4*b*c*e**2*f - a**4*b*c*e*f**3 + 3*a**4*c**4 + 3*a**4*c**3*d**2 + 15*a**4*c**3*d*f - 5*a**4*c**3*e - 9*a**4*c**3*f**2 - a**4*c**2*d**2*e + 3*a**4*c**2*d**2*f**2 - 21*a**4*c**2*d*e*f - 2*a**4*c**2*d*f**3 - 6*a**4*c**2*e**2 + 11*a**4*c**2*e*f**2 + a**4*c**2*f**4 - a**4*c*d**2*e*f**2 + 8*a**4*c*d*e**2*f + a**4*c*d*e*f**3 + 6*a**4*c*e**3 - 3*a**4*c*e**2*f**2 + a**3*b**3*c*e**2 - a**3*b**2*c**3*f + a**3*b**2*c**2*d*e + 7*a**3*b**2*c**2*e*f - 4*a**3*b**2*c*e**2*f - 3*a**3*b*c**3*d*f - 3*a**3*b*c**3*e + 2*a**3*b*c**3*f**2 + 8*a**3*b*c**2*d*e*f + 6*a**3*b*c**2*e**2 - 16*a**3*b*c**2*e*f**2 - a**3*b*c**2*f**4 - 5*a**3*b*c*d*e**2*f - 4*a**3*b*c*e**3 + 9*a**3*b*c*e**2*f**2 - 2*a**3*c**4*d - a**3*c**4*f - 8*a**3*c**3*d**2*f + 9*a**3*c**3*d*e - 8*a**3*c**3*d*f**2 - 11*a**3*c**3*e*f + 6*a**3*c**3*f**3 + 4*a**3*c**2*d**2*e*f - 4*a**3*c**2*d*e**2 + 5*a**3*c**2*d*e*f**2 + 22*a**3*c**2*e**2*f + a**3*c*d**2*e**2*f - a**3*c*d*e**3 - 2*a**3*c*d*e**2*f**2 - 9*a**3*c*e**3*f - 3*a**3*c*e**2*f**3 - a**2*b**3*c*e**2*f - a**2*b**2*c**2*d*e*f - a**2*b**2*c*e**3 - a**2*b**2*c*e**2*f**2 + 3*a**2*b*c**3*e*f + a**2*b*c**3*f**3 - a**2*b*c**2*d*e**2 - 4*a**2*b*c**2*e**2*f - 7*a**2*b*c**2*e*f**3 + a**2*b*c*d*e**3 + 3*a**2*b*c*e**3*f + 4*a**2*b*c*e**2*f**3 + 2*a**2*c**4*d*f - 2*a**2*c**4*f**2 + 5*a**2*c**3*d**2*f**2 - 7*a**2*c**3*d*e*f - 2*a**2*c**3*d*f**3 + a**2*c**3*e**2 + 15*a**2*c**3*e*f**2 + a**2*c**2*d**2*e**2 - 2*a**2*c**2*d**2*e*f**2 + 2*a**2*c**2*d*e**2*f + 4*a**2*c**2*d*e*f**3 + a**2*c**2*e**3 - 12*a**2*c**2*e**2*f**2 - 2*a**2*c*d**2*e**2*f**2 + 2*a**2*c*d*e**3*f - a**2*c*d*e**2*f**3 + a*b**2*c*e**3*f + a*b**2*c*e**2*f**3 + a*b*c**2*d*e**2*f - 2*a*b*c**2*e**2*f**2 - a*b*c*d*e**3*f + a*b*c*e**3*f**2 - 2*a*c**3*d*e*f**2 - a*c**3*e**2*f + a*c**3*e*f**3 - a*c**2*d**2*e**2*f - a*c**2*d**2*e*f**3 + 2*a*c**2*d*e**2*f**2 - a*c**2*e**3*f - 4*a*c**2*e**2*f**3 + a*c*d**2*e**2*f**3 - a*c*d*e**3*f**2 + 3*a*c*e**3*f**3",
  "3*a**8*b*c + 3*a**8*c*d - 3*a**8*c*f - 2*a**7*b**2*c - 3*a**7*b*c*d + 5*a**7*b*c*f - 3*a**7*c**2 - a**7*c*d**2 - 2*a**7*c*d*f - 3*a**7*c*e + 2*a**6*b**2*c*f - a**6*b*c**2 + 3*a**6*b*c*d*f - a**6*b*c*e - 4*a**6*b*c*f**2 + 4*a**6*c**2*d - 3*a**6*c**2*f + 2*a**6*c*d**2*f - 2*a**6*c*d*e - 4*a**6*c*d*f**2 + 6*a**6*c*e*f + 3*a**6*c*f**3 - 2*a**5*b**2*c**2 + 2*a**5*b**2*c*e - a**5*b*c**2*d + 8*a**5*b*c**2*f + 5*a**5*b*c*d*e - 6*a**5*b*c*e*f - 3*a**5*b*c*f**3 - 3*a**5*c**3 + 2*a**5*c**2*d**2 + 3*a**5*c**2*e + 2*a**5*c*d**2*e - a**5*c*d**2*f**2 - a**5*c*d*e*f + 3*a**5*c*d*f**3 + 3*a**5*c*e**2 + 3*a**5*c*e*f**2 + 2*a**4*b**2*c**2*f - 2*a**4*b**2*c*e*f - a**4*b*c**3 + a**4*b*c**2*d*f + 4*a**4*b*c**2*e - 5*a**4*b*c**2*f**2 - 5*a**4*b*c*d*e*f - a**4*b*c*e**2 + 3*a**4*b*c*e*f**2 - a**4*b*c*f**4 + 3*a**4*c**3*d - 2*a**4*c**3*f - 5*a**4*c**2*d**2*f - 5*a**4*c**2*d*e - 5*a**4*c**2*d*f**2 + 4*a**4*c**2*e*f + 7*a**4*c**2*f**3 - 4*a**4*c*d**2*e*f + 6*a**4*c*d*e*f**2 - 5*a**4*c*e**2*f - 6*a**4*c*e*f**3 + a**3*b**2*c*e**2 + a**3*b*c**3*f - 4*a**3*b*c**2*e*f - 2*a**3*b*c**2*f**3 - 2*a**3*b*c*e**2*f + 3*a**3*b*c*e*f**3 - a**3*c**3*d*f + a**3*c**3*e + 4*a**3*c**3*f**2 - a**3*c**2*d**2*e + 5*a**3*c**2*d**2*f**2 + 3*a**3*c**2*d*e*f + a**3*c**2*d*f**3 - a**3*c**2*e**2 - a**3*c**2*e*f**2 - a**3*c**2*f**4 + 2*a**3*c*d**2*e*f**2 - a**3*c*d*e**2*f - 3*a**3*c*d*e*f**3 - a**3*c*e**3 - a**2*b**2*c*e**2*f - a**2*b*c*e**3 + 2*a**2*b*c*e**2*f**2 + a**2*b*c*e*f**4 - 2*a**2*c**3*d*f**2 - a**2*c**3*e*f + a**2*c**3*f**3 + 2*a**2*c**2*d**2*e*f - 2*a**2*c**2*d**2*f**3 - a**2*c**2*d*e**2 + a**2*c**2*d*e*f**2 + 2*a**2*c**2*e**2*f - 6*a**2*c**2*e*f**3 + 2*a**2*c*d*e**2*f**2 + 2*a**2*c*e**3*f + 2*a**2*c*e**2*f**3 + a*b*c*e**3*f + a*b*c*e**2*f**3 - a*c**2*d**2*e*f**2 + a*c**2*d*e**2*f + a*c**2*d*e*f**3 - a*c**2*e**2*f**2 - a*c*d*e**2*f**3 - a*c*e**3*f**2",
  "2*a**6*b*c**2 + 2*a**6*b*c*e - 5*a**6*b*e**2 + 2*a**6*c**2*d - 2*a**6*c**2*f + 2*a**6*c*d*e - 2*a**6*c*e*f - 5*a**6*d*e**2 + 5*a**6*e**2*f - a**5*b**2*c**2 - 3*a**5*b**2*c*e + 4*a**5*b**2*e**2 + a**5*b*c**2*f - 8*a**5*b*c*d*e + 8*a**5*b*c*e*f + 7*a**5*b*d*e**2 - 9*a**5*b*e**2*f - 2*a**5*c**3 + a**5*c**2*d**2 - 5*a**5*c**2*d*f - 4*a**5*c**2*e + 2*a**5*c**2*f**2 - 5*a**5*c*d**2*e + 6*a**5*c*d*e*f + 3*a**5*c*e**2 - 3*a**5*c*e*f**2 + 3*a**5*d**2*e**2 + 2*a**5*d*e**2*f + 5*a**5*e**3 + a**4*b**2*c**2*f + 3*a**4*b**2*c*e*f - 4*a**4*b**2*e**2*f - 2*a**4*b*c**3 + 8*a**4*b*c**2*e - 2*a**4*b*c**2*f**2 + 8*a**4*b*c*d*e*f - 6*a**4*b*c*e**2 - 7*a**4*b*c*e*f**2 - 7*a**4*b*d*e**2*f + 2*a**4*b*e**3 + 8*a**4*b*e**2*f**2 + a**4*c**3*f - 3*a**4*c**2*d**2*f + 12*a**4*c**2*d*e + 4*a**4*c**2*d*f**2 - 7*a**4*c**2*e*f + 11*a**4*c*d**2*e*f - 13*a**4*c*d*e**2 - 15*a**4*c*d*e*f**2 + 14*a**4*c*e**2*f + 6*a**4*c*e*f**3 - 6*a**4*d**2*e**2*f + 3*a**4*d*e**3 + 8*a**4*d*e**2*f**2 - 11*a**4*e**3*f - 5*a**4*e**2*f**3 - a**3*b**4*e**2 - a**3*b**3*c*d*e + 5*a**3*b**2*c*e**2 - 2*a**3*b**2*e**3 + 2*a**3*b*c**3*f - 2*a**3*b*c**2*d*e - a**3*b*c**2*e*f - a**3*b*c**2*f**3 + 7*a**3*b*c*d*e**2 - 14*a**3*b*c*e**2*f - 3*a**3*b*c*e*f**3 - 5*a**3*b*d*e**3 + 7*a**3*b*e**3*f + 5*a**3*b*e**2*f**3 + a**3*c**4 + 4*a**3*c**3*d*f - 7*a**3*c**3*e - a**3*c**3*f**2 + a**3*c**2*d**2*e + 3*a**3*c**2*d**2*f**2 - 23*a**3*c**2*d*e*f - a**3*c**2*d*f**3 + 7*a**3*c**2*e**2 + 16*a**3*c**2*e*f**2 - 3*a**3*c*d**2*e**2 - 6*a**3*c*d**2*e*f**2 + 21*a**3*c*d*e**2*f + 7*a**3*c*d*e*f**3 + 4*a**3*c*e**3 - 12*a**3*c*e**2*f**2 - a**3*c*e*f**4 + 3*a**3*d**2*e**2*f**2 - 6*a**3*d*e**3*f - 5*a**3*d*e**2*f**3 - 6*a**3*e**4 + a**3*e**3*f**2 + a**2*b**4*e**2*f + a**2*b**3*c*d*e*f + a**2*b**3*e**3 + a**2*b**3*e**2*f**2 + a**2*b**2*c*d*e**2 - 7*a**2*b**2*c*e**2*f - a**2*b**2*d*e**3 + 3*a**2*b**2*e**3*f + 2*a**2*b*c**2*d*e*f + a**2*b*c**2*e**2 - 6*a**2*b*c**2*e*f**2 - a**2*b*c*d**2*e**2 - 7*a**2*b*c*d*e**2*f - 5*a**2*b*c*e**3 + 16*a**2*b*c*e**2*f**2 + 5*a**2*b*d*e**3*f + 2*a**2*b*e**4 - 7*a**2*b*e**3*f**2 + a**2*b*e**2*f**4 - a**2*c**4*f - a**2*c**3*d**2*f + 2*a**2*c**3*d*e - 4*a**2*c**3*d*f**2 + 3*a**2*c**3*e*f + 2*a**2*c**3*f**3 + 4*a**2*c**2*d**2*e*f - a**2*c**2*d**2*f**3 - 4*a**2*c**2*d*e**2 + 10*a**2*c**2*d*e*f**2 + 10*a**2*c**2*e**2*f - 5*a**2*c**2*e*f**3 + a**2*c*d**2*e**2*f + 2*a**2*c*d*e**3 - 7*a**2*c*d*e**2*f**2 - 21*a**2*c*e**3*f - 5*a**2*c*e**2*f**3 + 3*a**2*d*e**3*f**2 + 12*a**2*e**4*f + 5*a**2*e**3*f**3 - a*b**3*e**3*f - a*b**3*e**2*f**3 - a*b**2*c*d*e**2*f + 2*a*b**2*c*e**2*f**2 + a*b**2*d*e**3*f - a*b**2*e**3*f**2 - a*b*c**2*e**2*f - a*b*c**2*e*f**3 + a*b*c*d**2*e**2*f + 5*a*b*c*e**3*f + 4*a*b*c*e**2*f**3 - 2*a*b*e**4*f - 2*a*b*e**3*f**3 + a*c**3*d**2*f**2 - 2*a*c**3*d*e*f + 4*a*c**3*e*f**2 - 5*a*c**2*d**2*e*f**2 + 4*a*c**2*d*e**2*f + a*c**2*d*e*f**3 - 17*a*c**2*e**2*f**2 + 2*a*c*d**2*e**2*f**2 - 2*a*c*d*e**3*f - a*c*d*e**2*f**3 + 17*a*c*e**3*f**2 - 6*a*e**4*f**2",
  "-3*a**7*b*c + 3*a**7*b*e - 3*a**7*c*d + 3*a**7*c*f + 3*a**7*d*e - 3*a**7*e*f + 3*a**6*b**2*c - 2*a**6*b**2*e + 7*a**6*b*c*d - 9*a**6*b*c*f - 3*a**6*b*d*e + 5*a**6*b*e*f + 3*a**6*c**2 + 4*a**6*c*d**2 - 4*a**6*c*d*f + 3*a**6*c*f**2 - a**6*d**2*e - 2*a**6*d*e*f - 3*a**6*e**2 - 3*a**5*b**2*c*f + 2*a**5*b**2*e*f + 2*a**5*b*c**2 - 7*a**5*b*c*d*f - 19*a**5*b*c*e + 7*a**5*b*c*f**2 + 3*a**5*b*d*e*f + 8*a**5*b*e**2 - 5*a**5*b*e*f**2 - 5*a**5*c**2*d + 4*a**5*c**2*f - 9*a**5*c*d**2*f - 15*a**5*c*d*e + 15*a**5*c*d*f**2 + 12*a**5*c*e*f - 7*a**5*c*f**3 + 2*a**5*d**2*e*f + 7*a**5*d*e**2 - 5*a**5*d*e*f**2 - 3*a**5*e**2*f + 4*a**5*e*f**3 - a**4*b**2*c**2 + 7*a**4*b**2*c*e - 5*a**4*b**2*e**2 - 3*a**4*b*c**2*d + a**4*b*c**2*f + 11*a**4*b*c*d*e + 4*a**4*b*c*f**3 - 5*a**4*b*d*e**2 + 6*a**4*b*e**2*f - 3*a**4*b*e*f**3 + a**4*c**3 - 3*a**4*c**2*d**2 + 7*a**4*c**2*d*f + 12*a**4*c**2*e - 7*a**4*c**2*f**2 + 6*a**4*c*d**2*e + 5*a**4*c*d**2*f**2 + 31*a**4*c*d*e*f - 8*a**4*c*d*f**3 + 9*a**4*c*e**2 - 20*a**4*c*e*f**2 + a**4*c*f**4 - a**4*d**2*e**2 - a**4*d**2*e*f**2 - 11*a**4*d*e**2*f + 5*a**4*d*e*f**3 - 6*a**4*e**3 + 8*a**4*e**2*f**2 - a**4*e*f**4 - a**3*b**3*e**2 + a**3*b**2*c**2*f - a**3*b**2*c*d*e - 7*a**3*b**2*c*e*f + 5*a**3*b**2*e**2*f + 3*a**3*b*c**2*d*f + 3*a**3*b*c**2*e - 2*a**3*b*c**2*f**2 - 11*a**3*b*c*d*e*f - 6*a**3*b*c*e**2 + 16*a**3*b*c*e*f**2 + a**3*b*c*f**4 + 5*a**3*b*d*e**2*f + 5*a**3*b*e**3 - 8*a**3*b*e**2*f**2 + 2*a**3*c**3*d - 3*a**3*c**3*f + 4*a**3*c**2*d**2*f - 13*a**3*c**2*d*e - 4*a**3*c**2*d*f**2 - 4*a**3*c**2*e*f - 14*a**3*c*d**2*e*f + a**3*c*d*e**2 - 15*a**3*c*d*e*f**2 - 31*a**3*c*e**2*f + 8*a**3*c*e*f**3 + 2*a**3*d**2*e**2*f + a**3*d*e**3 + 2*a**3*d*e**2*f**2 - a**3*d*e*f**4 + 10*a**3*e**3*f - 3*a**3*e**2*f**3 + a**2*b**3*e**2*f + a**2*b**2*c*d*e*f + a**2*b**2*e**3 + a**2*b**2*e**2*f**2 - 3*a**2*b*c**2*e*f - a**2*b*c**2*f**3 + a**2*b*c*d*e**2 + 4*a**2*b*c*e**2*f + 3*a**2*b*c*e*f**3 - a**2*b*d*e**3 - 4*a**2*b*e**3*f - 6*a**2*b*e**2*f**3 - 2*a**2*c**3*d*f + 2*a**2*c**3*f**2 - a**2*c**2*d**2*f**2 + 11*a**2*c**2*d*e*f + 2*a**2*c**2*d*f**3 - a**2*c**2*e**2 - 7*a**2*c**2*e*f**2 - a**2*c*d**2*e**2 + 7*a**2*c*d**2*e*f**2 + 5*a**2*c*d*e**2*f - a**2*c*d*e*f**3 - a**2*c*e**3 + 18*a**2*c*e**2*f**2 - a**2*d**2*e**2*f**2 - 2*a**2*d*e**3*f + 2*a**2*d*e**2*f**3 - 2*a**2*e**3*f**2 + a**2*e**2*f**4 - a*b**2*e**3*f - a*b**2*e**2*f**3 - a*b*c*d*e**2*f + 2*a*b*c*e**2*f**2 + a*b*d*e**3*f - a*b*e**3*f**2 + 2*a*c**2*d*e*f**2 + a*c**2*e**2*f - a*c**2*e*f**3 + a*c*d**2*e**2*f + a*c*d**2*e*f**3 - 6*a*c*d*e**2*f**2 + a*c*e**3*f + 4*a*c*e**2*f**3 + a*d*e**3*f**2 - 2*a*e**3*f**3",
  "-4*a**7*b*c - 4*a**7*c*d + 4*a**7*c*f + 3*a**6*b**2*c + 5*a**6*b*c*d - 7*a**6*b*c*f + 4*a**6*c**2 + 2*a**6*c*d**2 + 2*a**6*c*d*f + 4*a**6*c*e - 3*a**5*b**2*c*f + 2*a**5*b*c**2 - 5*a**5*b*c*d*f - 5*a**5*b*c*e + 5*a**5*b*c*f**2 - 5*a**5*c**2*d + 3*a**5*c**2*f - 4*a**5*c*d**2*f - 4*a**5*c*d*e + 5*a**5*c*d*f**2 - 2*a**5*c*e*f - 3*a**5*c*f**3 + a**4*b**2*c*e - a**4*b*c**2*d - 2*a**4*b*c**2*f + 2*a**4*b*c*e*f + 4*a**4*b*c*f**3 + 3*a**4*c**3 - 3*a**4*c**2*d**2 + 6*a**4*c**2*d*f + a**4*c**2*e - 5*a**4*c**2*f**2 + a**4*c*d**2*e + 2*a**4*c*d**2*f**2 + 7*a**4*c*d*e*f - 2*a**4*c*d*f**3 + 2*a**4*c*e**2 - 5*a**4*c*e*f**2 - a**4*c*f**4 - a**3*b**2*c*e*f + a**3*b*c**2*d*f - a**3*b*c*e**2 + 5*a**3*b*c*e*f**2 + 2*a**3*b*c*f**4 - 3*a**3*c**3*f + 2*a**3*c**2*d**2*f - 3*a**3*c**2*d*e - 2*a**3*c**2*d*f**2 - 5*a**3*c**2*e*f - 2*a**3*c**2*f**3 - a**3*c*d**2*e*f - 2*a**3*c*d*e**2 - 4*a**3*c*d*e*f**2 - a**3*c*d*f**4 - 3*a**3*c*e**2*f + 2*a**3*c*e*f**3 + a**2*b*c*e**2*f - 2*a**2*b*c*e*f**3 + a**2*c**2*d**2*f**2 + 3*a**2*c**2*d*e*f + a**2*c**2*d*f**3 + 4*a**2*c**2*e*f**2 - a**2*c*d**2*e*f**2 + 4*a**2*c*d*e**2*f + a**2*c*d*e*f**3 + a**2*c*e*f**4 + a*c*d**2*e*f**3 - 2*a*c*d*e**2*f**2 + a*c*e**2*f**3",
  "4*a**7*b*e + 4*a**7*d*e - 4*a**7*e*f + a**6*b**2*c - 3*a**6*b**2*e + 4*a**6*b*c*d - 4*a**6*b*c*f - 5*a**6*b*d*e + 7*a**6*b*e*f + 3*a**6*c*d**2 - 6*a**6*c*d*f - 4*a**6*c*e + 3*a**6*c*f**2 - 2*a**6*d**2*e - 2*a**6*d*e*f - 4*a**6*e**2 - a**5*b**2*c*f + 3*a**5*b**2*e*f - 3*a**5*b*c**2 - 4*a**5*b*c*d*f - 4*a**5*b*c*e + 3*a**5*b*c*f**2 + 5*a**5*b*d*e*f + 4*a**5*b*e**2 - 6*a**5*b*e*f**2 - 5*a**5*c**2*d + 5*a**5*c**2*f - 7*a**5*c*d**2*f + a**5*c*d*e + 11*a**5*c*d*f**2 + a**5*c*e*f - 4*a**5*c*f**3 + 4*a**5*d**2*e*f + 3*a**5*d*e**2 - 6*a**5*d*e*f**2 + 3*a**5*e**2*f + 4*a**5*e*f**3 - a**4*b**2*e**2 + 3*a**4*b*c**2*f + 2*a**4*b*c*d*e + 6*a**4*b*c*e*f + a**4*b*c*f**3 - 2*a**4*b*e**2*f - 4*a**4*b*e*f**3 + 2*a**4*c**3 + 11*a**4*c**2*d*f + 2*a**4*c**2*e - 8*a**4*c**2*f**2 + 4*a**4*c*d**2*e + 4*a**4*c*d**2*f**2 + 2*a**4*c*d*e*f - 5*a**4*c*d*f**3 + a**4*c*e**2 - 2*a**4*c*e*f**2 + a**4*c*f**4 - a**4*d**2*e**2 - 2*a**4*d**2*e*f**2 - 5*a**4*d*e**2*f + 4*a**4*d*e*f**3 - a**4*e**3 + 5*a**4*e**2*f**2 + a**3*b**2*e**2*f - 2*a**3*b*c*d*e*f + a**3*b*e**3 - 2*a**3*b*e**2*f**2 - a**3*b*e*f**4 - 2*a**3*c**3*f - 2*a**3*c**2*d**2*f - 2*a**3*c**2*d*e - 6*a**3*c**2*d*f**2 - 6*a**3*c**2*e*f + 3*a**3*c**2*f**3 - 6*a**3*c*d**2*e*f - 4*a**3*c*d*e*f**2 - 2*a**3*c*e**2*f + 5*a**3*c*e*f**3 + 2*a**3*d**2*e**2*f + a**3*d*e**3 + 2*a**3*d*e**2*f**2 + 2*a**3*e**3*f - 4*a**3*e**2*f**3 - 2*a**2*b*c*e*f**3 - a**2*b*e**3*f + 2*a**2*c**2*d**2*f**2 + 2*a**2*c**2*d*e*f + 4*a**2*c**2*e*f**2 + 2*a**2*c*d**2*e*f**2 + 2*a**2*c*d*e**2*f + a**2*c*d*e*f**3 + a**2*c*e**2*f**2 - a**2*d**2*e**2*f**2 - 2*a**2*d*e**3*f - a**2*e**3*f**2 - 2*a*c*d*e**2*f**2 + a*d*e**3*f**2",
  "-a**8*b - a**8*d + a**8*f + a**7*b**2 + 2*a**7*b*d - 2*a**7*b*f + a**7*c + a**7*d**2 + a**7*e - a**6*b**2*f - 3*a**6*b*c - 2*a**6*b*d*f + a**6*b*f**2 - 5*a**6*c*d + 4*a**6*c*f - 2*a**6*d**2*f + a**6*d*f**2 - 2*a**6*e*f + a**5*b**2*c - a**5*b**2*e + 2*a**5*b*c*d + 4*a**5*b*e*f + a**5*b*f**3 + 4*a**5*c**2 + 10*a**5*c*d*f + 2*a**5*c*e - 6*a**5*c*f**2 + 2*a**5*d**2*e + a**5*d**2*f**2 - a**5*d*e*f + a**5*d*f**3 - a**5*e**2 - a**5*f**4 - a**4*b**2*c*f + a**4*b**2*e*f - 2*a**4*b*c*d*f - 2*a**4*b*c*e + 2*a**4*b*c*f**2 + 2*a**4*b*e**2 + a**4*b*f**4 - 2*a**4*c**2*d - 2*a**4*c**2*f - 4*a**4*c*d**2*f - 3*a**4*c*d*e - 4*a**4*c*d*f**2 - 9*a**4*c*e*f + a**4*c*f**3 - 4*a**4*d**2*e*f - a**4*d*e**2 - a**4*d*f**4 + 2*a**3*b*c*e*f + a**3*b*c*f**3 + a**3*b*d*e**2 - 2*a**3*b*e**2*f - 4*a**3*b*e*f**3 + 2*a**3*c**2*d*f - 2*a**3*c**2*f**2 + a**3*c*d**2*e + 4*a**3*c*d**2*f**2 + 4*a**3*c*d*e*f - a**3*c*d*f**3 + 6*a**3*c*e*f**2 + 2*a**3*d**2*e*f**2 + 2*a**3*d*e**2*f + a**3*d*e*f**3 - a**3*e**3 + 2*a**3*e**2*f**2 + a**3*e*f**4 - a**2*b*d*e**2*f - a**2*c*d**2*e*f - a**2*c*d*e*f**2 + a**2*c*e*f**3 - a**2*d*e**2*f**2 + 2*a**2*e**3*f - a**2*e**2*f**3 - a*e**3*f**2",
  "-4*a**6*b*c + 6*a**6*b*e - 4*a**6*c*d + 4*a**6*c*f + 6*a**6*d*e - 6*a**6*e*f + 3*a**5*b**2*c - 4*a**5*b**2*e + 4*a**5*b*c*d - 6*a**5*b*c*f - 5*a**5*b*d*e + 8*a**5*b*e*f + 4*a**5*c**2 + a**5*c*d**2 + 4*a**5*c*d*f - 2*a**5*c*e - a**5*c*f**2 - a**5*d**2*e - 7*a**5*d*e*f - 6*a**5*e**2 + 2*a**5*e*f**2 - 3*a**4*b**2*c*f + 4*a**4*b**2*e*f + a**4*b*c**2 - 4*a**4*b*c*d*f - 6*a**4*b*c*e + 7*a**4*b*c*f**2 + 5*a**4*b*d*e*f + 4*a**4*b*e**2 - 8*a**4*b*e*f**2 - 5*a**4*c**2*d + 3*a**4*c**2*f - a**4*c*d**2*f + 5*a**4*c*d*e + 3*a**4*c*d*f**2 - 8*a**4*c*e*f - 4*a**4*c*f**3 + a**4*d**2*e*f + a**4*d*e**2 - 2*a**4*d*e*f**2 + 8*a**4*e**2*f + 4*a**4*e*f**3 - a**3*b**2*e**2 - a**3*b*c**2*f + 6*a**3*b*c*e*f + 3*a**3*b*c*f**3 + a**3*b*d*e**2 - a**3*b*e**2*f - 5*a**3*b*e*f**3 + 3*a**3*c**2*d*f - a**3*c**2*e - 6*a**3*c**2*f**2 + 2*a**3*c*d**2*e - 2*a**3*c*d**2*f**2 - 2*a**3*c*d*e*f - 3*a**3*c*d*f**3 + a**3*c*e**2 + 3*a**3*c*e*f**2 + a**3*c*f**4 + a**3*d**2*e*f**2 - a**3*d*e**2*f + 3*a**3*d*e*f**3 + 2*a**3*e**2*f**2 + a**2*b**2*e**2*f - a**2*b*d*e**2*f + a**2*b*e**3 - 2*a**2*b*e**2*f**2 - a**2*b*e*f**4 + 2*a**2*c**2*d*f**2 + a**2*c**2*e*f - a**2*c**2*f**3 - 3*a**2*c*d**2*e*f + 2*a**2*c*d**2*f**3 + a**2*c*d*e**2 - 2*a**2*c*d*e*f**2 - 2*a**2*c*e**2*f + 7*a**2*c*e*f**3 - a**2*d**2*e*f**3 - a**2*d*e**2*f**2 - 4*a**2*e**2*f**3 - a*b*e**3*f - a*b*e**2*f**3 + a*c*d**2*e*f**2 - a*c*d*e**2*f - a*c*d*e*f**3 + a*c*e**2*f**2 + a*d*e**2*f**3",
  "7*a**6*b*c - 4*a**6*b*e + 7*a**6*c*d - 7*a**6*c*f - 4*a**6*d*e + 4*a**6*e*f - 5*a**5*b**2*c + 3*a**5*b**2*e - 9*a**5*b*c*d + 5*a**5*b*c*f + 5*a**5*b*d*e - 3*a**5*b*e*f - 7*a**5*c**2 - 4*a**5*c*d**2 - 10*a**5*c*d*f - 3*a**5*c*e + 7*a**5*c*f**2 + 2*a**5*d**2*e + 6*a**5*d*e*f + 4*a**5*e**2 - 4*a**5*e*f**2 - a**4*b**3*c + a**4*b**3*e + 5*a**4*b**2*c*f - 3*a**4*b**2*e*f + 3*a**4*b*c**2 + 9*a**4*b*c*d*f + 2*a**4*b*c*e - 10*a**4*b*c*f**2 - 5*a**4*b*d*e*f - 3*a**4*b*e**2 + 6*a**4*b*e*f**2 + 13*a**4*c**2*d - 3*a**4*c**2*f + 9*a**4*c*d**2*f - 4*a**4*c*d*e + 2*a**4*c*d*f**2 + 16*a**4*c*e*f - 4*a**4*d**2*e*f - 2*a**4*d*e**2 - 2*a**4*d*e*f**2 - 8*a**4*e**2*f + a**3*b**3*c*f - a**3*b**3*e*f + 2*a**3*b*c**2*d - 3*a**3*b*c**2*f - 5*a**3*b*c*d*e - 2*a**3*b*c*f**3 + 3*a**3*b*d*e**2 + a**3*b*e*f**3 - a**3*c**3 - 4*a**3*c**2*d**2 - 12*a**3*c**2*d*f - 2*a**3*c**2*e + 10*a**3*c**2*f**2 + 2*a**3*c*d**2*e - 5*a**3*c*d**2*f**2 + a**3*c*d*e*f + a**3*c*d*f**3 + 3*a**3*c*e**2 - 12*a**3*c*e*f**2 + 2*a**3*d**2*e*f**2 + 4*a**3*d*e**2*f + 4*a**3*e**2*f**2 - 2*a**2*b*c**2*d*f + 5*a**2*b*c*d*e*f + a**2*b*c*e**2 - 2*a**2*b*c*e*f**2 - 3*a**2*b*d*e**2*f - a**2*b*e**3 + 3*a**2*b*e**2*f**2 + a**2*c**3*f + 4*a**2*c**2*d**2*f + a**2*c**2*d*e - a**2*c**2*d*f**2 + 2*a**2*c**2*e*f - a**2*c*d**2*e*f - a**2*c*d*e**2 + 3*a**2*c*d*e*f**2 - 2*a**2*c*e**2*f - a**2*c*e*f**3 - 2*a**2*d*e**2*f**2 - a*b*c*e**2*f + a*b*e**3*f - a*c**2*d*e*f - a*c*d**2*e*f**2 + a*c*d*e**2*f - a*c*e**2*f**2",
  "2*a**7*b + 2*a**7*d - 2*a**7*f - a**6*b**2 + a**6*b*f - 2*a**6*c + a**6*d**2 - 5*a**6*d*f - 2*a**6*e + 2*a**6*f**2 + a**5*b**2*f - 2*a**5*b*c - 2*a**5*b*f**2 + a**5*c*f - 3*a**5*d**2*f - 2*a**5*d*e + 4*a**5*d*f**2 + 5*a**5*e*f + 2*a**4*b*c*f + a**4*b*d*e + a**4*b*e*f - a**4*b*f**3 + a**4*c**2 + 4*a**4*c*d*f + 2*a**4*c*e - a**4*c*f**2 + a**4*d**2*e + 3*a**4*d**2*f**2 + 4*a**4*d*e*f - a**4*d*f**3 + a**4*e**2 - 3*a**4*e*f**2 - a**3*b*d*e*f - a**3*c**2*f - a**3*c*d**2*f - a**3*c*d*e - 4*a**3*c*d*f**2 - 4*a**3*c*e*f + 2*a**3*c*f**3 - 2*a**3*d**2*e*f - a**3*d**2*f**3 - a**3*d*e**2 - 3*a**3*d*e*f**2 - 2*a**3*e**2*f - a**2*b*e*f**3 + a**2*c*d**2*f**2 + a**2*c*d*e*f + 2*a**2*c*e*f**2 + a**2*d**2*e*f**2 + 2*a**2*d*e**2*f + a**2*d*e*f**3 + a**2*e**2*f**2 - a*d*e**2*f**2",
  "-2*a**5*b*c + 4*a**5*b*e - 2*a**5*c*d + 2*a**5*c*f + 4*a**5*d*e - 4*a**5*e*f - 2*a**4*b**2*e + a**4*b*c*d + a**4*b*c*f - 3*a**4*b*d*e + 2*a**4*b*e*f + 2*a**4*c**2 + a**4*c*d**2 + 4*a**4*c*d*f - 2*a**4*c*e - 3*a**4*c*f**2 - a**4*d**2*e - 7*a**4*d*e*f - 4*a**4*e**2 + 4*a**4*e*f**2 + a**3*b**2*d*e + 2*a**3*b**2*e*f + a**3*b*c*d**2 - a**3*b*c*d*f - a**3*b*c*e + a**3*b*c*f**2 + 3*a**3*b*d*e*f + 2*a**3*b*e**2 - 5*a**3*b*e*f**2 - 2*a**3*c**2*d - a**3*c**2*f - 3*a**3*c*d**2*f + 3*a**3*c*d*e - 2*a**3*c*d*f**2 - 4*a**3*c*e*f + a**3*c*f**3 + 2*a**3*d**2*e*f + a**3*d*e**2 + 3*a**3*d*e*f**2 + 8*a**3*e**2*f - a**2*b**2*d*e*f - a**2*b*c*d**2*f + a**2*b*c*e*f - a**2*b*e**2*f - a**2*b*e*f**3 + 2*a**2*c**2*d*f - a**2*c**2*f**2 + 2*a**2*c*d**2*f**2 - 2*a**2*c*d*e*f + 6*a**2*c*e*f**2 - a**2*d**2*e*f**2 - 2*a**2*d*e**2*f - 4*a**2*e**2*f**2 - a*b*e**2*f**2 - a*c*d*e*f**2 + a*d*e**2*f**2",
  "-3*a**6*b - 3*a**6*d + 3*a**6*f + 4*a**5*b**2 + 7*a**5*b*d - 5*a**5*b*f + 3*a**5*c + 3*a**5*d**2 + 2*a**5*d*f + 3*a**5*e - 2*a**5*f**2 + a**4*b**3 - 4*a**4*b**2*f - 3*a**4*b*c - 2*a**4*b*d**2 - 7*a**4*b*d*f - 5*a**4*b*e + 7*a**4*b*f**2 - 8*a**4*c*d + 3*a**4*c*f - a**4*d**3 - 5*a**4*d**2*f - 4*a**4*d*e + 2*a**4*d*f**2 - 4*a**4*e*f - a**4*f**3 - a**3*b**3*f - 2*a**3*b*c*d + 3*a**3*b*c*f + 2*a**3*b*d**2*f + 3*a**3*b*d*e + 3*a**3*b*e*f + a**3*b*f**3 + a**3*c**2 + 4*a**3*c*d**2 + 7*a**3*c*d*f + 3*a**3*c*e - 6*a**3*c*f**2 + 2*a**3*d**3*f + a**3*d**2*e + 2*a**3*d**2*f**2 + 8*a**3*d*e*f - a**3*d*f**3 + a**3*e**2 + 2*a**2*b*c*d*f - 3*a**2*b*d*e*f - a**2*b*e**2 + 2*a**2*b*e*f**2 - a**2*c**2*f - 4*a**2*c*d**2*f - a**2*c*d*e + a**2*c*d*f**2 - 3*a**2*c*e*f - a**2*d**3*f**2 - 2*a**2*d**2*e*f - 4*a**2*d*e*f**2 - 2*a**2*e**2*f + a**2*e*f**3 + a*b*e**2*f + a*c*d*e*f + a*d**2*e*f**2 + a*e**2*f**2",
  "a**5*b**2 + 2*a**5*b*d - a**5*b*f + a**5*d**2 - a**5*d*f + a**4*b**3 + a**4*b**2*d - a**4*b**2*f - 4*a**4*b*c - 2*a**4*b*d*f - a**4*b*e + a**4*b*f**2 - 4*a**4*c*d + 3*a**4*c*f - 2*a**4*d**2*f - a**4*d*e + a**4*d*f**2 - a**3*b**3*f - a**3*b**2*d*f - 2*a**3*b*c*d + 4*a**3*b*c*f + 3*a**3*b*d*e - a**3*b*e*f + a**3*c**2 + 3*a**3*c*d**2 + 4*a**3*c*d*f + 3*a**3*c*e - 3*a**3*c*f**2 + a**3*d**2*f**2 + 2*a**3*d*e*f + 2*a**2*b*c*d*f - 3*a**2*b*d*e*f - a**2*b*e**2 + 2*a**2*b*e*f**2 - a**2*c**2*f - 3*a**2*c*d**2*f - a**2*c*d*e - 3*a**2*c*e*f - a**2*d*e*f**2 + a*b*e**2*f + a*c*d*e*f",
  "a**4*b*c + a**4*c*d - a**4*c*f - a**3*b**2*e - a**3*b*c*d - a**3*b*d*e + a**3*b*e*f - a**3*c**2 - a**3*c*d**2 - a**3*c*d*f - a**3*c*e + a**3*c*f**2 + a**2*b**2*e*f + a**2*b*c*d*f - a**2*b*c*f**2 + a**2*b*d**2*e + a**2*b*d*e*f + a**2*b*e**2 - a**2*b*e*f**2 + a**2*c**2*f + a**2*c*d**3 + a**2*c*d**2*f + 2*a**2*c*d*e + a**2*c*e*f - a*b*d**2*e*f - a*b*e**2*f - a*c*d**3*f - 2*a*c*d*e*f",
  "a**5*b + a**5*d - a**5*f - a**4*c - 2*a**4*d*f - a**4*e + a**4*f**2 + a**3*b**2*f - 2*a**3*b*c - a**3*b*f**2 + a**3*c*f + a**3*d*f**2 + 2*a**3*e*f - a**2*b**2*f**2 + 2*a**2*b*c*f + a**2*b*d*e + a**2*c*d**2 + a**2*c*e - a**2*e*f**2 - a*b*d*e*f - a*c*d**2*f - a*c*e*f",
  "a**4*b + a**4*d - a**4*f - a**3*b**2 - a**3*b*d + a**3*b*f - a**3*c - 2*a**3*d*f - a**3*e + a**3*f**2 + a**2*b**2*f + 2*a**2*b*d*f + a**2*b*e - 2*a**2*b*f**2 + a**2*c*d + a**2*d*f**2 + 2*a**2*e*f - a*b*d*f**2 - a*b*e*f - a*c*d*f + a*c*f**2 - a*e*f**2",
  "a*(-a*(b + d - f) - b*f + c + d*f + e) - b*e + b*(a*(b + d - f) - d*f) - c*d + c*f - e*f",
  "-4*a**8*b*c**4 + 4*a**8*b*c**3*e - 4*a**8*c**4*d + 4*a**8*c**4*f + 4*a**8*c**3*d*e - 4*a**8*c**3*e*f - 4*a**7*b**2*c**4 - a**7*b**2*c**3*e - 8*a**7*b*c**4*d + 8*a**7*b*c**4*f - a**7*b*c**3*e*f + 4*a**7*c**5 - 4*a**7*c**4*d**2 + 16*a**7*c**4*d*f - 8*a**7*c**4*f**2 + a**7*c**3*d**2*e - 11*a**7*c**3*d*e*f - 4*a**7*c**3*e**2 + 6*a**7*c**3*e*f**2 + 4*a**6*b**2*c**4*f + a**6*b**2*c**3*e*f + 8*a**6*b*c**5 + 8*a**6*b*c**4*d*f + 14*a**6*b*c**4*e - 4*a**6*b*c**4*f**2 + a**6*b*c**3*e**2 - 3*a**6*b*c**3*e*f**2 + 12*a**6*b*c**2*e**3 + 8*a**6*b*c*e**4 + 3*a**6*b*e**5 + 16*a**6*c**5*d - 16*a**6*c**5*f + 4*a**6*c**4*d**2*f + 12*a**6*c**4*d*e - 12*a**6*c**4*d*f**2 - 15*a**6*c**4*e*f + 4*a**6*c**4*f**3 - a**6*c**3*d**2*e*f - a**6*c**3*d*e**2 + 7*a**6*c**3*d*e*f**2 + 10*a**6*c**3*e**2*f - a**6*c**3*e*f**3 + 12*a**6*c**2*d*e**3 - 12*a**6*c**2*e**3*f + 8*a**6*c*d*e**4 - 8*a**6*c*e**4*f + 3*a**6*d*e**5 - 3*a**6*e**5*f + 11*a**5*b**2*c**4*e + 5*a**5*b**2*c**3*e**2 - 9*a**5*b**2*c**2*e**3 - 5*a**5*b**2*c*e**4 - a**5*b**2*e**5 - 12*a**5*b*c**5*f + 16*a**5*b*c**4*d*e - 18*a**5*b*c**4*e*f + 6*a**5*b*c**3*d*e**2 - 6*a**5*b*c**3*e**2*f - 14*a**5*b*c**2*d*e**3 + 17*a**5*b*c**2*e**3*f - 6*a**5*b*c*d*e**4 + 7*a**5*b*c*e**4*f - a**5*b*d*e**5 + a**5*b*e**5*f - 8*a**5*c**5*d**2 - 20*a**5*c**5*d*f - 19*a**5*c**5*e + 16*a**5*c**5*f**2 + 15*a**5*c**4*d**2*e - 54*a**5*c**4*d*e*f - 8*a**5*c**4*e**2 + 28*a**5*c**4*e*f**2 - 4*a**5*c**3*d**2*e**2 + 13*a**5*c**3*d*e**2*f - 12*a**5*c**3*e**3 - 15*a**5*c**3*e**2*f**2 - a**5*c**3*e*f**4 - 2*a**5*c**2*d**2*e**3 - 17*a**5*c**2*d*e**3*f - 20*a**5*c**2*e**4 + 7*a**5*c**2*e**3*f**2 - a**5*c*d**2*e**4 - 13*a**5*c*d*e**4*f - 11*a**5*c*e**5 + 6*a**5*c*e**4*f**2 - 6*a**5*d*e**5*f - 3*a**5*e**6 + 3*a**5*e**5*f**2 - 11*a**4*b**2*c**4*e*f - 5*a**4*b**2*c**3*e**2*f + 9*a**4*b**2*c**2*e**3*f + 5*a**4*b**2*c*e**4*f + a**4*b**2*e**5*f + 4*a**4*b*c**6 - 30*a**4*b*c**5*e - 16*a**4*b*c**4*d*e*f - 8*a**4*b*c**4*e**2 + 8*a**4*b*c**4*e*f**2 - 6*a**4*b*c**3*d*e**2*f - 11*a**4*b*c**3*e**3 + 6*a**4*b*c**3*e**2*f**2 + 14*a**4*b*c**2*d*e**3*f + a**4*b*c**2*e**4 - 17*a**4*b*c**2*e**3*f**2 + 6*a**4*b*c*d*e**4*f + a**4*b*c*e**5 - 9*a**4*b*c*e**4*f**2 + a**4*b*d*e**5*f - 3*a**4*b*e**5*f**2 + 4*a**4*c**6*d + 8*a**4*c**5*d**2*f - 52*a**4*c**5*d*e + 8*a**4*c**5*d*f**2 + 60*a**4*c**5*e*f - 4*a**4*c**5*f**3 - 15*a**4*c**4*d**2*e*f - 5*a**4*c**4*d*e**2 + 42*a**4*c**4*d*e*f**2 + 17*a**4*c**4*e**2*f - 14*a**4*c**4*e*f**3 + 4*a**4*c**3*d**2*e**2*f + 18*a**4*c**3*d*e**3 - 12*a**4*c**3*d*e**2*f**2 - 14*a**4*c**3*e**3*f + 6*a**4*c**3*e**2*f**3 + 2*a**4*c**2*d**2*e**3*f + 9*a**4*c**2*d*e**4 + 5*a**4*c**2*d*e**3*f**2 + 19*a**4*c**2*e**4*f + 2*a**4*c**2*e**3*f**3 + a**4*c*d**2*e**4*f + 5*a**4*c*d*e**4*f**2 + 18*a**4*c*e**5*f + a**4*c*e**4*f**3 - a**4*d*e**6 + 3*a**4*d*e**5*f**2 + 7*a**4*e**6*f - 2*a**3*b**2*c**4*e**2 - 4*a**3*b**2*c**3*e**3 + a**3*b**2*c*e**5 + a**3*b**2*e**6 - 8*a**3*b*c**6*f - 8*a**3*b*c**5*d*e + 47*a**3*b*c**5*e*f + 4*a**3*b*c**5*f**3 + 34*a**3*b*c**4*d*e**2 - 15*a**3*b*c**4*e**2*f - 4*a**3*b*c**4*e*f**3 - 6*a**3*b*c**3*d*e**3 + 29*a**3*b*c**3*e**3*f + 5*a**3*b*c**2*d*e**4 + 2*a**3*b*c**2*e**4*f - 9*a**3*b*c**2*e**3*f**3 + 4*a**3*b*c*d*e**5 + a**3*b*c*e**5*f - 3*a**3*b*c*e**4*f**3 + 3*a**3*b*d*e**6 - 2*a**3*b*e**6*f + 4*a**3*c**7 - 8*a**3*c**6*d**2 - 11*a**3*c**6*e + 36*a**3*c**5*d**2*e + 49*a**3*c**5*d*e*f - 4*a**3*c**5*d*f**3 + 24*a**3*c**5*e**2 - 48*a**3*c**5*e*f**2 - 2*a**3*c**4*d**2*e**2 + 25*a**3*c**4*d*e**2*f - 11*a**3*c**4*e**3 - 16*a**3*c**4*e**2*f**2 + a**3*c**4*e*f**4 + 5*a**3*c**3*d**2*e**3 - 14*a**3*c**3*d*e**3*f + 2*a**3*c**3*e**4 + 26*a**3*c**3*e**3*f**2 + 3*a**3*c**3*e**2*f**4 + 3*a**3*c**2*d**2*e**4 - 5*a**3*c**2*d*e**4*f + 5*a**3*c**2*e**5 + 2*a**3*c**2*e**4*f**2 + 3*a**3*c**2*e**3*f**4 + 2*a**3*c*d**2*e**5 + a**3*c*d*e**5*f + 4*a**3*c*e**6 - 6*a**3*c*e**5*f**2 + a**3*c*e**4*f**4 + 2*a**3*d*e**6*f + a**3*e**7 - 4*a**3*e**6*f**2 + 2*a**2*b**2*c**4*e**2*f + 4*a**2*b**2*c**3*e**3*f - a**2*b**2*c*e**5*f - a**2*b**2*e**6*f + 4*a**2*b*c**6*f**2 + 8*a**2*b*c**5*d*e*f - 17*a**2*b*c**5*e*f**2 - 34*a**2*b*c**4*d*e**2*f + 2*a**2*b*c**4*e**3 + 25*a**2*b*c**4*e**2*f**2 + 6*a**2*b*c**3*d*e**3*f + 4*a**2*b*c**3*e**4 - 14*a**2*b*c**3*e**3*f**2 - a**2*b*c**3*e**2*f**4 - 5*a**2*b*c**2*d*e**4*f - 3*a**2*b*c**2*e**4*f**2 - 3*a**2*b*c**2*e**3*f**4 - 4*a**2*b*c*d*e**5*f - a**2*b*c*e**6 - 3*a**2*b*c*e**5*f**2 - 3*a**2*b*c*e**4*f**4 - 3*a**2*b*d*e**6*f - a**2*b*e**7 + a**2*b*e**6*f**2 - a**2*b*e**5*f**4 - 4*a**2*c**7*f + 8*a**2*c**6*d**2*f - 4*a**2*c**6*d*f**2 + 7*a**2*c**6*e*f - 38*a**2*c**5*d**2*e*f + 2*a**2*c**5*d*e**2 + 3*a**2*c**5*d*e*f**2 - 21*a**2*c**5*e**2*f + 7*a**2*c**5*e*f**3 - 2*a**2*c**4*d**2*e**2*f + 4*a**2*c**4*d*e**3 - 21*a**2*c**4*d*e**2*f**2 + 8*a**2*c**4*e**3*f + 7*a**2*c**4*e**2*f**3 - 5*a**2*c**3*d**2*e**3*f - 7*a**2*c**3*d*e**3*f**2 + 2*a**2*c**3*e**4*f - 2*a**2*c**2*d**2*e**4*f - a**2*c**2*d*e**5 - 6*a**2*c**2*d*e**4*f**2 - 4*a**2*c**2*e**5*f - a**2*c**2*e**4*f**3 - a**2*c*d**2*e**5*f - a**2*c*d*e**6 - 2*a**2*c*d*e**5*f**2 - 3*a**2*c*e**6*f - a**2*c*e**5*f**3 - a**2*d*e**6*f**2 - 2*a**2*e**7*f - 2*a*b*c**4*e**3*f - 2*a*b*c**4*e**2*f**3 - 4*a*b*c**3*e**4*f - 4*a*b*c**3*e**3*f**3 + a*b*c*e**6*f + a*b*c*e**5*f**3 + a*b*e**7*f + a*b*e**6*f**3 + 4*a*c**6*e*f**2 + 2*a*c**5*d**2*e*f**2 - 2*a*c**5*d*e**2*f - 3*a*c**5*e**2*f**2 + 4*a*c**4*d**2*e**2*f**2 - 4*a*c**4*d*e**3*f + a*c**4*d*e**2*f**3 + 3*a*c**4*e**3*f**2 + 3*a*c**3*d*e**3*f**3 - 4*a*c**3*e**4*f**2 - a*c**2*d**2*e**4*f**2 + a*c**2*d*e**5*f + 2*a*c**2*d*e**4*f**3 - a*c**2*e**5*f**2 - a*c*d**2*e**5*f**2 + a*c*d*e**6*f + a*c*d*e**5*f**3 - a*c*e**6*f**2 + a*e**7*f**2",
  "4*a**9*b*c**3 + 4*a**9*c**3*d - 4*a**9*c**3*f - 2*a**8*b**2*c**3 - 2*a**8*b*c**3*d + a**8*b*c**3*f - 4*a**8*c**4 - 9*a**8*c**3*d*f - 4*a**8*c**3*e + 5*a**8*c**3*f**2 + 2*a**7*b**2*c**3*f + 10*a**7*b*c**4 + 2*a**7*b*c**3*d*f - 21*a**7*b*c**3*e - 5*a**7*b*c**3*f**2 - a**7*b*c**2*e**2 - 3*a**7*b*c*e**3 + 5*a**7*b*e**4 + 16*a**7*c**4*d - 11*a**7*c**4*f - 23*a**7*c**3*d*e + 5*a**7*c**3*d*f**2 + 32*a**7*c**3*e*f - a**7*c**2*d*e**2 + a**7*c**2*e**2*f - 3*a**7*c*d*e**3 + 3*a**7*c*e**3*f + 5*a**7*d*e**4 - 5*a**7*e**4*f - 26*a**6*b**2*c**4 - 12*a**6*b**2*c**3*e + 3*a**6*b**2*c**2*e**2 - a**6*b**2*c*e**3 - 3*a**6*b**2*e**4 - 44*a**6*b*c**4*d + 48*a**6*b*c**4*f - 32*a**6*b*c**3*d*e + 39*a**6*b*c**3*e*f + 12*a**6*b*c**2*d*e**2 - 13*a**6*b*c**2*e**2*f - 4*a**6*b*c*d*e**3 + 5*a**6*b*c*e**3*f - 3*a**6*b*d*e**4 + 3*a**6*b*e**4*f - 10*a**6*c**5 - 28*a**6*c**4*d**2 + 34*a**6*c**4*d*f + 8*a**6*c**4*e - 17*a**6*c**4*f**2 - 5*a**6*c**3*d**2*e + 60*a**6*c**3*d*e*f + 24*a**6*c**3*e**2 - 37*a**6*c**3*e*f**2 + 4*a**6*c**2*d**2*e**2 - 7*a**6*c**2*d*e**2*f + 4*a**6*c**2*e**3 + 4*a**6*c**2*e**2*f**2 - 3*a**6*c*d**2*e**3 + 13*a**6*c*d*e**3*f - 2*a**6*c*e**4 - 7*a**6*c*e**3*f**2 - 10*a**6*d*e**4*f - 5*a**6*e**5 + 5*a**6*e**4*f**2 + 26*a**5*b**2*c**4*f + 12*a**5*b**2*c**3*e*f - 3*a**5*b**2*c**2*e**2*f + a**5*b**2*c*e**3*f + 3*a**5*b**2*e**4*f + 18*a**5*b*c**5 + 44*a**5*b*c**4*d*f + 4*a**5*b*c**4*e - 42*a**5*b*c**4*f**2 + 32*a**5*b*c**3*d*e*f - 95*a**5*b*c**3*e**2 - 18*a**5*b*c**3*e*f**2 - 12*a**5*b*c**2*d*e**2*f - 56*a**5*b*c**2*e**3 + 14*a**5*b*c**2*e**2*f**2 + 4*a**5*b*c*d*e**3*f - 40*a**5*b*c*e**4 - 2*a**5*b*c*e**3*f**2 + 3*a**5*b*d*e**4*f - 11*a**5*b*e**5 - 5*a**5*b*e**4*f**2 + 74*a**5*c**5*d - 49*a**5*c**5*f + 28*a**5*c**4*d**2*f - 5*a**5*c**4*d*e - 50*a**5*c**4*d*f**2 + 18*a**5*c**4*e*f + 28*a**5*c**4*f**3 + 5*a**5*c**3*d**2*e*f - 118*a**5*c**3*d*e**2 - 37*a**5*c**3*d*e*f**2 + 72*a**5*c**3*e**2*f + 5*a**5*c**3*e*f**3 - a**5*c**3*f**5 - 4*a**5*c**2*d**2*e**2*f - 58*a**5*c**2*d*e**3 + 8*a**5*c**2*d*e**2*f**2 + 56*a**5*c**2*e**3*f - 4*a**5*c**2*e**2*f**3 + 3*a**5*c*d**2*e**3*f - 35*a**5*c*d*e**4 - 10*a**5*c*d*e**3*f**2 + 33*a**5*c*e**4*f + 3*a**5*c*e**3*f**3 - 14*a**5*d*e**5 + 5*a**5*d*e**4*f**2 + 24*a**5*e**5*f + 27*a**4*b**2*c**5 + 99*a**4*b**2*c**4*e + 144*a**4*b**2*c**3*e**2 + 84*a**4*b**2*c**2*e**3 + 41*a**4*b**2*c*e**4 + 13*a**4*b**2*e**5 + 56*a**4*b*c**5*d - 58*a**4*b*c**5*f + 149*a**4*b*c**4*d*e - 193*a**4*b*c**4*e*f - 6*a**4*b*c**4*f**3 + 181*a**4*b*c**3*d*e**2 - 192*a**4*b*c**3*e**2*f + 161*a**4*b*c**2*d*e**3 - 186*a**4*b*c**2*e**3*f + 34*a**4*b*c*d*e**4 - 42*a**4*b*c*e**4*f + 5*a**4*b*d*e**5 - 9*a**4*b*e**5*f - 3*a**4*b*e**4*f**3 - 14*a**4*c**6 + 17*a**4*c**5*d**2 - 128*a**4*c**5*d*f + 55*a**4*c**5*e + 68*a**4*c**5*f**2 + 50*a**4*c**4*d**2*e - 119*a**4*c**4*d*e*f - 4*a**4*c**4*d*f**3 + 124*a**4*c**4*e**2 + 50*a**4*c**4*e*f**2 + 3*a**4*c**4*f**4 + 91*a**4*c**3*d**2*e**2 + 63*a**4*c**3*d*e**2*f + 189*a**4*c**3*e**3 - 43*a**4*c**3*e**2*f**2 + a**4*c**3*e*f**4 + 16*a**4*c**2*d**2*e**3 + 80*a**4*c**2*d*e**3*f + 104*a**4*c**2*e**4 - 48*a**4*c**2*e**3*f**2 - 4*a**4*c**2*e**2*f**4 + 4*a**4*c*d**2*e**4 + 64*a**4*c*d*e**4*f + 55*a**4*c*e**5 - 26*a**4*c*e**4*f**2 + 27*a**4*d*e**5*f + 14*a**4*e**6 - 18*a**4*e**5*f**2 - 27*a**3*b**2*c**5*f - 99*a**3*b**2*c**4*e*f - 144*a**3*b**2*c**3*e**2*f - 84*a**3*b**2*c**2*e**3*f - 41*a**3*b**2*c*e**4*f - 13*a**3*b**2*e**5*f - 42*a**3*b*c**6 - 56*a**3*b*c**5*d*f - 95*a**3*b*c**5*e + 47*a**3*b*c**5*f**2 - 149*a**3*b*c**4*d*e*f - 114*a**3*b*c**4*e**2 + 189*a**3*b*c**4*e*f**2 - 10*a**3*b*c**4*f**4 - 181*a**3*b*c**3*d*e**2*f - 120*a**3*b*c**3*e**3 + 230*a**3*b*c**3*e**2*f**2 + a**3*b*c**3*e*f**4 - 161*a**3*b*c**2*d*e**3*f - 52*a**3*b*c**2*e**4 + 222*a**3*b*c**2*e**3*f**2 + 3*a**3*b*c**2*e**2*f**4 - 34*a**3*b*c*d*e**4*f - 27*a**3*b*c*e**5 + 66*a**3*b*c*e**4*f**2 + 3*a**3*b*c*e**3*f**4 - 5*a**3*b*d*e**5*f - 13*a**3*b*e**6 + 8*a**3*b*e**5*f**2 + a**3*b*e**4*f**4 - 96*a**3*c**6*d + 78*a**3*c**6*f - 17*a**3*c**5*d**2*f - 264*a**3*c**5*d*e + 55*a**3*c**5*d*f**2 + 125*a**3*c**5*e*f - 12*a**3*c**5*f**3 - 50*a**3*c**4*d**2*e*f - 295*a**3*c**4*d*e**2 + 103*a**3*c**4*d*e*f**2 + 4*a**3*c**4*d*f**4 - 4*a**3*c**4*e**2*f - 79*a**3*c**4*e*f**3 + a**3*c**4*f**5 - 91*a**3*c**3*d**2*e**2*f - 172*a**3*c**3*d*e**3 + 56*a**3*c**3*d*e**2*f**2 - 168*a**3*c**3*e**3*f - 53*a**3*c**3*e**2*f**3 + 3*a**3*c**3*e*f**5 - 16*a**3*c**2*d**2*e**3*f - 65*a**3*c**2*d*e**4 - 27*a**3*c**2*d*e**3*f**2 - 144*a**3*c**2*e**4*f - 11*a**3*c**2*e**3*f**3 + 3*a**3*c**2*e**2*f**5 - 4*a**3*c*d**2*e**4*f - 13*a**3*c*d*e**5 - 34*a**3*c*d*e**4*f**2 - 96*a**3*c*e**5*f - 4*a**3*c*e**4*f**3 + a**3*c*e**3*f**5 - 12*a**3*d*e**5*f**2 - 27*a**3*e**6*f - a**3*e**5*f**3 + 42*a**2*b*c**6*f + 42*a**2*b*c**5*d*e + 53*a**2*b*c**5*e*f - 7*a**2*b*c**5*f**3 + 66*a**2*b*c**4*d*e**2 + 52*a**2*b*c**4*e**2*f + 2*a**2*b*c**4*e*f**3 + 11*a**2*b*c**3*d*e**3 + 117*a**2*b*c**3*e**3*f + 61*a**2*b*c**3*e**2*f**3 - a**2*b*c**3*e*f**5 - 24*a**2*b*c**2*d*e**4 + 76*a**2*b*c**2*e**4*f + 20*a**2*b*c**2*e**3*f**3 - 3*a**2*b*c**2*e**2*f**5 - 31*a**2*b*c*d*e**5 + 56*a**2*b*c*e**5*f + 15*a**2*b*c*e**4*f**3 - 3*a**2*b*c*e**3*f**5 - 13*a**2*b*d*e**6 + 24*a**2*b*e**6*f + 11*a**2*b*e**5*f**3 - a**2*b*e**4*f**5 + 42*a**2*c**6*d**2 + 96*a**2*c**6*d*f + 42*a**2*c**6*e - 64*a**2*c**6*f**2 + 66*a**2*c**5*d**2*e - 2*a**2*c**5*d**2*f**2 + 293*a**2*c**5*d*e*f - a**2*c**5*d*f**3 + 66*a**2*c**5*e**2 - 179*a**2*c**5*e*f**2 + 3*a**2*c**5*f**4 + 11*a**2*c**4*d**2*e**2 - 2*a**2*c**4*d**2*e*f**2 + 373*a**2*c**4*d*e**2*f + 20*a**2*c**4*d*e*f**3 + 11*a**2*c**4*e**3 - 105*a**2*c**4*e**2*f**2 + 3*a**2*c**4*e*f**4 - 24*a**2*c**3*d**2*e**3 - 14*a**2*c**3*d**2*e**2*f**2 + 242*a**2*c**3*d*e**3*f - 4*a**2*c**3*d*e**2*f**3 - 24*a**2*c**3*e**4 - 40*a**2*c**3*e**3*f**2 - 31*a**2*c**2*d**2*e**4 - 6*a**2*c**2*d**2*e**3*f**2 + 106*a**2*c**2*d*e**4*f + 3*a**2*c**2*d*e**3*f**3 - 31*a**2*c**2*e**5 + 41*a**2*c**2*e**4*f**2 - a**2*c**2*e**3*f**4 - 13*a**2*c*d**2*e**5 + a**2*c*d**2*e**4*f**2 + 24*a**2*c*d*e**5*f + 4*a**2*c*d*e**4*f**3 - 13*a**2*c*e**6 + 49*a**2*c*e**5*f**2 - a**2*c*e**4*f**4 - a**2*d*e**5*f**3 + 12*a**2*e**6*f**2 - 42*a*b*c**5*d*e*f + 42*a*b*c**5*e*f**2 - 66*a*b*c**4*d*e**2*f + 62*a*b*c**4*e**2*f**2 - 2*a*b*c**4*e*f**4 - 11*a*b*c**3*d*e**3*f + 3*a*b*c**3*e**3*f**2 - 4*a*b*c**3*e**2*f**4 + 24*a*b*c**2*d*e**4*f - 24*a*b*c**2*e**4*f**2 + 31*a*b*c*d*e**5*f - 29*a*b*c*e**5*f**2 + a*b*c*e**4*f**4 + 13*a*b*d*e**6*f - 11*a*b*e**6*f**2 + a*b*e**5*f**4 - 42*a*c**6*d**2*f - 42*a*c**6*e*f - 66*a*c**5*d**2*e*f + 2*a*c**5*d**2*f**3 - 29*a*c**5*d*e*f**2 - 66*a*c**5*e**2*f - a*c**5*e*f**3 - 11*a*c**4*d**2*e**2*f + 2*a*c**4*d**2*e*f**3 - 78*a*c**4*d*e**2*f**2 + a*c**4*d*e*f**4 - 11*a*c**4*e**3*f - 15*a*c**4*e**2*f**3 + 24*a*c**3*d**2*e**3*f + 14*a*c**3*d**2*e**2*f**3 - 70*a*c**3*d*e**3*f**2 + 3*a*c**3*d*e**2*f**4 + 24*a*c**3*e**4*f + 19*a*c**3*e**3*f**3 + 31*a*c**2*d**2*e**4*f + 6*a*c**2*d**2*e**3*f**3 - 41*a*c**2*d*e**4*f**2 + 2*a*c**2*d*e**3*f**4 + 31*a*c**2*e**5*f - a*c**2*e**4*f**3 + 13*a*c*d**2*e**5*f - a*c*d**2*e**4*f**3 - 11*a*c*d*e**5*f**2 + a*c*d*e**4*f**4 + 13*a*c*e**6*f - 8*a*c*e**5*f**3 + a*e**6*f**3",
  "a**8*b*c**3 + a**8*c**3*d - a**8*c**3*f - 3*a**7*b**2*c**3/4 - a**7*b*c**3*d + 5*a**7*b*c**3*f/4 - a**7*c**4 - a**7*c**3*d**2/4 - 5*a**7*c**3*d*f/4 - a**7*c**3*e + a**7*c**3*f**2/2 + 3*a**6*b**2*c**3*f/4 - 5*a**6*b*c**4/2 + a**6*b*c**3*d*f - 5*a**6*b*c**3*e/4 - 5*a**6*b*c**3*f**2/4 - 4*a**6*b*c**2*e**2 - 2*a**6*b*c*e**3 - 3*a**6*b*e**4/4 - a**6*c**4*d + 7*a**6*c**4*f/4 + a**6*c**3*d**2*f/4 - 7*a**6*c**3*d*e/4 + a**6*c**3*d*f**2/4 + 7*a**6*c**3*e*f/2 + a**6*c**3*f**3/4 - 4*a**6*c**2*d*e**2 + 4*a**6*c**2*e**2*f - 2*a**6*c*d*e**3 + 2*a**6*c*e**3*f - 3*a**6*d*e**4/4 + 3*a**6*e**4*f/4 - 3*a**5*b**2*c**4/4 + 7*a**5*b**2*c**3*e/4 + 13*a**5*b**2*c**2*e**2/4 + 5*a**5*b**2*c*e**3/4 + a**5*b**2*e**4/4 - 2*a**5*b*c**4*d + 5*a**5*b*c**4*f/2 + 9*a**5*b*c**3*d*e/2 - 13*a**5*b*c**3*e*f/2 - a**5*b*c**3*f**3 + 7*a**5*b*c**2*d*e**2/2 - 17*a**5*b*c**2*e**2*f/4 + 3*a**5*b*c*d*e**3/2 - 7*a**5*b*c*e**3*f/4 + a**5*b*d*e**4/4 - a**5*b*e**4*f/4 + 3*a**5*c**5/4 + a**5*c**4*d**2/4 + 7*a**5*c**4*d*f/2 + 5*a**5*c**4*e - a**5*c**4*f**2 + a**5*c**3*d**2*e - a**5*c**3*d*e*f/4 + 6*a**5*c**3*e**2 + 3*a**5*c**3*e*f**2/4 + a**5*c**3*f**4/4 + a**5*c**2*d**2*e**2/2 + 25*a**5*c**2*d*e**2*f/4 + 6*a**5*c**2*e**3 - 11*a**5*c**2*e**2*f**2/4 + a**5*c*d**2*e**3/4 + 13*a**5*c*d*e**3*f/4 + 11*a**5*c*e**4/4 - 3*a**5*c*e**3*f**2/2 + 3*a**5*d*e**4*f/2 + 3*a**5*e**5/4 - 3*a**5*e**4*f**2/4 + 3*a**4*b**2*c**4*f/4 - 7*a**4*b**2*c**3*e*f/4 - 13*a**4*b**2*c**2*e**2*f/4 - 5*a**4*b**2*c*e**3*f/4 - a**4*b**2*e**4*f/4 + 9*a**4*b*c**5/2 + 2*a**4*b*c**4*d*f + a**4*b*c**4*e - 2*a**4*b*c**4*f**2 - 9*a**4*b*c**3*d*e*f/2 + 3*a**4*b*c**3*e**2/4 + 11*a**4*b*c**3*e*f**2/2 - 7*a**4*b*c**2*d*e**2*f/2 - 5*a**4*b*c**2*e**3/4 + 17*a**4*b*c**2*e**2*f**2/4 - 3*a**4*b*c*d*e**3*f/2 - a**4*b*c*e**4/4 + 9*a**4*b*c*e**3*f**2/4 - a**4*b*d*e**4*f/4 + 3*a**4*b*e**4*f**2/4 + 6*a**4*c**5*d - 4*a**4*c**5*f - a**4*c**4*d**2*f/4 - 15*a**4*c**4*d*e/4 - 3*a**4*c**4*d*f**2/2 - a**4*c**4*e*f/4 + a**4*c**4*f**3/2 - a**4*c**3*d**2*e*f - 11*a**4*c**3*d*e**2/2 + 2*a**4*c**3*d*e*f**2 - 3*a**4*c**3*e**2*f/2 - 5*a**4*c**3*e*f**3/2 - a**4*c**2*d**2*e**2*f/2 - 9*a**4*c**2*d*e**3/4 - 9*a**4*c**2*d*e**2*f**2/4 - 27*a**4*c**2*e**3*f/4 - a**4*c**2*e**2*f**3/2 - a**4*c*d**2*e**3*f/4 - 5*a**4*c*d*e**3*f**2/4 - 9*a**4*c*e**4*f/2 - a**4*c*e**3*f**3/4 + a**4*d*e**5/4 - 3*a**4*d*e**4*f**2/4 - 7*a**4*e**5*f/4 + a**3*b**2*c**4*e/2 + a**3*b**2*c**3*e**2 - a**3*b**2*c*e**4/4 - a**3*b**2*e**5/4 - 27*a**3*b*c**5*f/4 - 11*a**3*b*c**4*d*e/2 + 7*a**3*b*c**4*e*f/4 + 2*a**3*b*c**4*f**3 + a**3*b*c**3*d*e**2/2 - 17*a**3*b*c**3*e**2*f/4 + 2*a**3*b*c**3*e*f**3 - 9*a**3*b*c**2*d*e**3/4 + 3*a**3*b*c**2*e**3*f/2 + 13*a**3*b*c**2*e**2*f**3/4 - a**3*b*c*d*e**4 - a**3*b*c*e**4*f/4 + 3*a**3*b*c*e**3*f**3/4 - 3*a**3*b*d*e**5/4 + a**3*b*e**5*f/2 + 7*a**3*c**6/4 - 6*a**3*c**5*d**2 - 21*a**3*c**5*d*f/4 - 3*a**3*c**5*e + 4*a**3*c**5*f**2 - a**3*c**4*d**2*e/2 + 3*a**3*c**4*d*e*f/4 - a**3*c**4*d*f**3 + 7*a**3*c**4*e**2/4 - 4*a**3*c**4*e*f**2 - a**3*c**4*f**4/4 - 9*a**3*c**3*d**2*e**2/4 + 11*a**3*c**3*d*e**2*f/2 - 3*a**3*c**3*e**3/2 - 9*a**3*c**3*e**2*f**2/2 - 3*a**3*c**3*e*f**4/4 - 3*a**3*c**2*d**2*e**3/4 + 5*a**3*c**2*d*e**3*f/4 - 5*a**3*c**2*e**4/4 + a**3*c**2*e**3*f**2/2 - 3*a**3*c**2*e**2*f**4/4 - a**3*c*d**2*e**4/2 - a**3*c*d*e**4*f/4 - a**3*c*e**5 + 3*a**3*c*e**4*f**2/2 - a**3*c*e**3*f**4/4 - a**3*d*e**5*f/2 - a**3*e**6/4 + a**3*e**5*f**2 - a**2*b**2*c**4*e*f/2 - a**2*b**2*c**3*e**2*f + a**2*b**2*c*e**4*f/4 + a**2*b**2*e**5*f/4 + 9*a**2*b*c**5*f**2/4 + 11*a**2*b*c**4*d*e*f/2 - a**2*b*c**4*e**2/2 - 13*a**2*b*c**4*e*f**2/4 - a**2*b*c**3*d*e**2*f/2 - a**2*b*c**3*e**3 + 5*a**2*b*c**3*e**2*f**2/2 + a**2*b*c**3*e*f**4/4 + 9*a**2*b*c**2*d*e**3*f/4 - a**2*b*c**2*e**3*f**2/4 + 3*a**2*b*c**2*e**2*f**4/4 + a**2*b*c*d*e**4*f + a**2*b*c*e**5/4 + 3*a**2*b*c*e**4*f**2/4 + 3*a**2*b*c*e**3*f**4/4 + 3*a**2*b*d*e**5*f/4 + a**2*b*e**6/4 - a**2*b*e**5*f**2/4 + a**2*b*e**4*f**4/4 - 7*a**2*c**6*f/4 + 13*a**2*c**5*d**2*f/2 - a**2*c**5*d*e/2 - 3*a**2*c**5*d*f**2/4 + 9*a**2*c**5*e*f/4 - 3*a**2*c**5*f**3/4 + 3*a**2*c**4*d**2*e*f/2 - a**2*c**4*d*e**2 + 13*a**2*c**4*d*e*f**2/4 - a**2*c**4*e**2*f - 3*a**2*c**4*e*f**3/4 + 9*a**2*c**3*d**2*e**2*f/4 + 3*a**2*c**3*d*e**2*f**2/4 + a**2*c**3*e**3*f/2 + a**2*c**2*d**2*e**3*f/2 + a**2*c**2*d*e**4/4 + 3*a**2*c**2*d*e**3*f**2/2 + a**2*c**2*e**4*f + a**2*c**2*e**3*f**3/4 + a**2*c*d**2*e**4*f/4 + a**2*c*d*e**5/4 + a**2*c*d*e**4*f**2/2 + 3*a**2*c*e**5*f/4 + a**2*c*e**4*f**3/4 + a**2*d*e**5*f**2/4 + a**2*e**6*f/2 + a*b*c**4*e**2*f/2 + a*b*c**4*e*f**3/2 + a*b*c**3*e**3*f + a*b*c**3*e**2*f**3 - a*b*c*e**5*f/4 - a*b*c*e**4*f**3/4 - a*b*e**6*f/4 - a*b*e**5*f**3/4 - a*c**5*d**2*f**2/2 + a*c**5*d*e*f/2 + 3*a*c**5*e*f**2/4 - a*c**4*d**2*e*f**2 + a*c**4*d*e**2*f - a*c**4*d*e*f**3/4 - 3*a*c**4*e**2*f**2/4 - 3*a*c**3*d*e**2*f**3/4 + a*c**3*e**3*f**2 + a*c**2*d**2*e**3*f**2/4 - a*c**2*d*e**4*f/4 - a*c**2*d*e**3*f**3/2 + a*c**2*e**4*f**2/4 + a*c*d**2*e**4*f**2/4 - a*c*d*e**5*f/4 - a*c*d*e**4*f**3/4 + a*c*e**5*f**2/4 - a*e**6*f**2/4",
  "2*a**8*b*c**2 + 2*a**8*c**2*d - 2*a**8*c**2*f - a**7*b**2*c**2 - a**7*b*c**2*d + a**7*b*c**2*f - 2*a**7*c**3 - 4*a**7*c**2*d*f - 2*a**7*c**2*e + 2*a**7*c**2*f**2 + a**6*b**2*c**2*f + 6*a**6*b*c**3 + a**6*b*c**2*d*f + 8*a**6*b*c**2*e - 2*a**6*b*c**2*f**2 + 7*a**6*b*c*e**2 + 3*a**6*b*e**3 + 9*a**6*c**3*d - 7*a**6*c**3*f + 7*a**6*c**2*d*e + 2*a**6*c**2*d*f**2 - 3*a**6*c**2*e*f + 7*a**6*c*d*e**2 - 7*a**6*c*e**2*f + 3*a**6*d*e**3 - 3*a**6*e**3*f - 3*a**5*b**2*c**3 - 7*a**5*b**2*c**2*e - 6*a**5*b**2*c*e**2 - a**5*b**2*e**3 - 3*a**5*b*c**3*d + a**5*b*c**3*f - 14*a**5*b*c**2*d*e + 19*a**5*b*c**2*e*f - 5*a**5*b*c*d*e**2 + 6*a**5*b*c*e**2*f - a**5*b*d*e**3 + a**5*b*e**3*f - 5*a**5*c**4 - 4*a**5*c**3*d**2 - 9*a**5*c**3*d*f - 16*a**5*c**3*e + 6*a**5*c**3*f**2 - a**5*c**2*d**2*e - 8*a**5*c**2*d*e*f - 14*a**5*c**2*e**2 - a**5*c*d**2*e**2 - 11*a**5*c*d*e**2*f - 10*a**5*c*e**3 + 5*a**5*c*e**2*f**2 - 6*a**5*d*e**3*f - 3*a**5*e**4 + 3*a**5*e**3*f**2 + 3*a**4*b**2*c**3*f + 7*a**4*b**2*c**2*e*f + 6*a**4*b**2*c*e**2*f + a**4*b**2*e**3*f - 5*a**4*b*c**4 + 3*a**4*b*c**3*d*f + a**4*b*c**3*e - 4*a**4*b*c**3*f**2 + 14*a**4*b*c**2*d*e*f + a**4*b*c**2*e**2 - 20*a**4*b*c**2*e*f**2 - a**4*b*c**2*f**4 + 5*a**4*b*c*d*e**2*f + 3*a**4*b*c*e**3 - 6*a**4*b*c*e**2*f**2 + a**4*b*d*e**3*f - 3*a**4*b*e**3*f**2 + a**4*c**4*d + 4*a**4*c**4*f + 4*a**4*c**3*d**2*f + 14*a**4*c**3*d*e + 2*a**4*c**3*d*f**2 + 8*a**4*c**3*e*f + 2*a**4*c**3*f**3 + a**4*c**2*d**2*e*f + 11*a**4*c**2*d*e**2 + a**4*c**2*d*e*f**2 + 9*a**4*c**2*e**2*f + 3*a**4*c**2*e*f**3 + a**4*c*d**2*e**2*f + a**4*c*d*e**3 + 4*a**4*c*d*e**2*f**2 + 15*a**4*c*e**3*f + a**4*c*e**2*f**3 - a**4*d*e**4 + 3*a**4*d*e**3*f**2 + 7*a**4*e**4*f - 2*a**3*b**2*c**3*e - a**3*b**2*c**2*e**2 + a**3*b**2*e**4 + 10*a**3*b*c**4*f + 5*a**3*b*c**3*d*e - 3*a**3*b*c**3*f**3 + 2*a**3*b*c**2*d*e**2 + a**3*b*c**2*e**2*f - 6*a**3*b*c**2*e*f**3 + 3*a**3*b*c*d*e**3 - a**3*b*c*e**3*f - 5*a**3*b*c*e**2*f**3 + 3*a**3*b*d*e**4 - 2*a**3*b*e**4*f - 3*a**3*c**5 + 7*a**3*c**4*d**2 + a**3*c**4*e - 2*a**3*c**4*f**2 + 3*a**3*c**3*d**2*e - 13*a**3*c**3*d*e*f - 2*a**3*c**3*d*f**3 + 5*a**3*c**3*e*f**2 + a**3*c**3*f**4 + 3*a**3*c**2*d**2*e**2 - 10*a**3*c**2*d*e**2*f + 3*a**3*c**2*e**3 + 5*a**3*c**2*e**2*f**2 + 2*a**3*c**2*e*f**4 + 2*a**3*c*d**2*e**3 - a**3*c*d*e**3*f + 3*a**3*c*e**4 - 4*a**3*c*e**3*f**2 + a**3*c*e**2*f**4 + 2*a**3*d*e**4*f + a**3*e**5 - 4*a**3*e**4*f**2 + 2*a**2*b**2*c**3*e*f + a**2*b**2*c**2*e**2*f - a**2*b**2*e**4*f - 5*a**2*b*c**4*f**2 - 5*a**2*b*c**3*d*e*f + 2*a**2*b*c**3*e**2 + a**2*b*c**3*e*f**2 - 2*a**2*b*c**2*d*e**2*f + a**2*b*c**2*e**3 - a**2*b*c**2*e**2*f**2 - a**2*b*c**2*e*f**4 - 3*a**2*b*c*d*e**3*f - 2*a**2*b*c*e**3*f**2 - 2*a**2*b*c*e**2*f**4 - 3*a**2*b*d*e**4*f - a**2*b*e**5 + a**2*b*e**4*f**2 - a**2*b*e**3*f**4 + 3*a**2*c**5*f - 9*a**2*c**4*d**2*f + 2*a**2*c**4*d*e - a**2*c**4*d*f**2 - 2*a**2*c**4*e*f + 3*a**2*c**4*f**3 - 4*a**2*c**3*d**2*e*f + a**2*c**3*d*e**2 - 2*a**2*c**3*d*e*f**2 + a**2*c**3*e**2*f + 3*a**2*c**3*e*f**3 - 3*a**2*c**2*d**2*e**2*f - 2*a**2*c**2*d*e**2*f**2 - 3*a**2*c**2*e**3*f - a**2*c*d**2*e**3*f - a**2*c*d*e**4 - a**2*c*d*e**3*f**2 - a**2*c*e**4*f - a**2*c*e**3*f**3 - a**2*d*e**4*f**2 - 2*a**2*e**5*f - 2*a*b*c**3*e**2*f - 2*a*b*c**3*e*f**3 - a*b*c**2*e**3*f - a*b*c**2*e**2*f**3 + a*b*e**5*f + a*b*e**4*f**3 + 2*a*c**4*d**2*f**2 - 2*a*c**4*d*e*f + a*c**4*e*f**2 + a*c**3*d**2*e*f**2 - a*c**3*d*e**2*f + a*c**3*d*e*f**3 - a*c**3*e**2*f**2 + a*c**2*d*e**2*f**3 - a*c*d**2*e**3*f**2 + a*c*d*e**4*f + a*c*d*e**3*f**3 - 2*a*c*e**4*f**2 + a*e**5*f**2",
  "-a**7*b*c**2 + 2*a**7*b*c*e - a**7*c**2*d + a**7*c**2*f + 2*a**7*c*d*e - 2*a**7*c*e*f - a**6*b**2*c**2 - a**6*b**2*c*e - 2*a**6*b*c**2*d + 2*a**6*b*c**2*f - a**6*b*c*d*e + a**6*b*c*e*f + a**6*c**3 - a**6*c**2*d**2 + 4*a**6*c**2*d*f - a**6*c**2*e - 2*a**6*c**2*f**2 - 4*a**6*c*d*e*f - 2*a**6*c*e**2 + 2*a**6*c*e*f**2 + a**5*b**2*c**2*f + a**5*b**2*c*e*f + 3*a**5*b*c**3 + 2*a**5*b*c**2*d*f - a**5*b*c**2*e - a**5*b*c**2*f**2 + a**5*b*c*d*e*f - a**5*b*c*e**2 - 2*a**5*b*c*e*f**2 - a**5*b*e**3 + 5*a**5*c**3*d - 5*a**5*c**3*f + a**5*c**2*d**2*f - 3*a**5*c**2*d*f**2 + a**5*c**2*f**3 - 2*a**5*c*d*e**2 + 2*a**5*c*d*e*f**2 + 6*a**5*c*e**2*f - a**5*d*e**3 + a**5*e**3*f + a**4*b**2*c**3 + 3*a**4*b**2*c**2*e + 3*a**4*b**2*c*e**2 + a**4*b**2*e**3 + 2*a**4*b*c**3*d - 4*a**4*b*c**3*f + 3*a**4*b*c**2*d*e - 2*a**4*b*c**2*e*f + 6*a**4*b*c*d*e**2 - 8*a**4*b*c*e**2*f - a**4*b*c*e*f**3 - a**4*c**4 - a**4*c**3*d**2 - 8*a**4*c**3*d*f - 3*a**4*c**3*e + 5*a**4*c**3*f**2 + 4*a**4*c**2*d**2*e - 5*a**4*c**2*d*e*f + 5*a**4*c**2*e**2 + 3*a**4*c**2*e*f**2 + 3*a**4*c*d*e**2*f + 3*a**4*c*e**3 - 3*a**4*c*e**2*f**2 + 2*a**4*d*e**3*f + a**4*e**4 - a**4*e**3*f**2 - a**3*b**2*c**3*f - 3*a**3*b**2*c**2*e*f - 3*a**3*b**2*c*e**2*f - a**3*b**2*e**3*f - 2*a**3*b*c**4 - 2*a**3*b*c**3*d*f - 3*a**3*b*c**3*e + a**3*b*c**3*f**2 - 3*a**3*b*c**2*d*e*f - 2*a**3*b*c**2*e**2 + 2*a**3*b*c**2*e*f**2 - 6*a**3*b*c*d*e**2*f - 2*a**3*b*c*e**3 + 7*a**3*b*c*e**2*f**2 - a**3*b*e**4 - 4*a**3*c**4*d + 4*a**3*c**4*f + a**3*c**3*d**2*f - 8*a**3*c**3*d*e + 3*a**3*c**3*d*f**2 + 10*a**3*c**3*e*f - a**3*c**3*f**3 - 4*a**3*c**2*d**2*e*f - 5*a**3*c**2*d*e**2 + 5*a**3*c**2*d*e*f**2 - a**3*c**2*e**2*f - 2*a**3*c**2*e*f**3 - a**3*c*d*e**3 - a**3*c*d*e**2*f**2 - 5*a**3*c*e**3*f - a**3*c*e**2*f**3 - a**3*d*e**3*f**2 - 2*a**3*e**4*f + 2*a**2*b*c**4*f + 2*a**2*b*c**3*d*e + a**2*b*c**3*e*f + 2*a**2*b*c**2*d*e**2 + a**2*b*c**2*e*f**3 - a**2*b*c*d*e**3 + 3*a**2*b*c*e**3*f + 2*a**2*b*c*e**2*f**3 - a**2*b*d*e**4 + 2*a**2*b*e**4*f + a**2*b*e**3*f**3 + 2*a**2*c**4*d**2 + 4*a**2*c**4*d*f + 2*a**2*c**4*e - 3*a**2*c**4*f**2 + 2*a**2*c**3*d**2*e + 9*a**2*c**3*d*e*f + 2*a**2*c**3*e**2 - 7*a**2*c**3*e*f**2 - a**2*c**2*d**2*e**2 + 7*a**2*c**2*d*e**2*f - a**2*c**2*e**3 - 4*a**2*c**2*e**2*f**2 - a**2*c*d**2*e**3 + 2*a**2*c*d*e**3*f - a**2*c*e**4 + 2*a**2*c*e**3*f**2 + a**2*e**4*f**2 - 2*a*b*c**3*d*e*f + 2*a*b*c**3*e*f**2 - 2*a*b*c**2*d*e**2*f + 2*a*b*c**2*e**2*f**2 + a*b*c*d*e**3*f - a*b*c*e**3*f**2 + a*b*d*e**4*f - a*b*e**4*f**2 - 2*a*c**4*d**2*f - 2*a*c**4*e*f - 2*a*c**3*d**2*e*f - a*c**3*d*e*f**2 - 2*a*c**3*e**2*f + a*c**2*d**2*e**2*f - 2*a*c**2*d*e**2*f**2 + a*c**2*e**3*f + a*c*d**2*e**3*f - a*c*d*e**3*f**2 + a*c*e**4*f",
  "4*a**7*b*c + 6*a**7*b*e + 4*a**7*c*d - 4*a**7*c*f + 6*a**7*d*e - 6*a**7*e*f - 6*a**6*b**2*c - 3*a**6*b**2*e - 9*a**6*b*c*d + 10*a**6*b*c*f - 3*a**6*b*d*e + 3*a**6*b*e*f - 4*a**6*c**2 - 3*a**6*c*d**2 - a**6*c*d*f - 10*a**6*c*e - 12*a**6*d*e*f - 6*a**6*e**2 + 6*a**6*e*f**2 + 6*a**5*b**2*c*f + 3*a**5*b**2*e*f + 6*a**5*b*c**2 + 9*a**5*b*c*d*f + 2*a**5*b*c*e - 9*a**5*b*c*f**2 + 3*a**5*b*d*e*f - a**5*b*e**2 - 6*a**5*b*e*f**2 + 19*a**5*c**2*d - 14*a**5*c**2*f + 3*a**5*c*d**2*f + 4*a**5*c*d*e - 3*a**5*c*d*f**2 + 9*a**5*c*e*f + 3*a**5*c*f**3 - 4*a**5*d*e**2 + 6*a**5*d*e*f**2 + 16*a**5*e**2*f + 3*a**4*b**2*c*e + 5*a**4*b**2*e**2 + a**4*b*c**2*d - a**4*b*c**2*f + 5*a**4*b*c*d*e - 5*a**4*b*c*e*f - 4*a**4*b*c*f**3 + 6*a**4*b*d*e**2 - 8*a**4*b*e**2*f - 2*a**4*b*e*f**3 - 8*a**4*c**3 - a**4*c**2*d**2 - 23*a**4*c**2*d*f - 6*a**4*c**2*e + 16*a**4*c**2*f**2 + 5*a**4*c*d**2*e - 11*a**4*c*d*e*f + 7*a**4*c*e**2 + 5*a**4*c*e*f**2 + a**4*c*f**4 + 7*a**4*d*e**2*f + 4*a**4*e**3 - 9*a**4*e**2*f**2 - 3*a**3*b**2*c*e*f - 5*a**3*b**2*e**2*f - 3*a**3*b*c**3 - a**3*b*c**2*d*f - 4*a**3*b*c**2*e - 6*a**3*b*c**2*f**2 - 5*a**3*b*c*d*e*f + 3*a**3*b*c*e*f**2 - a**3*b*c*f**4 - 6*a**3*b*d*e**2*f - 5*a**3*b*e**3 + 3*a**3*b*e**2*f**2 - a**3*b*e*f**4 - 3*a**3*c**3*d + 12*a**3*c**3*f + a**3*c**2*d**2*f - 10*a**3*c**2*d*e + 6*a**3*c**2*d*f**2 + 22*a**3*c**2*e*f + 2*a**3*c**2*f**3 - 5*a**3*c*d**2*e*f - 5*a**3*c*d*e**2 + 6*a**3*c*d*e*f**2 - 3*a**3*c*e**2*f - 4*a**3*c*e*f**3 - 2*a**3*d*e**2*f**2 - 7*a**3*e**3*f - a**3*e**2*f**3 + 3*a**2*b*c**3*f + 3*a**2*b*c**2*d*e + a**2*b*c**2*e*f + a**2*b*c**2*f**3 + 4*a**2*b*c*d*e**2 - 4*a**2*b*c*e**2*f - 3*a**2*b*d*e**3 + 8*a**2*b*e**3*f + 6*a**2*b*e**2*f**3 + 3*a**2*c**3*d**2 + 3*a**2*c**3*d*f + 3*a**2*c**3*e - 4*a**2*c**3*f**2 + 4*a**2*c**2*d**2*e + 10*a**2*c**2*d*e*f - 2*a**2*c**2*d*f**3 + 4*a**2*c**2*e**2 - 17*a**2*c**2*e*f**2 - 3*a**2*c*d**2*e**2 + a**2*c*d**2*e*f**2 + 8*a**2*c*d*e**2*f + a**2*c*d*e*f**3 - 3*a**2*c*e**3 - 2*a**2*c*e**2*f**2 - a**2*d*e**2*f**3 + 2*a**2*e**3*f**2 - 3*a*b*c**2*d*e*f + 3*a*b*c**2*e*f**2 - 4*a*b*c*d*e**2*f + 4*a*b*c*e**2*f**2 + 3*a*b*d*e**3*f - 3*a*b*e**3*f**2 - 3*a*c**3*d**2*f - 3*a*c**3*e*f - 4*a*c**2*d**2*e*f - 4*a*c**2*e**2*f + a*c**2*e*f**3 + 3*a*c*d**2*e**2*f - a*c*d**2*e*f**3 - 3*a*c*d*e**2*f**2 + 3*a*c*e**3*f - 2*a*c*e**2*f**3 + a*e**3*f**3",
  "-a**6*b*c*f - a**6*c*d*f + a**6*c*f**2 + a**5*b*c*e + a**5*b*e**2 + a**5*c**2*f + a**5*c*d*e + 2*a**5*c*d*f**2 - a**5*c*f**3 + a**5*d*e**2 - a**5*e**2*f - a**4*b**2*c**2 - 2*a**4*b**2*c*e - a**4*b**2*e**2 - 2*a**4*b*c**2*d - 5*a**4*b*c*d*e + 6*a**4*b*c*e*f + a**4*b*c*f**3 + 2*a**4*c**3 - 3*a**4*c**2*d**2 + 4*a**4*c**2*d*f - 2*a**4*c**2*e - 2*a**4*c**2*f**2 - a**4*c*d*e*f - a**4*c*d*f**3 - 2*a**4*c*e**2 - 2*a**4*c*e*f**2 - 2*a**4*d*e**2*f - a**4*e**3 + a**4*e**2*f**2 + a**3*b**2*c**2*f + 2*a**3*b**2*c*e*f + a**3*b**2*e**2*f + 2*a**3*b*c**3 + 2*a**3*b*c**2*d*f + a**3*b*c**2*e + 5*a**3*b*c*d*e*f + a**3*b*c*e**2 - 6*a**3*b*c*e*f**2 + a**3*b*e**3 + 4*a**3*c**3*d - 5*a**3*c**3*f + 3*a**3*c**2*d**2*f + 4*a**3*c**2*d*e - 4*a**3*c**2*d*f**2 - 3*a**3*c**2*e*f + a**3*c**2*f**3 + a**3*c*d*e**2 + 3*a**3*c*e**2*f + 2*a**3*c*e*f**3 + a**3*d*e**2*f**2 + 2*a**3*e**3*f - 2*a**2*b*c**3*f - 2*a**2*b*c**2*d*e + a**2*b*c**2*e*f - a**2*b*c*e**2*f - a**2*b*c*e*f**3 + a**2*b*d*e**3 - 2*a**2*b*e**3*f - a**2*b*e**2*f**3 - 2*a**2*c**3*d**2 - 4*a**2*c**3*d*f - 2*a**2*c**3*e + 3*a**2*c**3*f**2 - 5*a**2*c**2*d*e*f + 5*a**2*c**2*e*f**2 + a**2*c*d**2*e**2 - 2*a**2*c*d*e**2*f + a**2*c*e**3 - a**2*c*e**2*f**2 - a**2*e**3*f**2 + 2*a*b*c**2*d*e*f - 2*a*b*c**2*e*f**2 - a*b*d*e**3*f + a*b*e**3*f**2 + 2*a*c**3*d**2*f + 2*a*c**3*e*f + a*c**2*d*e*f**2 - a*c*d**2*e**2*f + a*c*d*e**2*f**2 - a*c*e**3*f",
  "2*a**6*b*e + 2*a**6*d*e - 2*a**6*e*f - 2*a**5*b**2*c - a**5*b**2*e - 3*a**5*b*c*d + 3*a**5*b*c*f - a**5*b*d*e + a**5*b*e*f - a**5*c*d**2 + 2*a**5*c*d*f - 2*a**5*c*e - a**5*c*f**2 - 4*a**5*d*e*f - 2*a**5*e**2 + 2*a**5*e*f**2 - a**4*b**3*c + a**4*b**3*e + 2*a**4*b**2*c*f + a**4*b**2*e*f + 3*a**4*b*c**2 + 3*a**4*b*c*d*f + 2*a**4*b*c*e - 2*a**4*b*c*f**2 + a**4*b*d*e*f - 2*a**4*b*e*f**2 + 7*a**4*c**2*d - 6*a**4*c**2*f + a**4*c*d**2*f + 2*a**4*c*d*e - 2*a**4*c*d*f**2 + a**4*c*f**3 - a**4*d*e**2 + 2*a**4*d*e*f**2 + 5*a**4*e**2*f + a**3*b**3*c*f - a**3*b**3*e*f + 2*a**3*b*c**2*d - 4*a**3*b*c**2*f - 6*a**3*b*c*d*e + 2*a**3*b*c*e*f - a**3*b*c*f**3 + a**3*b*d*e**2 - 2*a**3*b*e**2*f - a**3*b*e*f**3 - 5*a**3*c**2*d**2 - 5*a**3*c**2*d*f - 3*a**3*c**2*e + 6*a**3*c**2*f**2 - 3*a**3*c*d*e*f + a**3*c*e**2 + 2*a**3*c*e*f**2 + 2*a**3*d*e**2*f + a**3*e**3 - 3*a**3*e**2*f**2 - 2*a**2*b*c**2*d*f + a**2*b*c**2*f**2 + 6*a**2*b*c*d*e*f + a**2*b*c*e**2 - 4*a**2*b*c*e*f**2 - a**2*b*d*e**2*f - a**2*b*e**3 + 2*a**2*b*e**2*f**2 + 5*a**2*c**2*d**2*f + a**2*c**2*d*e - 2*a**2*c**2*d*f**2 + 2*a**2*c**2*e*f + a**2*c*d**2*e*f - a**2*c*d*e**2 + a**2*c*d*e*f**2 + a**2*c*e**2*f - a**2*d*e**2*f**2 - 2*a**2*e**3*f - a*b*c*e**2*f + a*b*e**3*f - a*c**2*d*e*f + a*c**2*e*f**2 - a*c*d**2*e*f**2 + a*c*d*e**2*f - 2*a*c*e**2*f**2 + a*e**3*f**2",
  "-a**6*b*c + 2*a**6*b*e - a**6*c*d + a**6*c*f + 2*a**6*d*e - 2*a**6*e*f - a**5*b**2*c - a**5*b**2*e - 2*a**5*b*c*d + a**5*b*c*f - a**5*b*d*e + a**5*c**2 - a**5*c*d**2 + 3*a**5*c*d*f - a**5*c*e - a**5*c*f**2 - 5*a**5*d*e*f - 2*a**5*e**2 + 3*a**5*e*f**2 + a**4*b**2*c*f + a**4*b**2*e*f + 3*a**4*b*c**2 + 2*a**4*b*c*d*f - a**4*b*c*f**2 + a**4*b*d*e*f + a**4*b*e**2 - 2*a**4*b*e*f**2 + 5*a**4*c**2*d - 4*a**4*c**2*f + a**4*c*d**2*f + a**4*c*d*e - a**4*c*d*f**2 + a**4*c*e*f + 4*a**4*d*e*f**2 + 5*a**4*e**2*f - a**4*e*f**3 - 4*a**3*b*c**2*f - 4*a**3*b*c*d*e + 4*a**3*b*c*e*f + a**3*b*c*f**3 + a**3*b*d*e**2 - 2*a**3*b*e**2*f + a**3*c**3 - 4*a**3*c**2*d**2 - 4*a**3*c**2*d*f - 3*a**3*c**2*e + 3*a**3*c**2*f**2 + a**3*c*d**2*e - 2*a**3*c*d*e*f - a**3*c*d*f**3 + a**3*c*e**2 - a**3*c*e*f**2 - a**3*d*e*f**3 - 4*a**3*e**2*f**2 + a**2*b*c**2*f**2 + 4*a**2*b*c*d*e*f - 4*a**2*b*c*e*f**2 - a**2*b*d*e**2*f + a**2*b*e**2*f**2 - a**2*c**3*f + 4*a**2*c**2*d**2*f - a**2*c**2*d*f**2 + 2*a**2*c**2*e*f - a**2*c*d**2*e*f + a**2*c*d*e*f**2 - a**2*c*e**2*f + a**2*c*e*f**3 + a**2*e**2*f**3 + a*c**2*e*f**2",
  "2*a**7*b + 2*a**7*d - 2*a**7*f - a**6*b**2 + a**6*b*f - 2*a**6*c + a**6*d**2 - 5*a**6*d*f - 2*a**6*e + 2*a**6*f**2 + a**5*b**2*f - 2*a**5*b*c + 3*a**5*b*e - 2*a**5*b*f**2 + a**5*c*f - 3*a**5*d**2*f + a**5*d*e + 4*a**5*d*f**2 + 2*a**5*e*f - 2*a**4*b**2*c - 2*a**4*b**2*e - 4*a**4*b*c*d + 5*a**4*b*c*f - 2*a**4*b*d*e + 3*a**4*b*e*f - a**4*b*f**3 + a**4*c**2 - 2*a**4*c*d**2 + 7*a**4*c*d*f - a**4*c*e - 2*a**4*c*f**2 + 3*a**4*d**2*f**2 - a**4*d*e*f - a**4*d*f**3 - 2*a**4*e**2 + 2*a**3*b**2*c*f + 2*a**3*b**2*e*f + 3*a**3*b*c**2 + 4*a**3*b*c*d*f - 3*a**3*b*c*f**2 + 2*a**3*b*d*e*f + 2*a**3*b*e**2 - 4*a**3*b*e*f**2 + 7*a**3*c**2*d - 6*a**3*c**2*f + 2*a**3*c*d**2*f + 2*a**3*c*d*e - 7*a**3*c*d*f**2 - 2*a**3*c*e*f + 3*a**3*c*f**3 - a**3*d**2*f**3 - a**3*d*e*f**2 + 4*a**3*e**2*f - 3*a**2*b*c**2*f - 3*a**2*b*c*d*e + 3*a**2*b*c*e*f + 2*a**2*b*d*e**2 - 4*a**2*b*e**2*f - 2*a**2*b*e*f**3 - 3*a**2*c**2*d**2 - 7*a**2*c**2*d*f - 3*a**2*c**2*e + 5*a**2*c**2*f**2 + 2*a**2*c*d**2*e - 4*a**2*c*d*e*f + 2*a**2*c*e**2 + 3*a**2*c*e*f**2 + a**2*d*e*f**3 - 2*a**2*e**2*f**2 + 3*a*b*c*d*e*f - 3*a*b*c*e*f**2 - 2*a*b*d*e**2*f + 2*a*b*e**2*f**2 + 3*a*c**2*d**2*f + 3*a*c**2*e*f - 2*a*c*d**2*e*f + 2*a*c*d*e*f**2 - 2*a*c*e**2*f",
  "-2*a**5*b*c - 2*a**5*c*d + 2*a**5*c*f + a**4*b**2*c + a**4*b*c*d - 2*a**4*b*c*f + 2*a**4*c**2 + 3*a**4*c*d*f + 2*a**4*c*e - a**4*c*f**2 - a**3*b**3*e - a**3*b**2*c*d - a**3*b**2*c*f + 3*a**3*b*c**2 - a**3*b*c*d*f - a**3*b*c*e + 2*a**3*b*c*f**2 - a**3*c**2*d - 3*a**3*c*e*f - a**3*c*f**3 + a**2*b**3*e*f + a**2*b**2*c*d*f + a**2*b**2*e**2 + a**2*b**2*e*f**2 - 3*a**2*b*c**2*f + 2*a**2*b*c*f**3 - a**2*c**2*d**2 - 2*a**2*c**2*e - 2*a**2*c**2*f**2 - a**2*c*d*f**3 - a*b**2*e**2*f - a*b**2*e*f**3 + a*b*c*e*f**2 + a*c**2*d**2*f + a*c**2*d*f**2 + 2*a*c**2*e*f + a*c*e*f**3",
  "a**5*b*c + a**5*c*d - a**5*c*f - a**4*b**2*c - 2*a**4*b*c*d + a**4*b*c*f - a**4*c**2 - a**4*c*d**2 - a**4*c*d*f - a**4*c*e + a**4*c*f**2 + a**3*b**2*c*f + a**3*b*c**2 + 2*a**3*b*c*d*f - 2*a**3*b*c*f**2 + 3*a**3*c**2*d - a**3*c**2*f + 2*a**3*c*d**2*f + 3*a**3*c*e*f - a**2*b*c**2*f - a**2*b*c*d*e + a**2*b*c*e*f + a**2*b*d*e**2 - a**2*b*e**2*f - a**2*c**2*d**2 - 3*a**2*c**2*d*f - a**2*c**2*e + 2*a**2*c**2*f**2 + a**2*c*d**2*e - a**2*c*d**2*f**2 - a**2*c*d*e*f + a**2*c*e**2 - 2*a**2*c*e*f**2 + a*b*c*d*e*f - a*b*c*e*f**2 - a*b*d*e**2*f + a*b*e**2*f**2 + a*c**2*d**2*f + a*c**2*e*f - a*c*d**2*e*f + a*c*d*e*f**2 - a*c*e**2*f",
  "a**5*b**2 + 2*a**5*b*d - a**5*b*f + a**5*d**2 - a**5*d*f + a**4*b**3 + a**4*b**2*d - a**4*b**2*f - 4*a**4*b*c - 2*a**4*b*d*f - a**4*b*e + a**4*b*f**2 - 4*a**4*c*d + 3*a**4*c*f - 2*a**4*d**2*f - a**4*d*e + a**4*d*f**2 - a**3*b**3*f - a**3*b**2*d*f - 2*a**3*b*c*d + 4*a**3*b*c*f + 3*a**3*b*d*e - a**3*b*e*f + a**3*c**2 + 3*a**3*c*d**2 + 4*a**3*c*d*f + 3*a**3*c*e - 3*a**3*c*f**2 + a**3*d**2*f**2 + 2*a**3*d*e*f + 2*a**2*b*c*d*f - 3*a**2*b*d*e*f - a**2*b*e**2 + 2*a**2*b*e*f**2 - a**2*c**2*f - 3*a**2*c*d**2*f - a**2*c*d*e - 3*a**2*c*e*f - a**2*d*e*f**2 + a*b*e**2*f + a*c*d*e*f",
  "a**4*b*c + a**4*c*d - a**4*c*f - a**3*b**2*e - a**3*b*c*d - a**3*b*d*e + a**3*b*e*f - a**3*c**2 - a**3*c*d**2 - a**3*c*d*f - a**3*c*e + a**3*c*f**2 + a**2*b**2*e*f + a**2*b*c*d*f - a**2*b*c*f**2 + a**2*b*d**2*e + a**2*b*d*e*f + a**2*b*e**2 - a**2*b*e*f**2 + a**2*c**2*f + a**2*c*d**3 + a**2*c*d**2*f + 2*a**2*c*d*e + a**2*c*e*f - a*b*d**2*e*f - a*b*e**2*f - a*c*d**3*f - 2*a*c*d*e*f",
  "a**4*b*c + a**4*c*d - a**4*c*f - a**3*b**2*c - a**3*b*c*d + a**3*b*c*f - a**3*c**2 - 2*a**3*c*d*f - a**3*c*e + a**3*c*f**2 + a**2*b**2*c*f + a**2*b**2*d*e - a**2*b**2*e*f + a**2*b*c*d**2 + a**2*b*c*d*f + a**2*b*c*e - 2*a**2*b*c*f**2 + a**2*c**2*f + a**2*c*d*f**2 + 2*a**2*c*e*f - a*b**2*d*e*f + a*b**2*e*f**2 - a*b*c*d**2*f - a*b*c*e*f - a*c*e*f**2",
  "a**5*b + a**5*d - a**5*f - a**4*c - 2*a**4*d*f - a**4*e + a**4*f**2 + a**3*b**2*f - 2*a**3*b*c - a**3*b*f**2 + a**3*c*f + a**3*d*f**2 + 2*a**3*e*f - a**2*b**2*f**2 + 2*a**2*b*c*f + a**2*b*d*e + a**2*c*d**2 + a**2*c*e - a**2*e*f**2 - a*b*d*e*f - a*c*d**2*f - a*c*e*f",
  "a**4*b + a**4*d - a**4*f - a**3*b**2 - a**3*b*d + a**3*b*f - a**3*c - 2*a**3*d*f - a**3*e + a**3*f**2 + a**2*b**2*f + 2*a**2*b*d*f + a**2*b*e - 2*a**2*b*f**2 + a**2*c*d + a**2*d*f**2 + 2*a**2*e*f - a*b*d*f**2 - a*b*e*f - a*c*d*f + a*c*f**2 - a*e*f**2",
  "a*(-a*(b + d - f) - b*f + c + d*f + e) - b*e + b*(a*(b + d - f) - d*f) - c*d + c*f - e*f",
  "28*a**9*b*c**3 - 2*a**9*b*c**2*e - 24*a**9*b*c*e**2 + 28*a**9*c**3*d - 28*a**9*c**3*f - 2*a**9*c**2*d*e + 2*a**9*c**2*e*f - 24*a**9*c*d*e**2 + 24*a**9*c*e**2*f - 34*a**8*b**2*c**3 + 17*a**8*b**2*c**2*e + 18*a**8*b**2*c*e**2 - 55*a**8*b*c**3*d + 53*a**8*b*c**3*f + 21*a**8*b*c**2*d*e - 29*a**8*b*c**2*e*f + 30*a**8*b*c*d*e**2 - 18*a**8*b*c*e**2*f - 28*a**8*c**4 - 21*a**8*c**3*d**2 - 16*a**8*c**3*d*f - 26*a**8*c**3*e + 9*a**8*c**3*f**2 + 4*a**8*c**2*d**2*e - 12*a**8*c**2*d*e*f + 26*a**8*c**2*e**2 + 10*a**8*c**2*e*f**2 + 12*a**8*c*d**2*e**2 + 36*a**8*c*d*e**2*f + 24*a**8*c*e**3 - 24*a**8*c*e**2*f**2 - 6*a**7*b**3*c**3 + 2*a**7*b**3*c**2*e + 6*a**7*b**3*c*e**2 + 34*a**7*b**2*c**3*f - 17*a**7*b**2*c**2*e*f - 18*a**7*b**2*c*e**2*f + 40*a**7*b*c**4 + 9*a**7*b*c**3*d**2 + 55*a**7*b*c**3*d*f + 124*a**7*b*c**3*e - 62*a**7*b*c**3*f**2 - 11*a**7*b*c**2*d**2*e - 21*a**7*b*c**2*d*e*f - 9*a**7*b*c**2*e**2 + 23*a**7*b*c**2*e*f**2 - 30*a**7*b*c*d*e**2*f - 130*a**7*b*c*e**3 + 36*a**7*b*c*e**2*f**2 - 36*a**7*b*e**4 + 92*a**7*c**4*d - 59*a**7*c**4*f + 41*a**7*c**3*d**2*f + 96*a**7*c**3*d*e - 33*a**7*c**3*d*f**2 - 38*a**7*c**3*e*f + 22*a**7*c**3*f**3 - 2*a**7*c**2*d**2*e*f - 26*a**7*c**2*d*e**2 + 20*a**7*c**2*d*e*f**2 - 6*a**7*c**2*e**2*f - 12*a**7*c**2*e*f**3 - 24*a**7*c*d**2*e**2*f - 124*a**7*c*d*e**3 - 12*a**7*c*d*e**2*f**2 + 64*a**7*c*e**3*f - 36*a**7*d*e**4 + 36*a**7*e**4*f + 6*a**6*b**3*c**3*f - 2*a**6*b**3*c**2*e*f - 6*a**6*b**3*c*e**2*f + 24*a**6*b**2*c**4 - 49*a**6*b**2*c**3*e + 8*a**6*b**2*c**2*e**2 + 109*a**6*b**2*c*e**3 + 28*a**6*b**2*e**4 + 61*a**6*b*c**4*d - 61*a**6*b*c**4*f - 9*a**6*b*c**3*d**2*f - 62*a**6*b*c**3*d*e + 64*a**6*b*c**3*e*f - 19*a**6*b*c**3*f**3 + 11*a**6*b*c**2*d**2*e*f + 8*a**6*b*c**2*d*e**2 + 87*a**6*b*c**2*e**2*f + 8*a**6*b*c**2*e*f**3 + 186*a**6*b*c*d*e**3 - 120*a**6*b*c*e**3*f + 6*a**6*b*c*e**2*f**3 + 48*a**6*b*d*e**4 - 48*a**6*b*e**4*f - 36*a**6*c**5 + a**6*c**4*d**2 - 152*a**6*c**4*d*f - 135*a**6*c**4*e + 106*a**6*c**4*f**2 + 13*a**6*c**3*d**2*e - 20*a**6*c**3*d**2*f**2 - 189*a**6*c**3*d*e*f + 21*a**6*c**3*d*f**3 - 110*a**6*c**3*e**2 + 50*a**6*c**3*e*f**2 - 2*a**6*c**3*f**4 + 30*a**6*c**2*d**2*e**2 - 2*a**6*c**2*d**2*e*f**2 + 52*a**6*c**2*d*e**2*f - 6*a**6*c**2*d*e*f**3 + 104*a**6*c**2*e**3 - 86*a**6*c**2*e**2*f**2 + 59*a**6*c*d**2*e**3 + 12*a**6*c*d**2*e**2*f**2 + 178*a**6*c*d*e**3*f + 148*a**6*c*e**4 - 77*a**6*c*e**3*f**2 + 20*a**6*d**2*e**4 + 32*a**6*d*e**4*f + 36*a**6*e**5 - 16*a**6*e**4*f**2 + 5*a**5*b**3*c**4 + 9*a**5*b**3*c**3*e + 19*a**5*b**3*c**2*e**2 + 26*a**5*b**3*c*e**3 + 4*a**5*b**3*e**4 - 24*a**5*b**2*c**4*f + 49*a**5*b**2*c**3*e*f - 8*a**5*b**2*c**2*e**2*f - 109*a**5*b**2*c*e**3*f - 28*a**5*b**2*e**4*f - 94*a**5*b*c**5 - 27*a**5*b*c**4*d**2 - 61*a**5*b*c**4*d*f - 72*a**5*b*c**4*e + 35*a**5*b*c**4*f**2 - a**5*b*c**3*d**2*e + 62*a**5*b*c**3*d*e*f + 19*a**5*b*c**3*e**2 - 85*a**5*b*c**3*e*f**2 - 15*a**5*b*c**2*d**2*e**2 - 8*a**5*b*c**2*d*e**2*f - 120*a**5*b*c**2*e**3 + 8*a**5*b*c**2*e**2*f**2 - 20*a**5*b*c*d**2*e**3 - 186*a**5*b*c*d*e**3*f - 132*a**5*b*c*e**4 + 214*a**5*b*c*e**3*f**2 - 48*a**5*b*d*e**4*f - 2*a**5*b*e**5 + 56*a**5*b*e**4*f**2 - 79*a**5*c**5*d + 109*a**5*c**5*f - 27*a**5*c**4*d**2*f + 60*a**5*c**4*d*e + 102*a**5*c**4*d*f**2 + 63*a**5*c**4*e*f - 33*a**5*c**4*f**3 - 20*a**5*c**3*d**2*e*f + 10*a**5*c**3*d*e**2 + 93*a**5*c**3*d*e*f**2 + 86*a**5*c**3*e**2*f - 12*a**5*c**3*e*f**3 - a**5*c**3*f**5 - 36*a**5*c**2*d**2*e**2*f - 288*a**5*c**2*d*e**3 - 85*a**5*c**2*d*e**2*f**2 + 80*a**5*c**2*e**3*f + 59*a**5*c**2*e**2*f**3 - 111*a**5*c*d**2*e**3*f - 132*a**5*c*d*e**4 - 52*a**5*c*d*e**3*f**2 - 176*a**5*c*e**4*f - 9*a**5*c*e**3*f**3 - 40*a**5*d**2*e**4*f + 6*a**5*d*e**5 + 24*a**5*d*e**4*f**2 - 78*a**5*e**5*f - 20*a**5*e**4*f**3 - 5*a**4*b**3*c**4*f - 9*a**4*b**3*c**3*e*f - 19*a**4*b**3*c**2*e**2*f - 26*a**4*b**3*c*e**3*f - 4*a**4*b**3*e**4*f + 7*a**4*b**2*c**5 - 54*a**4*b**2*c**4*e - 44*a**4*b**2*c**3*e**2 + 9*a**4*b**2*c**2*e**3 + 4*a**4*b**2*c*e**4 - 14*a**4*b**2*e**5 + 20*a**4*b*c**5*d + 73*a**4*b*c**5*f + 27*a**4*b*c**4*d**2*f - 27*a**4*b*c**4*d*e + 233*a**4*b*c**4*e*f + a**4*b*c**4*f**3 + a**4*b*c**3*d**2*e*f - 15*a**4*b*c**3*d*e**2 + 74*a**4*b*c**3*e**2*f - 78*a**4*b*c**3*e*f**3 + 15*a**4*b*c**2*d**2*e**2*f + 51*a**4*b*c**2*d*e**3 + 31*a**4*b*c**2*e**3*f - 56*a**4*b*c**2*e**2*f**3 + 20*a**4*b*c*d**2*e**3*f + 73*a**4*b*c*d*e**4 + 56*a**4*b*c*e**4*f + 40*a**4*b*c*e**3*f**3 - 13*a**4*b*d*e**5 + 37*a**4*b*e**5*f + 24*a**4*b*e**4*f**3 + 24*a**4*c**6 + 58*a**4*c**5*d**2 + 165*a**4*c**5*d*f + 9*a**4*c**5*e - 135*a**4*c**5*f**2 + 82*a**4*c**4*d**2*e + 26*a**4*c**4*d**2*f**2 - 7*a**4*c**4*d*e*f - 46*a**4*c**4*d*f**3 - 48*a**4*c**4*e**2 - 34*a**4*c**4*e*f**2 + 13*a**4*c**4*f**4 + 83*a**4*c**3*d**2*e**2 + 7*a**4*c**3*d**2*e*f**2 - 46*a**4*c**3*d*e**2*f + 80*a**4*c**3*e**3 + 30*a**4*c**3*e**2*f**2 + 23*a**4*c**3*e*f**4 + 93*a**4*c**2*d**2*e**3 + 6*a**4*c**2*d**2*e**2*f**2 + 308*a**4*c**2*d*e**3*f + 59*a**4*c**2*d*e**2*f**3 + 135*a**4*c**2*e**4 - 119*a**4*c**2*e**3*f**2 + 4*a**4*c**2*e**2*f**4 + 17*a**4*c*d**2*e**4 + 52*a**4*c*d**2*e**3*f**2 + 201*a**4*c*d*e**4*f - 2*a**4*c*d*e**3*f**3 - 5*a**4*c*e**5 + 14*a**4*c*e**4*f**2 - 3*a**4*c*e**3*f**4 + 20*a**4*d**2*e**4*f**2 - 8*a**4*d*e**5*f - 20*a**4*d*e**4*f**3 - 26*a**4*e**6 + 18*a**4*e**5*f**2 + 7*a**3*b**3*c**3*e**2 + 5*a**3*b**3*c**2*e**3 - 3*a**3*b**3*c*e**4 - 4*a**3*b**3*e**5 - 7*a**3*b**2*c**5*f + 11*a**3*b**2*c**4*d*e + 54*a**3*b**2*c**4*e*f + 14*a**3*b**2*c**3*d*e**2 + 44*a**3*b**2*c**3*e**2*f - 9*a**3*b**2*c**2*e**3*f + 4*a**3*b**2*c*d*e**4 - 4*a**3*b**2*c*e**4*f + 4*a**3*b**2*d*e**5 + 14*a**3*b**2*e**5*f + 3*a**3*b*c**5*d**2 - 20*a**3*b*c**5*d*f - 23*a**3*b*c**5*e + 14*a**3*b*c**5*f**2 + 8*a**3*b*c**4*d**2*e + 27*a**3*b*c**4*d*e*f + 20*a**3*b*c**4*e**2 - 122*a**3*b*c**4*e*f**2 - 15*a**3*b*c**4*f**4 + 4*a**3*b*c**3*d**2*e**2 + 15*a**3*b*c**3*d*e**2*f + 23*a**3*b*c**3*e**3 - 63*a**3*b*c**3*e**2*f**2 - 24*a**3*b*c**3*e*f**4 + 9*a**3*b*c**2*d**2*e**3 - 51*a**3*b*c**2*d*e**3*f - 28*a**3*b*c**2*e**4 + 88*a**3*b*c**2*e**3*f**2 - 27*a**3*b*c**2*e**2*f**4 + 4*a**3*b*c*d**2*e**4 - 73*a**3*b*c*d*e**4*f - 28*a**3*b*c*e**5 + 84*a**3*b*c*e**4*f**2 - a**3*b*c*e**3*f**4 + 13*a**3*b*d*e**5*f + 10*a**3*b*e**6 - 15*a**3*b*e**5*f**2 + 5*a**3*b*e**4*f**4 - 20*a**3*c**6*d - 8*a**3*c**6*f - 103*a**3*c**5*d**2*f + 47*a**3*c**5*d*e - 72*a**3*c**5*d*f**2 - 112*a**3*c**5*e*f + 65*a**3*c**5*f**3 - 128*a**3*c**4*d**2*e*f - 3*a**3*c**4*d**2*f**3 + 57*a**3*c**4*d*e**2 - 57*a**3*c**4*d*e*f**2 + 4*a**3*c**4*d*f**4 + 28*a**3*c**4*e**2*f + 106*a**3*c**4*e*f**3 + a**3*c**4*f**5 - 56*a**3*c**3*d**2*e**2*f - 5*a**3*c**3*d**2*e*f**3 - 32*a**3*c**3*d*e**3 + 32*a**3*c**3*d*e**2*f**2 + 41*a**3*c**3*e**3*f - 18*a**3*c**3*e**2*f**3 + 3*a**3*c**3*e*f**5 - 95*a**3*c**2*d**2*e**3*f - 39*a**3*c**2*d*e**4 - 21*a**3*c**2*d*e**3*f**2 - 179*a**3*c**2*e**4*f - 67*a**3*c**2*e**3*f**3 + 3*a**3*c**2*e**2*f**5 - 43*a**3*c*d**2*e**4*f + a**3*c*d**2*e**3*f**3 + 10*a**3*c*d*e**5 - 67*a**3*c*d*e**4*f**2 - 61*a**3*c*e**5*f + 17*a**3*c*e**4*f**3 + a**3*c*e**3*f**5 - 2*a**3*d*e**5*f**2 + 48*a**3*e**6*f + 24*a**3*e**5*f**3 - 7*a**2*b**3*c**3*e**2*f - a**2*b**3*c**2*d*e**3 - 6*a**2*b**3*c**2*e**3*f - a**2*b**3*c**2*e**2*f**3 - 2*a**2*b**3*c*d*e**4 + a**2*b**3*c*e**4*f - 2*a**2*b**3*c*e**3*f**3 - a**2*b**3*d*e**5 + 3*a**2*b**3*e**5*f - a**2*b**3*e**4*f**3 - 11*a**2*b**2*c**4*d*e*f - a**2*b**2*c**3*d**2*e**2 - 14*a**2*b**2*c**3*d*e**2*f - 6*a**2*b**2*c**3*e**3 - 5*a**2*b**2*c**3*e**2*f**2 - 2*a**2*b**2*c**2*d**2*e**3 - 3*a**2*b**2*c**2*e**4 - a**2*b**2*c**2*e**3*f**2 - a**2*b**2*c*d**2*e**4 - 4*a**2*b**2*c*d*e**4*f + 4*a**2*b**2*c*e**5 + 5*a**2*b**2*c*e**4*f**2 - 4*a**2*b**2*d*e**5*f + 4*a**2*b**2*e**6 + 4*a**2*b**2*e**5*f**2 - 3*a**2*b*c**5*d**2*f + 23*a**2*b*c**5*e*f + 7*a**2*b*c**5*f**3 - 8*a**2*b*c**4*d**2*e*f - 6*a**2*b*c**4*d*e**2 - 5*a**2*b*c**4*e**2*f - 40*a**2*b*c**4*e*f**3 - 4*a**2*b*c**3*d**2*e**2*f + 6*a**2*b*c**3*d*e**3 - 9*a**2*b*c**3*e**3*f - 27*a**2*b*c**3*e**2*f**3 - a**2*b*c**3*e*f**5 - 9*a**2*b*c**2*d**2*e**3*f + 13*a**2*b*c**2*d*e**4 + 29*a**2*b*c**2*e**4*f + 8*a**2*b*c**2*e**3*f**3 - 3*a**2*b*c**2*e**2*f**5 - 4*a**2*b*c*d**2*e**4*f + 3*a**2*b*c*d*e**5 + 31*a**2*b*c*e**5*f - 7*a**2*b*c*e**4*f**3 - 3*a**2*b*c*e**3*f**5 - 4*a**2*b*d*e**6 - 6*a**2*b*e**6*f - 22*a**2*b*e**5*f**3 - a**2*b*e**4*f**5 + 20*a**2*c**6*d*f - 16*a**2*c**6*f**2 - a**2*c**5*d**2*e + 46*a**2*c**5*d**2*f**2 - 32*a**2*c**5*d*e*f - 14*a**2*c**5*d*f**3 + 6*a**2*c**5*e**2 + 100*a**2*c**5*e*f**2 - 3*a**2*c**5*f**4 + 7*a**2*c**4*d**2*e**2 + 55*a**2*c**4*d**2*e*f**2 + 3*a**2*c**4*d**2*f**4 - 57*a**2*c**4*d*e**2*f + 6*a**2*c**4*d*e*f**3 + 12*a**2*c**4*e**3 + 40*a**2*c**4*e**2*f**2 + 8*a**2*c**3*d**2*e**3 - 28*a**2*c**3*d**2*e**2*f**2 + 5*a**2*c**3*d**2*e*f**4 + 23*a**2*c**3*d*e**3*f + 6*a**2*c**3*d*e**2*f**3 + 5*a**2*c**3*e**4 - 125*a**2*c**3*e**3*f**2 + 12*a**2*c**3*e**2*f**4 - a**2*c**2*d**2*e**4 - 4*a**2*c**2*d**2*e**3*f**2 + 41*a**2*c**2*d*e**4*f - a**2*c**2*d*e**3*f**3 - 5*a**2*c**2*e**5 + 33*a**2*c**2*e**4*f**2 + 2*a**2*c**2*e**3*f**4 - 4*a**2*c*d**2*e**5 + 22*a**2*c*d**2*e**4*f**2 - a**2*c*d**2*e**3*f**4 - 6*a**2*c*d*e**5*f - 4*a**2*c*d*e**4*f**3 - 4*a**2*c*e**6 + 60*a**2*c*e**5*f**2 - 3*a**2*c*e**4*f**4 + 4*a**2*d*e**5*f**3 - 18*a**2*e**6*f**2 + a*b**3*c**2*d*e**3*f + a*b**3*c**2*e**3*f**2 + a*b**3*c**2*e**2*f**4 + 2*a*b**3*c*d*e**4*f + 2*a*b**3*c*e**4*f**2 + 2*a*b**3*c*e**3*f**4 + a*b**3*d*e**5*f + a*b**3*e**5*f**2 + a*b**3*e**4*f**4 + a*b**2*c**3*d**2*e**2*f + 6*a*b**2*c**3*e**3*f + 5*a*b**2*c**3*e**2*f**3 + 2*a*b**2*c**2*d**2*e**3*f + 3*a*b**2*c**2*e**4*f + a*b**2*c**2*e**3*f**3 + a*b**2*c*d**2*e**4*f - 4*a*b**2*c*e**5*f - 5*a*b**2*c*e**4*f**3 - 4*a*b**2*e**6*f - 4*a*b**2*e**5*f**3 + 6*a*b*c**4*d*e**2*f - 15*a*b*c**4*e**2*f**2 + a*b*c**4*e*f**4 - 6*a*b*c**3*d*e**3*f - 14*a*b*c**3*e**3*f**2 - 3*a*b*c**3*e**2*f**4 - 13*a*b*c**2*d*e**4*f - a*b*c**2*e**4*f**2 - 7*a*b*c**2*e**3*f**4 - 3*a*b*c*d*e**5*f - 3*a*b*c*e**5*f**2 - a*b*c*e**4*f**4 + 4*a*b*d*e**6*f - 4*a*b*e**6*f**2 + 2*a*b*e**5*f**4 + a*c**5*d**2*e*f - a*c**5*d**2*f**3 - 15*a*c**5*d*e*f**2 - 6*a*c**5*e**2*f + 3*a*c**5*e*f**3 - 7*a*c**4*d**2*e**2*f - 9*a*c**4*d**2*e*f**3 - 2*a*c**4*d*e*f**4 - 12*a*c**4*e**3*f - 20*a*c**4*e**2*f**3 - 8*a*c**3*d**2*e**3*f + a*c**3*d**2*e**2*f**3 + 9*a*c**3*d*e**3*f**2 - 2*a*c**3*d*e**2*f**4 - 5*a*c**3*e**4*f + 4*a*c**3*e**3*f**3 + a*c**2*d**2*e**4*f + 6*a*c**2*d**2*e**3*f**3 - 2*a*c**2*d*e**4*f**2 + 2*a*c**2*d*e**3*f**4 + 5*a*c**2*e**5*f + 11*a*c**2*e**4*f**3 + 4*a*c*d**2*e**5*f + 4*a*c*d**2*e**4*f**3 - 4*a*c*d*e**5*f**2 + 2*a*c*d*e**4*f**4 + 4*a*c*e**6*f + 6*a*c*e**5*f**3 - 4*a*e**6*f**3",
  "28*a**10*b*c**2 - 2*a**10*b*c*e - 24*a**10*b*e**2 + 28*a**10*c**2*d - 28*a**10*c**2*f - 2*a**10*c*d*e + 2*a**10*c*e*f - 24*a**10*d*e**2 + 24*a**10*e**2*f - 34*a**9*b**2*c**2 + 17*a**9*b**2*c*e + 18*a**9*b**2*e**2 - 55*a**9*b*c**2*d + 53*a**9*b*c**2*f + 21*a**9*b*c*d*e - 29*a**9*b*c*e*f + 30*a**9*b*d*e**2 - 18*a**9*b*e**2*f - 28*a**9*c**3 - 21*a**9*c**2*d**2 - 16*a**9*c**2*d*f - 26*a**9*c**2*e + 9*a**9*c**2*f**2 + 4*a**9*c*d**2*e - 12*a**9*c*d*e*f + 26*a**9*c*e**2 + 10*a**9*c*e*f**2 + 12*a**9*d**2*e**2 + 36*a**9*d*e**2*f + 24*a**9*e**3 - 24*a**9*e**2*f**2 - 6*a**8*b**3*c**2 + 2*a**8*b**3*c*e + 6*a**8*b**3*e**2 + 34*a**8*b**2*c**2*f - 17*a**8*b**2*c*e*f - 18*a**8*b**2*e**2*f - 269*a**8*b*c**3/2 + 9*a**8*b*c**2*d**2 + 55*a**8*b*c**2*d*f - 202*a**8*b*c**2*e - 62*a**8*b*c**2*f**2 - 11*a**8*b*c*d**2*e - 21*a**8*b*c*d*e*f - 159*a**8*b*c*e**2/2 + 23*a**8*b*c*e*f**2 - 30*a**8*b*d*e**2*f + 15*a**8*b*e**3 + 36*a**8*b*e**2*f**2 - 165*a**8*c**3*d/2 + 231*a**8*c**3*f/2 + 41*a**8*c**2*d**2*f - 230*a**8*c**2*d*e - 33*a**8*c**2*d*f**2 + 288*a**8*c**2*e*f + 22*a**8*c**2*f**3 - 2*a**8*c*d**2*e*f - 193*a**8*c*d*e**2/2 + 20*a**8*c*d*e*f**2 + 129*a**8*c*e**2*f/2 - 12*a**8*c*e*f**3 - 24*a**8*d**2*e**2*f + 21*a**8*d*e**3 - 12*a**8*d*e**2*f**2 - 81*a**8*e**3*f + 6*a**7*b**3*c**2*f - 2*a**7*b**3*c*e*f - 6*a**7*b**3*e**2*f + 219*a**7*b**2*c**3 + 183*a**7*b**2*c**2*e + 55*a**7*b**2*c*e**2/2 - 45*a**7*b**2*e**3/2 + 361*a**7*b*c**3*d - 346*a**7*b*c**3*f - 9*a**7*b*c**2*d**2*f + 300*a**7*b*c**2*d*e - 217*a**7*b*c**2*e*f - 19*a**7*b*c**2*f**3 + 11*a**7*b*c*d**2*e*f + 73*a**7*b*c*d*e**2/2 - 7*a**7*b*c*e**2*f/2 + 8*a**7*b*c*e*f**3 - 21*a**7*b*d*e**3/2 + 21*a**7*b*e**3*f/2 + 6*a**7*b*e**2*f**3 + 277*a**7*c**4/2 + 106*a**7*c**3*d**2 + 2*a**7*c**3*d*f + 731*a**7*c**3*e/2 + 43*a**7*c**3*f**2/2 + 143*a**7*c**2*d**2*e - 20*a**7*c**2*d**2*f**2 + 284*a**7*c**2*d*e*f + 21*a**7*c**2*d*f**3 + 573*a**7*c**2*e**2/2 - 227*a**7*c**2*e*f**2 - 2*a**7*c**2*f**4 + 39*a**7*c*d**2*e**2 - 2*a**7*c*d**2*e*f**2 + 113*a**7*c*d*e**2*f - 6*a**7*c*d*e*f**3 + 59*a**7*c*e**3/2 - 171*a**7*c*e**2*f**2/2 - 6*a**7*d**2*e**3 + 12*a**7*d**2*e**2*f**2 - 48*a**7*d*e**3*f - 33*a**7*e**4 + 69*a**7*e**3*f**2 + 77*a**6*b**3*c**3/2 + 107*a**6*b**3*c**2*e/2 + a**6*b**3*c*e**2/2 - 19*a**6*b**3*e**3/2 - 219*a**6*b**2*c**3*f - 183*a**6*b**2*c**2*e*f - 55*a**6*b**2*c*e**2*f/2 + 45*a**6*b**2*e**3*f/2 - 43*a**6*b*c**4/2 - 151*a**6*b*c**3*d**2/2 - 361*a**6*b*c**3*d*f + 537*a**6*b*c**3*e/2 + 374*a**6*b*c**3*f**2 - 19*a**6*b*c**2*d**2*e/2 - 300*a**6*b*c**2*d*e*f - 459*a**6*b*c**2*e**2 + 717*a**6*b*c**2*e*f**2/2 - 73*a**6*b*c*d*e**2*f/2 - 796*a**6*b*c*e**3 + 55*a**6*b*c*e**2*f**2 + 21*a**6*b*d*e**3*f/2 - 148*a**6*b*e**4 - 24*a**6*b*e**3*f**2 - 621*a**6*c**4*d/2 + 136*a**6*c**4*f - 447*a**6*c**3*d**2*f/2 + 67*a**6*c**3*d*e/2 + 393*a**6*c**3*d*f**2/2 - 1321*a**6*c**3*e*f/2 - 241*a**6*c**3*f**3/2 - 289*a**6*c**2*d**2*e*f - 486*a**6*c**2*d*e**2 - 8*a**6*c**2*d*e*f**2 - 142*a**6*c**2*e**2*f - 49*a**6*c**2*e*f**3 - a**6*c**2*f**5 - 129*a**6*c*d**2*e**2*f/2 - 753*a**6*c*d*e**3 - a**6*c*d*e**2*f**2 + 681*a**6*c*e**3*f - 5*a**6*c*e**2*f**3 - 2*a**6*d**3*e**3 + 12*a**6*d**2*e**3*f - 317*a**6*d*e**4/2 + 42*a**6*d*e**3*f**2 + 485*a**6*e**4*f/2 - 13*a**6*e**3*f**3 - 77*a**5*b**3*c**3*f/2 - 107*a**5*b**3*c**2*e*f/2 - a**5*b**3*c*e**2*f/2 + 19*a**5*b**3*e**3*f/2 - 441*a**5*b**2*c**4/2 - 1225*a**5*b**2*c**3*e/2 + 291*a**5*b**2*c**2*e**2 + 696*a**5*b**2*c*e**3 + 261*a**5*b**2*e**4/2 - 671*a**5*b*c**4*d/2 + 492*a**5*b*c**4*f + 151*a**5*b*c**3*d**2*f/2 - 1881*a**5*b*c**3*d*e/2 + 1116*a**5*b*c**3*e*f + 213*a**5*b*c**3*f**3/2 + 19*a**5*b*c**2*d**2*e*f/2 + 429*a**5*b*c**2*d*e**2 - 414*a**5*b*c**2*e**2*f + 121*a**5*b*c**2*e*f**3/2 + 993*a**5*b*c*d*e**3 - 978*a**5*b*c*e**3*f + 28*a**5*b*c*e**2*f**3 + 427*a**5*b*d*e**4/2 - 210*a**5*b*e**4*f - 3*a**5*b*e**3*f**3/2 - 57*a**5*c**5 + 116*a**5*c**4*d**2 + 372*a**5*c**4*d*f - 548*a**5*c**4*e - 861*a**5*c**4*f**2/2 - 199*a**5*c**3*d**2*e/2 + 235*a**5*c**3*d**2*f**2/2 - 133*a**5*c**3*d*e*f - 116*a**5*c**3*d*f**3 - 307*a**5*c**3*e**2/2 + 83*a**5*c**3*e*f**2/2 + 21*a**5*c**3*f**4/2 - 45*a**5*c**2*d**2*e**2/2 + 146*a**5*c**2*d**2*e*f**2 + 1611*a**5*c**2*d*e**2*f/2 - 46*a**5*c**2*d*e*f**3 + 2155*a**5*c**2*e**3/2 - 105*a**5*c**2*e**2*f**2/2 + 11*a**5*c**2*e*f**4 + 497*a**5*c*d**2*e**3/2 + 51*a**5*c*d**2*e**2*f**2/2 + 1025*a**5*c*d*e**3*f - 31*a**5*c*d*e**2*f**3/2 + 928*a**5*c*e**4 - 471*a**5*c*e**3*f**2 - 3*a**5*c*e**2*f**4 + 5*a**5*d**3*e**3*f + 243*a**5*d**2*e**4/2 - 6*a**5*d**2*e**3*f**2 + 94*a**5*d*e**4*f - 15*a**5*d*e**3*f**3 + 329*a**5*e**5/2 - 117*a**5*e**4*f**2 + a**5*e**3*f**4 - 65*a**4*b**3*c**4/2 - 241*a**4*b**3*c**3*e/2 + 57*a**4*b**3*c**2*e**2/2 + 189*a**4*b**3*c*e**3/2 + 29*a**4*b**3*e**4/2 + 441*a**4*b**2*c**4*f/2 + 1225*a**4*b**2*c**3*e*f/2 - 291*a**4*b**2*c**2*e**2*f - 696*a**4*b**2*c*e**3*f - 261*a**4*b**2*e**4*f/2 + 57*a**4*b*c**5 + 102*a**4*b*c**4*d**2 + 671*a**4*b*c**4*d*f/2 + 623*a**4*b*c**4*e - 695*a**4*b*c**4*f**2/2 + 225*a**4*b*c**3*d**2*e/2 + 1881*a**4*b*c**3*d*e*f/2 + 671*a**4*b*c**3*e**2 - 1071*a**4*b*c**3*e*f**2 - 161*a**4*b*c**2*d**2*e**2/2 - 429*a**4*b*c**2*d*e**2*f - 1373*a**4*b*c**2*e**3/2 + 1221*a**4*b*c**2*e**2*f**2/2 + a**4*b*c**2*e*f**4 - 237*a**4*b*c*d**2*e**3/2 - 993*a**4*b*c*d*e**3*f - 1503*a**4*b*c*e**4/2 + 1261*a**4*b*c*e**3*f**2 + 3*a**4*b*c*e**2*f**4 - 427*a**4*b*d*e**4*f/2 + 26*a**4*b*e**5 + 483*a**4*b*e**4*f**2/2 + 2*a**4*b*e**3*f**4 + 294*a**4*c**5*d - 277*a**4*c**5*f - 363*a**4*c**4*d**2*f/2 + 1315*a**4*c**4*d*e - 121*a**4*c**4*d*f**2 - 1425*a**4*c**4*e*f/2 + 329*a**4*c**4*f**3/2 + 719*a**4*c**3*d**2*e*f/2 - 173*a**4*c**3*d*e**2/2 - 125*a**4*c**3*d*e*f**2 + 1883*a**4*c**3*e**2*f/2 + 289*a**4*c**3*e*f**3 + a**4*c**3*f**5 + 131*a**4*c**2*d**2*e**2*f - 1505*a**4*c**2*d*e**3 - 373*a**4*c**2*d*e**2*f**2 + 179*a**4*c**2*e**3*f - 81*a**4*c**2*e**2*f**3/2 + 3*a**4*c**2*e*f**5 - 485*a**4*c*d**2*e**3*f - 636*a**4*c*d*e**4 - 68*a**4*c*d*e**3*f**2 - 2213*a**4*c*e**4*f/2 - 213*a**4*c*e**3*f**3 + 3*a**4*c*e**2*f**5 - 3*a**4*d**3*e**3*f**2 - 246*a**4*d**2*e**4*f + 57*a**4*d*e**5/2 + 172*a**4*d*e**4*f**2 - 743*a**4*e**5*f/2 - 185*a**4*e**4*f**3/2 - 29*a**3*b**4*c**2*e**2/2 - 37*a**3*b**4*c*e**3 - 45*a**3*b**4*e**4/2 + 65*a**3*b**3*c**4*f/2 - 29*a**3*b**3*c**3*d*e/2 + 241*a**3*b**3*c**3*e*f/2 - 37*a**3*b**3*c**2*d*e**2 - 57*a**3*b**3*c**2*e**2*f/2 - 45*a**3*b**3*c*d*e**3/2 - 189*a**3*b**3*c*e**3*f/2 - 29*a**3*b**3*e**4*f/2 + 84*a**3*b**2*c**3*e**2 + 186*a**3*b**2*c**2*e**3 + 58*a**3*b**2*c*e**4 - 43*a**3*b**2*e**5 + 65*a**3*b*c**5*d - 57*a**3*b*c**5*f - 102*a**3*b*c**4*d**2*f + 229*a**3*b*c**4*d*e/2 - 913*a**3*b*c**4*e*f/2 - 123*a**3*b*c**4*f**3 - 225*a**3*b*c**3*d**2*e*f/2 - 823*a**3*b*c**3*d*e**2/2 - 426*a**3*b*c**3*e**2*f - 323*a**3*b*c**3*e*f**3 + 161*a**3*b*c**2*d**2*e**2*f/2 - 61*a**3*b*c**2*d*e**3/2 + 150*a**3*b*c**2*e**3*f + 224*a**3*b*c**2*e**2*f**3 - a**3*b*c**2*e*f**5 + 237*a**3*b*c*d**2*e**3*f/2 + 383*a**3*b*c*d*e**4/2 + 799*a**3*b*c*e**4*f/2 + 923*a**3*b*c*e**3*f**3/2 - 3*a**3*b*c*e**2*f**5 - 56*a**3*b*d*e**5 + 130*a**3*b*e**5*f + 93*a**3*b*e**4*f**3 - 2*a**3*b*e**3*f**5 - 18*a**3*c**6 - 130*a**3*c**5*d**2 - 361*a**3*c**5*d*f/2 - 271*a**3*c**5*e + 587*a**3*c**5*f**2/2 - 925*a**3*c**4*d**2*e/2 + 101*a**3*c**4*d**2*f**2 - 2513*a**3*c**4*d*e*f/2 + 119*a**3*c**4*d*f**3/2 - 899*a**3*c**4*e**2/2 + 1347*a**3*c**4*e*f**2 - 17*a**3*c**4*f**4/2 + 39*a**3*c**3*d**2*e**2/2 - 373*a**3*c**3*d**2*e*f**2/2 - 909*a**3*c**3*d*e**2*f/2 + 447*a**3*c**3*d*e*f**3/2 + 339*a**3*c**3*e**3 - 733*a**3*c**3*e**2*f**2/2 - 71*a**3*c**3*e*f**4/2 + 334*a**3*c**2*d**2*e**3 - 225*a**3*c**2*d**2*e**2*f**2/2 + 1405*a**3*c**2*d*e**3*f + 101*a**3*c**2*d*e**2*f**3/2 + 1083*a**3*c**2*e**4/2 - 1165*a**3*c**2*e**3*f**2 - 103*a**3*c**2*e**2*f**4/2 + 91*a**3*c*d**2*e**4 + 201*a**3*c*d**2*e**3*f**2 + 1791*a**3*c*d*e**4*f/2 - 206*a**3*c*d*e**3*f**3 - 137*a**3*c*e**5/2 - 110*a**3*c*e**4*f**2 - 53*a**3*c*e**3*f**4/2 - a**3*d**3*e**3*f**3 + 255*a**3*d**2*e**4*f**2/2 - 57*a**3*d*e**5*f - 221*a**3*d*e**4*f**3/2 - 147*a**3*e**6 + 205*a**3*e**5*f**2/2 + 29*a**2*b**4*c**2*e**2*f/2 + 37*a**2*b**4*c*e**3*f + 45*a**2*b**4*e**4*f/2 + 29*a**2*b**3*c**3*d*e*f/2 + 37*a**2*b**3*c**2*d*e**2*f + 29*a**2*b**3*c**2*e**3/2 + 29*a**2*b**3*c**2*e**2*f**2/2 + 45*a**2*b**3*c*d*e**3*f/2 + 37*a**2*b**3*c*e**4 + 37*a**2*b**3*c*e**3*f**2 + 45*a**2*b**3*e**5/2 + 45*a**2*b**3*e**4*f**2/2 + 29*a**2*b**2*c**3*d*e**2/2 - 113*a**2*b**2*c**3*e**2*f + 45*a**2*b**2*c**2*d*e**3/2 - 491*a**2*b**2*c**2*e**3*f/2 - 29*a**2*b**2*c*d*e**4/2 - 66*a**2*b**2*c*e**4*f - 45*a**2*b**2*d*e**5/2 + 131*a**2*b**2*e**5*f/2 - 65*a**2*b*c**5*d*f - 229*a**2*b*c**4*d*e*f/2 + 47*a**2*b*c**4*e**2 - 152*a**2*b*c**4*e*f**2 - 29*a**2*b*c**3*d**2*e**2/2 + 823*a**2*b*c**3*d*e**2*f/2 + 147*a**2*b*c**3*e**3/2 - 555*a**2*b*c**3*e**2*f**2/2 + 19*a**2*b*c**3*e*f**4/2 - 37*a**2*b*c**2*d**2*e**3 + 61*a**2*b*c**2*d*e**3*f/2 - 192*a**2*b*c**2*e**4 + 410*a**2*b*c**2*e**3*f**2 + 77*a**2*b*c**2*e**2*f**4/2 - 45*a**2*b*c*d**2*e**4/2 - 383*a**2*b*c*d*e**4*f/2 - 305*a**2*b*c*e**5/2 + 633*a**2*b*c*e**4*f**2/2 + 103*a**2*b*c*e**3*f**4/2 + 56*a**2*b*d*e**5*f + 57*a**2*b*e**6/2 - 113*a**2*b*e**5*f**2 + 47*a**2*b*e**4*f**4/2 + 18*a**2*c**6*f + 231*a**2*c**5*d**2*f/2 + 123*a**2*c**5*d*e/2 - 227*a**2*c**5*d*f**2/2 + 213*a**2*c**5*e*f + 81*a**2*c**5*f**3/2 + 542*a**2*c**4*d**2*e*f - 71*a**2*c**4*d**2*f**3/2 + 125*a**2*c**4*d*e**2 - 169*a**2*c**4*d*e*f**2/2 + 592*a**2*c**4*e**2*f - 173*a**2*c**4*e*f**3/2 + 195*a**2*c**3*d**2*e**2*f - 147*a**2*c**3*d**2*e*f**3/2 - 265*a**2*c**3*d*e**3/2 + 502*a**2*c**3*d*e**2*f**2 + a**2*c**3*d*e*f**4 + 51*a**2*c**3*e**3*f/2 - 843*a**2*c**3*e**2*f**3/2 - 366*a**2*c**2*d**2*e**3*f + 4*a**2*c**2*d**2*e**2*f**3 - 130*a**2*c**2*d*e**4 + 130*a**2*c**2*d*e**3*f**2 + 3*a**2*c**2*d*e**2*f**4 - 811*a**2*c**2*e**4*f - 183*a**2*c**2*e**3*f**3/2 - 238*a**2*c*d**2*e**4*f + 71*a**2*c*d**2*e**3*f**3/2 + 57*a**2*c*d*e**5/2 - 435*a**2*c*d*e**4*f**2/2 + 2*a**2*c*d*e**3*f**4 - 213*a**2*c*e**5*f + 577*a**2*c*e**4*f**3/2 + a**2*d**3*e**3*f**4 - 3*a**2*d**2*e**4*f**3 + 57*a**2*d*e**5*f**2/2 + 3*a**2*d*e**4*f**4 + 294*a**2*e**6*f + 209*a**2*e**5*f**3/2 - 29*a*b**3*c**2*e**3*f/2 - 29*a*b**3*c**2*e**2*f**3/2 - 37*a*b**3*c*e**4*f - 37*a*b**3*c*e**3*f**3 - 45*a*b**3*e**5*f/2 - 45*a*b**3*e**4*f**3/2 - 29*a*b**2*c**3*d*e**2*f/2 + 29*a*b**2*c**3*e**2*f**2 - 45*a*b**2*c**2*d*e**3*f/2 + 119*a*b**2*c**2*e**3*f**2/2 + 29*a*b**2*c*d*e**4*f/2 + 8*a*b**2*c*e**4*f**2 + 45*a*b**2*d*e**5*f/2 - 45*a*b**2*e**5*f**2/2 - 47*a*b*c**4*e**2*f - 29*a*b*c**4*e*f**3/2 + 29*a*b*c**3*d**2*e**2*f/2 - 147*a*b*c**3*e**3*f/2 + 65*a*b*c**3*e**2*f**3/2 + 37*a*b*c**2*d**2*e**3*f + 192*a*b*c**2*e**4*f + 253*a*b*c**2*e**3*f**3/2 + 45*a*b*c*d**2*e**4*f/2 + 305*a*b*c*e**5*f/2 + 71*a*b*c*e**4*f**3/2 - 57*a*b*e**6*f/2 - 43*a*b*e**5*f**3 + 29*a*c**5*d**2*f**2/2 - 123*a*c**5*d*e*f/2 + 58*a*c**5*e*f**2 - 159*a*c**4*d**2*e*f**2/2 - 125*a*c**4*d*e**2*f + 26*a*c**4*d*e*f**3 - 285*a*c**4*e**2*f**2/2 - 429*a*c**3*d**2*e**2*f**2/2 + 265*a*c**3*d*e**3*f/2 + 39*a*c**3*d*e**2*f**3 - 729*a*c**3*e**3*f**2/2 + 32*a*c**2*d**2*e**3*f**2 + 130*a*c**2*d*e**4*f - 30*a*c**2*d*e**3*f**3 + 539*a*c**2*e**4*f**2/2 + 147*a*c*d**2*e**4*f**2 - 57*a*c*d*e**5*f/2 - 42*a*c*d*e**4*f**3 + 563*a*c*e**5*f**2/2 - 147*a*e**6*f**2",
  "-a**8*b*c**3/2 - 6*a**8*b*c**2*e + 3*a**8*b*c*e**2/2 + 2*a**8*b*e**3 - a**8*c**3*d/2 + a**8*c**3*f/2 - 6*a**8*c**2*d*e + 6*a**8*c**2*e*f + 3*a**8*c*d*e**2/2 - 3*a**8*c*e**2*f/2 + 2*a**8*d*e**3 - 2*a**8*e**3*f + 3*a**7*b**2*c**3 + 5*a**7*b**2*c**2*e - 5*a**7*b**2*c*e**2/2 - 3*a**7*b**2*e**3/2 + 5*a**7*b*c**3*d - 6*a**7*b*c**3*f + 8*a**7*b*c**2*d*e - 5*a**7*b*c**2*e*f - 7*a**7*b*c*d*e**2/2 + 7*a**7*b*c*e**2*f/2 - 5*a**7*b*d*e**3/2 + 3*a**7*b*e**3*f/2 + a**7*c**4/2 + 2*a**7*c**3*d**2 - 4*a**7*c**3*d*f + 13*a**7*c**3*e/2 + 5*a**7*c**3*f**2/2 + 3*a**7*c**2*d**2*e + 9*a**7*c**2*d*e*f + 9*a**7*c**2*e**2/2 - 6*a**7*c**2*e*f**2 - a**7*c*d**2*e**2 - a**7*c*d*e**2*f - 7*a**7*c*e**3/2 + a**7*c*e**2*f**2/2 - a**7*d**2*e**3 - 3*a**7*d*e**3*f - 2*a**7*e**4 + 2*a**7*e**3*f**2 + a**6*b**3*c**3/2 + 3*a**6*b**3*c**2*e/2 - a**6*b**3*c*e**2/2 - a**6*b**3*e**3/2 - 3*a**6*b**2*c**3*f - 5*a**6*b**2*c**2*e*f + 5*a**6*b**2*c*e**2*f/2 + 3*a**6*b**2*e**3*f/2 - 5*a**6*b*c**4/2 - 3*a**6*b*c**3*d**2/2 - 5*a**6*b*c**3*d*f + 9*a**6*b*c**3*e/2 + 5*a**6*b*c**3*f**2 - a**6*b*c**2*d**2*e/2 - 8*a**6*b*c**2*d*e*f - 16*a**6*b*c**2*e**2 + 19*a**6*b*c**2*e*f**2/2 + a**6*b*c*d**2*e**2 + 7*a**6*b*c*d*e**2*f/2 - 14*a**6*b*c*e**3 - 4*a**6*b*c*e**2*f**2 + 5*a**6*b*d*e**3*f/2 - 3*a**6*b*e**4 - 3*a**6*b*e**3*f**2 - 11*a**6*c**4*d/2 + 5*a**6*c**4*f - 7*a**6*c**3*d**2*f/2 - 5*a**6*c**3*d*e/2 + 15*a**6*c**3*d*f**2/2 - 13*a**6*c**3*e*f/2 - 7*a**6*c**3*f**3/2 - 6*a**6*c**2*d**2*e*f - 11*a**6*c**2*d*e**2 - 3*a**6*c**2*d*e*f**2 - 2*a**6*c**2*e**2*f + 3*a**6*c*d**2*e**2*f/2 - 13*a**6*c*d*e**3 - a**6*c*d*e**2*f**2 + 19*a**6*c*e**3*f + a**6*c*e**2*f**3 + 2*a**6*d**2*e**3*f - 7*a**6*d*e**4/2 + a**6*d*e**3*f**2 + 17*a**6*e**4*f/2 - a**5*b**3*c**3*f/2 - 3*a**5*b**3*c**2*e*f/2 + a**5*b**3*c*e**2*f/2 + a**5*b**3*e**3*f/2 - 9*a**5*b**2*c**4/2 - 23*a**5*b**2*c**3*e/2 + 12*a**5*b**2*c**2*e**2 + 16*a**5*b**2*c*e**3 + 7*a**5*b**2*e**4/2 - 9*a**5*b*c**4*d/2 + 12*a**5*b*c**4*f + 3*a**5*b*c**3*d**2*f/2 - 37*a**5*b*c**3*d*e/2 + 24*a**5*b*c**3*e*f + 3*a**5*b*c**3*f**3/2 + a**5*b*c**2*d**2*e*f/2 + 20*a**5*b*c**2*d*e**2 - 17*a**5*b*c**2*e**2*f + 3*a**5*b*c**2*e*f**3/2 - a**5*b*c*d**2*e**2*f + 23*a**5*b*c*d*e**3 - 26*a**5*b*c*e**3*f - a**5*b*c*e**2*f**3 + 9*a**5*b*d*e**4/2 - 6*a**5*b*e**4*f - a**5*b*e**3*f**3/2 + a**5*c**5 + 3*a**5*c**4*d**2 + 11*a**5*c**4*d*f - 8*a**5*c**4*e - 23*a**5*c**4*f**2/2 + a**5*c**3*d**2*e/2 + 3*a**5*c**3*d**2*f**2/2 + a**5*c**3*d*e*f - 3*a**5*c**3*d*f**3 + 9*a**5*c**3*e**2/2 - 13*a**5*c**3*e*f**2/2 + a**5*c**3*f**4/2 + a**5*c**2*d**2*e**2/2 + 3*a**5*c**2*d**2*e*f**2 + 41*a**5*c**2*d*e**2*f/2 + 57*a**5*c**2*e**3/2 + 3*a**5*c**2*e**2*f**2/2 + 11*a**5*c*d**2*e**3/2 - a**5*c*d**2*e**2*f**2/2 + 16*a**5*c*d*e**3*f + a**5*c*d*e**2*f**3/2 + 21*a**5*c*e**4 - 8*a**5*c*e**3*f**2 + 5*a**5*d**2*e**4/2 - a**5*d**2*e**3*f**2 + 2*a**5*d*e**4*f + 9*a**5*e**5/2 - 4*a**5*e**4*f**2 - a**4*b**3*c**4/2 - 5*a**4*b**3*c**3*e/2 + 3*a**4*b**3*c**2*e**2/2 + 5*a**4*b**3*c*e**3/2 + a**4*b**3*e**4/2 + 9*a**4*b**2*c**4*f/2 + 23*a**4*b**2*c**3*e*f/2 - 12*a**4*b**2*c**2*e**2*f - 16*a**4*b**2*c*e**3*f - 7*a**4*b**2*e**4*f/2 + 3*a**4*b*c**4*d**2 + 9*a**4*b*c**4*d*f/2 + 14*a**4*b*c**4*e - 13*a**4*b*c**4*f**2/2 + 3*a**4*b*c**3*d**2*e/2 + 37*a**4*b*c**3*d*e*f/2 + 11*a**4*b*c**3*e**2 - 22*a**4*b*c**3*e*f**2 - 7*a**4*b*c**2*d**2*e**2/2 - 20*a**4*b*c**2*d*e**2*f - 45*a**4*b*c**2*e**3/2 + 47*a**4*b*c**2*e**2*f**2/2 - 5*a**4*b*c*d**2*e**3/2 - 23*a**4*b*c*d*e**3*f - 31*a**4*b*c*e**4/2 + 28*a**4*b*c*e**3*f**2 - 9*a**4*b*d*e**4*f/2 + 11*a**4*b*e**4*f**2/2 + 3*a**4*c**5*d - 7*a**4*c**5*f - 17*a**4*c**4*d**2*f/2 + 24*a**4*c**4*d*e - 7*a**4*c**4*d*f**2 - 45*a**4*c**4*e*f/2 + 13*a**4*c**4*f**3/2 + 5*a**4*c**3*d**2*e*f/2 - 31*a**4*c**3*d*e**2/2 - 4*a**4*c**3*d*e*f**2 + 43*a**4*c**3*e**2*f/2 + 8*a**4*c**3*e*f**3 - a**4*c**2*d**2*e**2*f - 39*a**4*c**2*d*e**3 - 9*a**4*c**2*d*e**2*f**2 - a**4*c**2*e**3*f - 5*a**4*c**2*e**2*f**3/2 - 11*a**4*c*d**2*e**3*f - 14*a**4*c*d*e**4 + 2*a**4*c*d*e**3*f**2 - 49*a**4*c*e**4*f/2 - 7*a**4*c*e**3*f**3 - 5*a**4*d**2*e**4*f + a**4*d*e**5/2 + 4*a**4*d*e**4*f**2 - 19*a**4*e**5*f/2 - 5*a**4*e**4*f**3/2 - a**3*b**4*c**2*e**2/2 - a**3*b**4*c*e**3 - a**3*b**4*e**4/2 + a**3*b**3*c**4*f/2 - a**3*b**3*c**3*d*e/2 + 5*a**3*b**3*c**3*e*f/2 - a**3*b**3*c**2*d*e**2 - 3*a**3*b**3*c**2*e**2*f/2 - a**3*b**3*c*d*e**3/2 - 5*a**3*b**3*c*e**3*f/2 - a**3*b**3*e**4*f/2 + 3*a**3*b**2*c**3*e**2 + 5*a**3*b**2*c**2*e**3 + a**3*b**2*c*e**4 - a**3*b**2*e**5 + a**3*b*c**5*d - 3*a**3*b*c**4*d**2*f + 5*a**3*b*c**4*d*e/2 - 19*a**3*b*c**4*e*f/2 - 3*a**3*b*c**4*f**3 - 3*a**3*b*c**3*d**2*e*f/2 - 19*a**3*b*c**3*d*e**2/2 - 8*a**3*b*c**3*e**2*f - 7*a**3*b*c**3*e*f**3 + 7*a**3*b*c**2*d**2*e**2*f/2 + 3*a**3*b*c**2*d*e**3/2 + 6*a**3*b*c**2*e**3*f + 8*a**3*b*c**2*e**2*f**3 + 5*a**3*b*c*d**2*e**3*f/2 + 9*a**3*b*c*d*e**4/2 + 15*a**3*b*c*e**4*f/2 + 21*a**3*b*c*e**3*f**3/2 - a**3*b*d*e**5 + 3*a**3*b*e**5*f + 3*a**3*b*e**4*f**3 - 2*a**3*c**5*d**2 + a**3*c**5*d*f/2 - 6*a**3*c**5*e + 9*a**3*c**5*f**2/2 - 17*a**3*c**4*d**2*e/2 + 7*a**3*c**4*d**2*f**2 - 47*a**3*c**4*d*e*f/2 + 3*a**3*c**4*d*f**3/2 - 17*a**3*c**4*e**2/2 + 34*a**3*c**4*e*f**2 - a**3*c**4*f**4/2 + 9*a**3*c**3*d**2*e**2/2 - a**3*c**3*d**2*e*f**2/2 + 5*a**3*c**3*d*e**2*f/2 + 11*a**3*c**3*d*e*f**3/2 + 12*a**3*c**3*e**3 - 29*a**3*c**3*e**2*f**2/2 - 3*a**3*c**3*e*f**4/2 + 9*a**3*c**2*d**2*e**3 + a**3*c**2*d**2*e**2*f**2/2 + 39*a**3*c**2*d*e**3*f - a**3*c**2*d*e**2*f**3/2 + 25*a**3*c**2*e**4/2 - 27*a**3*c**2*e**3*f**2 - 3*a**3*c**2*e**2*f**4/2 + 2*a**3*c*d**2*e**4 + 5*a**3*c*d**2*e**3*f**2 + 39*a**3*c*d*e**4*f/2 - 5*a**3*c*d*e**3*f**3 - 5*a**3*c*e**5/2 - 3*a**3*c*e**4*f**2 - a**3*c*e**3*f**4/2 + 5*a**3*d**2*e**4*f**2/2 - a**3*d*e**5*f - 5*a**3*d*e**4*f**3/2 - 3*a**3*e**6 + 5*a**3*e**5*f**2/2 + a**2*b**4*c**2*e**2*f/2 + a**2*b**4*c*e**3*f + a**2*b**4*e**4*f/2 + a**2*b**3*c**3*d*e*f/2 + a**2*b**3*c**2*d*e**2*f + a**2*b**3*c**2*e**3/2 + a**2*b**3*c**2*e**2*f**2/2 + a**2*b**3*c*d*e**3*f/2 + a**2*b**3*c*e**4 + a**2*b**3*c*e**3*f**2 + a**2*b**3*e**5/2 + a**2*b**3*e**4*f**2/2 + a**2*b**2*c**3*d*e**2/2 - 4*a**2*b**2*c**3*e**2*f + a**2*b**2*c**2*d*e**3/2 - 13*a**2*b**2*c**2*e**3*f/2 - a**2*b**2*c*d*e**4/2 - a**2*b**2*c*e**4*f - a**2*b**2*d*e**5/2 + 3*a**2*b**2*e**5*f/2 - a**2*b*c**5*d*f - 5*a**2*b*c**4*d*e*f/2 + a**2*b*c**4*e**2 - 4*a**2*b*c**4*e*f**2 - a**2*b*c**3*d**2*e**2/2 + 19*a**2*b*c**3*d*e**2*f/2 + a**2*b*c**3*e**3/2 - 9*a**2*b*c**3*e**2*f**2/2 + a**2*b*c**3*e*f**4/2 - a**2*b*c**2*d**2*e**3 - 3*a**2*b*c**2*d*e**3*f/2 - 6*a**2*b*c**2*e**4 + 13*a**2*b*c**2*e**3*f**2 + 3*a**2*b*c**2*e**2*f**4/2 - a**2*b*c*d**2*e**4/2 - 9*a**2*b*c*d*e**4*f/2 - 7*a**2*b*c*e**5/2 + 15*a**2*b*c*e**4*f**2/2 + 3*a**2*b*c*e**3*f**4/2 + a**2*b*d*e**5*f + a**2*b*e**6/2 - 2*a**2*b*e**5*f**2 + a**2*b*e**4*f**4/2 + 3*a**2*c**5*d**2*f/2 + 3*a**2*c**5*d*e/2 - 7*a**2*c**5*d*f**2/2 + 4*a**2*c**5*e*f + 3*a**2*c**5*f**3/2 + 11*a**2*c**4*d**2*e*f - 3*a**2*c**4*d**2*f**3/2 + 2*a**2*c**4*d*e**2 - 3*a**2*c**4*d*e*f**2/2 + 14*a**2*c**4*e**2*f - 7*a**2*c**4*e*f**3/2 - 5*a**2*c**3*d**2*e*f**3/2 - 9*a**2*c**3*d*e**3/2 + 12*a**2*c**3*d*e**2*f**2 - 9*a**2*c**3*e**3*f/2 - 23*a**2*c**3*e**2*f**3/2 - 11*a**2*c**2*d**2*e**3*f - 3*a**2*c**2*d*e**4 + a**2*c**2*d*e**3*f**2 - 21*a**2*c**2*e**4*f - a**2*c**2*e**3*f**3/2 - 5*a**2*c*d**2*e**4*f + a**2*c*d**2*e**3*f**3/2 + a**2*c*d*e**5/2 - 9*a**2*c*d*e**4*f**2/2 - 2*a**2*c*e**5*f + 13*a**2*c*e**4*f**3/2 + a**2*d*e**5*f**2/2 + 6*a**2*e**6*f + 5*a**2*e**5*f**3/2 - a*b**3*c**2*e**3*f/2 - a*b**3*c**2*e**2*f**3/2 - a*b**3*c*e**4*f - a*b**3*c*e**3*f**3 - a*b**3*e**5*f/2 - a*b**3*e**4*f**3/2 - a*b**2*c**3*d*e**2*f/2 + a*b**2*c**3*e**2*f**2 - a*b**2*c**2*d*e**3*f/2 + 3*a*b**2*c**2*e**3*f**2/2 + a*b**2*c*d*e**4*f/2 + a*b**2*d*e**5*f/2 - a*b**2*e**5*f**2/2 - a*b*c**4*e**2*f - a*b*c**4*e*f**3/2 + a*b*c**3*d**2*e**2*f/2 - a*b*c**3*e**3*f/2 + 3*a*b*c**3*e**2*f**3/2 + a*b*c**2*d**2*e**3*f + 6*a*b*c**2*e**4*f + 7*a*b*c**2*e**3*f**3/2 + a*b*c*d**2*e**4*f/2 + 7*a*b*c*e**5*f/2 + a*b*c*e**4*f**3/2 - a*b*e**6*f/2 - a*b*e**5*f**3 + a*c**5*d**2*f**2/2 - 3*a*c**5*d*e*f/2 + 2*a*c**5*e*f**2 - 5*a*c**4*d**2*e*f**2/2 - 2*a*c**4*d*e**2*f + a*c**4*d*e*f**3 - 11*a*c**4*e**2*f**2/2 - 9*a*c**3*d**2*e**2*f**2/2 + 9*a*c**3*d*e**3*f/2 + a*c**3*d*e**2*f**3 - 15*a*c**3*e**3*f**2/2 + 2*a*c**2*d**2*e**3*f**2 + 3*a*c**2*d*e**4*f - a*c**2*d*e**3*f**3 + 17*a*c**2*e**4*f**2/2 + 3*a*c*d**2*e**4*f**2 - a*c*d*e**5*f/2 - a*c*d*e**4*f**3 + 9*a*c*e**5*f**2/2 - 3*a*e**6*f**2",
  "-4*a**10*b*c - 16*a**10*b*e - 4*a**10*c*d + 4*a**10*c*f - 16*a**10*d*e + 16*a**10*e*f + 14*a**9*b**2*c + 12*a**9*b**2*e + 20*a**9*b*c*d - 18*a**9*b*c*f + 20*a**9*b*d*e - 12*a**9*b*e*f + 4*a**9*c**2 + 6*a**9*c*d**2 - 2*a**9*c*d*f + 20*a**9*c*e + 8*a**9*d**2*e + 24*a**9*d*e*f + 16*a**9*e**2 - 16*a**9*e*f**2 + 3*a**8*b**3*c + 4*a**8*b**3*e - 14*a**8*b**2*c*f - 12*a**8*b**2*e*f - 120*a**8*b*c**2 - 7*a**8*b*c*d**2 - 20*a**8*b*c*d*f - 69*a**8*b*c*e + 21*a**8*b*c*f**2 - 20*a**8*b*d*e*f + 35*a**8*b*e**2 + 24*a**8*b*e*f**2 - 132*a**8*c**2*d + 122*a**8*c**2*f - 8*a**8*c*d**2*f - 81*a**8*c*d*e + 6*a**8*c*d*f**2 + 47*a**8*c*e*f - 4*a**8*c*f**3 - 16*a**8*d**2*e*f + 39*a**8*d*e**2 - 8*a**8*d*e*f**2 - 79*a**8*e**2*f - 3*a**7*b**3*c*f - 4*a**7*b**3*e*f + 111*a**7*b**2*c**2 + 14*a**7*b**2*c*e - 34*a**7*b**2*e**2 + 183*a**7*b*c**2*d - 143*a**7*b*c**2*f + 7*a**7*b*c*d**2*f + 32*a**7*b*c*d*e + 25*a**7*b*c*e*f + 3*a**7*b*c*f**3 - 37*a**7*b*d*e**2 + 26*a**7*b*e**2*f + 4*a**7*b*e*f**3 + 110*a**7*c**3 + 90*a**7*c**2*d**2 + 122*a**7*c**2*d*f + 165*a**7*c**2*e - 88*a**7*c**2*f**2 + 32*a**7*c*d**2*e + 2*a**7*c*d**2*f**2 + 125*a**7*c*d*e*f + 8*a**7*c*e**2 - 82*a**7*c*e*f**2 - 15*a**7*d**2*e**2 + 8*a**7*d**2*e*f**2 - 71*a**7*d*e**2*f - 47*a**7*e**3 + 71*a**7*e**2*f**2 + 20*a**6*b**3*c**2 + 5*a**6*b**3*c*e - 12*a**6*b**3*e**2 - 111*a**6*b**2*c**2*f - 14*a**6*b**2*c*e*f + 34*a**6*b**2*e**2*f + 147*a**6*b*c**3 - 24*a**6*b*c**2*d**2 - 183*a**6*b*c**2*d*f + 66*a**6*b*c**2*e + 209*a**6*b*c**2*f**2 + 9*a**6*b*c*d**2*e - 32*a**6*b*c*d*e*f - 489*a**6*b*c*e**2 + 46*a**6*b*c*e*f**2 - a**6*b*c*f**4 + 37*a**6*b*d*e**2*f - 97*a**6*b*e**3 - 53*a**6*b*e**2*f**2 - 29*a**6*c**3*d - 113*a**6*c**3*f - 178*a**6*c**2*d**2*f + 43*a**6*c**2*d*e + 75*a**6*c**2*d*f**2 - 373*a**6*c**2*e*f - 49*a**6*c**2*f**3 - 59*a**6*c*d**2*e*f - 437*a**6*c*d*e**2 - 53*a**6*c*d*e*f**2 + 370*a**6*c*e**2*f + 16*a**6*c*e*f**3 - 2*a**6*d**3*e**2 + 30*a**6*d**2*e**2*f - 112*a**6*d*e**3 + 43*a**6*d*e**2*f**2 + 229*a**6*e**3*f - 9*a**6*e**2*f**3 - 20*a**5*b**3*c**2*f - 5*a**5*b**3*c*e*f + 12*a**5*b**3*e**2*f - 258*a**5*b**2*c**3 - 140*a**5*b**2*c**2*e + 456*a**5*b**2*c*e**2 + 100*a**5*b**2*e**3 - 384*a**5*b*c**3*d + 435*a**5*b*c**3*f + 24*a**5*b*c**2*d**2*f - 235*a**5*b*c**2*d*e + 254*a**5*b*c**2*e*f + 54*a**5*b*c**2*f**3 - 9*a**5*b*c*d**2*e*f + 653*a**5*b*c*d*e**2 - 655*a**5*b*c*e**2*f - 2*a**5*b*c*e*f**3 - a**5*b*c*f**5 + 149*a**5*b*d*e**3 - 162*a**5*b*e**3*f - 8*a**5*b*e**2*f**3 - 181*a**5*c**4 - 6*a**5*c**3*d**2 + 5*a**5*c**3*d*f - 311*a**5*c**3*e - 114*a**5*c**3*f**2 - 103*a**5*c**2*d**2*e + 88*a**5*c**2*d**2*f**2 - 24*a**5*c**2*d*e*f - 65*a**5*c**2*d*f**3 + 324*a**5*c**2*e**2 + 146*a**5*c**2*e*f**2 + 10*a**5*c**2*f**4 + 108*a**5*c*d**2*e**2 + 27*a**5*c*d**2*e*f**2 + 681*a**5*c*d*e**2*f + 9*a**5*c*d*e*f**3 + 596*a**5*c*e**3 - 239*a**5*c*e**2*f**2 - 3*a**5*c*e*f**4 + 5*a**5*d**3*e**2*f + 92*a**5*d**2*e**3 - 15*a**5*d**2*e**2*f**2 + 57*a**5*d*e**3*f - 11*a**5*d*e**2*f**3 + 127*a**5*e**4 - 112*a**5*e**3*f**2 + a**5*e**2*f**4 - 39*a**4*b**3*c**3 - 35*a**4*b**3*c**2*e + 67*a**4*b**3*c*e**2 + 12*a**4*b**3*e**3 + 258*a**4*b**2*c**3*f + 140*a**4*b**2*c**2*e*f - 456*a**4*b**2*c*e**2*f - 100*a**4*b**2*e**3*f + 75*a**4*b*c**4 + 84*a**4*b*c**3*d**2 + 384*a**4*b*c**3*d*f + 468*a**4*b*c**3*e - 441*a**4*b*c**3*f**2 + 235*a**4*b*c**2*d*e*f - 52*a**4*b*c**2*e**2 - 266*a**4*b*c**2*e*f**2 - 89*a**4*b*c*d**2*e**2 - 653*a**4*b*c*d*e**2*f - 587*a**4*b*c*e**3 + 826*a**4*b*c*e**2*f**2 + a**4*b*c*e*f**4 - 149*a**4*b*d*e**3*f + 22*a**4*b*e**4 + 168*a**4*b*e**3*f**2 + a**4*b*e**2*f**4 + 423*a**4*c**4*d - 246*a**4*c**4*f + 31*a**4*c**3*d**2*f + 512*a**4*c**3*d*e - 47*a**4*c**3*d*f**2 + 7*a**4*c**3*e*f + 126*a**4*c**3*f**3 + 257*a**4*c**2*d**2*e*f - 771*a**4*c**2*d*e**2 - 126*a**4*c**2*d*e*f**2 + 666*a**4*c**2*e**2*f + 88*a**4*c**2*e*f**3 + a**4*c**2*f**5 - 217*a**4*c*d**2*e**2*f - 498*a**4*c*d*e**3 - 153*a**4*c*d*e**2*f**2 - 607*a**4*c*e**3*f - 119*a**4*c*e**2*f**3 + 2*a**4*c*e*f**5 - 3*a**4*d**3*e**2*f**2 - 187*a**4*d**2*e**3*f + 21*a**4*d*e**4 + 136*a**4*d*e**3*f**2 - 286*a**4*e**4*f - 70*a**4*e**3*f**3 - 15*a**3*b**4*c*e**2 - 17*a**3*b**4*e**3 + 39*a**3*b**3*c**3*f - 15*a**3*b**3*c**2*d*e + 35*a**3*b**3*c**2*e*f - 17*a**3*b**3*c*d*e**2 - 67*a**3*b**3*c*e**2*f - 12*a**3*b**3*e**3*f + 87*a**3*b**2*c**2*e**2 + 69*a**3*b**2*c*e**3 - 33*a**3*b**2*e**4 + 78*a**3*b*c**4*d - 75*a**3*b*c**4*f - 84*a**3*b*c**3*d**2*f - 77*a**3*b*c**3*d*e - 285*a**3*b*c**3*e*f - 141*a**3*b*c**3*f**3 - 192*a**3*b*c**2*d*e**2 - 50*a**3*b*c**2*e**2*f - 64*a**3*b*c**2*e*f**3 + 89*a**3*b*c*d**2*e**2*f + 190*a**3*b*c*d*e**3 + 217*a**3*b*c*e**3*f + 292*a**3*b*c*e**2*f**3 - a**3*b*c*e*f**5 - 40*a**3*b*d*e**4 + 94*a**3*b*e**4*f + 74*a**3*b*e**3*f**3 - a**3*b*e**2*f**5 - 24*a**3*c**5 - 156*a**3*c**4*d**2 - 300*a**3*c**4*d*f - 228*a**3*c**4*e + 385*a**3*c**4*f**2 - 155*a**3*c**3*d**2*e + 12*a**3*c**3*d**2*f**2 - 674*a**3*c**3*d*e*f + 71*a**3*c**3*d*f**3 - 50*a**3*c**3*e**2 + 462*a**3*c**3*e*f**2 - 9*a**3*c**3*f**4 + 215*a**3*c**2*d**2*e**2 - 131*a**3*c**2*d**2*e*f**2 + 519*a**3*c**2*d*e**2*f + 106*a**3*c**2*d*e*f**3 + 392*a**3*c**2*e**3 - 797*a**3*c**2*e**2*f**2 - 26*a**3*c**2*e*f**4 + 70*a**3*c*d**2*e**3 + 81*a**3*c*d**2*e**2*f**2 + 716*a**3*c*d*e**3*f - 92*a**3*c*d*e**2*f**3 + 33*a**3*c*e**4 - 145*a**3*c*e**3*f**2 - 20*a**3*c*e**2*f**4 - a**3*d**3*e**2*f**3 + 98*a**3*d**2*e**3*f**2 - 42*a**3*d*e**4*f - 84*a**3*d*e**3*f**3 - 110*a**3*e**5 + 81*a**3*e**4*f**2 + 15*a**2*b**4*c*e**2*f + 17*a**2*b**4*e**3*f + 15*a**2*b**3*c**2*d*e*f + 17*a**2*b**3*c*d*e**2*f + 15*a**2*b**3*c*e**3 + 15*a**2*b**3*c*e**2*f**2 + 17*a**2*b**3*e**4 + 17*a**2*b**3*e**3*f**2 + 15*a**2*b**2*c**2*d*e**2 - 117*a**2*b**2*c**2*e**2*f + 2*a**2*b**2*c*d*e**3 - 88*a**2*b**2*c*e**3*f - 17*a**2*b**2*d*e**4 + 50*a**2*b**2*e**4*f - 78*a**2*b*c**4*d*f + 77*a**2*b*c**3*d*e*f + 54*a**2*b*c**3*e**2 - 168*a**2*b*c**3*e*f**2 - 15*a**2*b*c**2*d**2*e**2 + 192*a**2*b*c**2*d*e**2*f - 35*a**2*b*c**2*e**3 + 47*a**2*b*c**2*e**2*f**2 + 10*a**2*b*c**2*e*f**4 - 17*a**2*b*c*d**2*e**3 - 190*a**2*b*c*d*e**3*f - 136*a**2*b*c*e**4 + 318*a**2*b*c*e**3*f**2 + 26*a**2*b*c*e**2*f**4 + 40*a**2*b*d*e**4*f + 21*a**2*b*e**5 - 83*a**2*b*e**4*f**2 + 17*a**2*b*e**3*f**4 + 24*a**2*c**5*f + 141*a**2*c**4*d**2*f + 69*a**2*c**4*d*e - 123*a**2*c**4*d*f**2 + 168*a**2*c**4*e*f + 42*a**2*c**4*f**3 + 264*a**2*c**3*d**2*e*f - 37*a**2*c**3*d**2*f**3 - 3*a**2*c**3*d*e**2 + 135*a**2*c**3*d*e*f**2 + 288*a**2*c**3*e**2*f - 158*a**2*c**3*e*f**3 - 156*a**2*c**2*d**2*e**2*f - 23*a**2*c**2*d**2*e*f**3 - 119*a**2*c**2*d*e**3 + 250*a**2*c**2*d*e**2*f**2 + a**2*c**2*d*e*f**4 - 366*a**2*c**2*e**3*f - 193*a**2*c**2*e**2*f**3 - 180*a**2*c*d**2*e**3*f + 28*a**2*c*d**2*e**2*f**3 + 21*a**2*c*d*e**4 - 186*a**2*c*d*e**3*f**2 + a**2*c*d*e**2*f**4 - 326*a**2*c*e**4*f + 156*a**2*c*e**3*f**3 + a**2*d**3*e**2*f**4 - 3*a**2*d**2*e**3*f**3 + 21*a**2*d*e**4*f**2 + 3*a**2*d*e**3*f**4 + 220*a**2*e**5*f + 78*a**2*e**4*f**3 - 15*a*b**3*c*e**3*f - 15*a*b**3*c*e**2*f**3 - 17*a*b**3*e**4*f - 17*a*b**3*e**3*f**3 - 15*a*b**2*c**2*d*e**2*f + 30*a*b**2*c**2*e**2*f**2 - 2*a*b**2*c*d*e**3*f + 19*a*b**2*c*e**3*f**2 + 17*a*b**2*d*e**4*f - 17*a*b**2*e**4*f**2 - 54*a*b*c**3*e**2*f - 15*a*b*c**3*e*f**3 + 15*a*b*c**2*d**2*e**2*f + 35*a*b*c**2*e**3*f + 55*a*b*c**2*e**2*f**3 + 17*a*b*c*d**2*e**3*f + 136*a*b*c*e**4*f + 52*a*b*c*e**3*f**3 - 21*a*b*e**5*f - 33*a*b*e**4*f**3 + 15*a*c**4*d**2*f**2 - 69*a*c**4*d*e*f + 60*a*c**4*e*f**2 - 109*a*c**3*d**2*e*f**2 + 3*a*c**3*d*e**2*f + 27*a*c**3*d*e*f**3 - 238*a*c**3*e**2*f**2 - 59*a*c**2*d**2*e**2*f**2 + 119*a*c**2*d*e**3*f + 2*a*c**2*d*e**2*f**3 - 26*a*c**2*e**3*f**2 + 110*a*c*d**2*e**3*f**2 - 21*a*c*d*e**4*f - 32*a*c*d*e**3*f**3 + 293*a*c*e**4*f**2 - 110*a*e**5*f**2",
  "11*a**8*b*c**2 + a**8*b*c*e - 4*a**8*b*e**2 + 11*a**8*c**2*d - 11*a**8*c**2*f + a**8*c*d*e - a**8*c*e*f - 4*a**8*d*e**2 + 4*a**8*e**2*f - 12*a**7*b**2*c**2 + 2*a**7*b**2*c*e + 3*a**7*b**2*e**2 - 18*a**7*b*c**2*d + 18*a**7*b*c**2*f + 2*a**7*b*c*d*e - 4*a**7*b*c*e*f + 5*a**7*b*d*e**2 - 3*a**7*b*e**2*f - 11*a**7*c**3 - 6*a**7*c**2*d**2 - 10*a**7*c**2*d*f - 12*a**7*c**2*e + 5*a**7*c**2*f**2 - 4*a**7*c*d*e*f + 3*a**7*c*e**2 + 3*a**7*c*e*f**2 + 2*a**7*d**2*e**2 + 6*a**7*d*e**2*f + 4*a**7*e**3 - 4*a**7*e**2*f**2 - 2*a**6*b**3*c**2 + a**6*b**3*e**2 + 12*a**6*b**2*c**2*f - 2*a**6*b**2*c*e*f - 3*a**6*b**2*e**2*f - 7*a**6*b*c**3 + 3*a**6*b*c**2*d**2 + 18*a**6*b*c**2*d*f + 7*a**6*b*c**2*e - 21*a**6*b*c**2*f**2 - 2*a**6*b*c*d**2*e - 2*a**6*b*c*d*e*f + 22*a**6*b*c*e**2 + 2*a**6*b*c*e*f**2 - 5*a**6*b*d*e**2*f + 6*a**6*b*e**3 + 6*a**6*b*e**2*f**2 + 12*a**6*c**3*d + 11*a**6*c**2*d**2*f - 6*a**6*c**2*d*f**2 + 24*a**6*c**2*e*f + 6*a**6*c**2*f**3 + a**6*c*d**2*e*f + 19*a**6*c*d*e**2 + 4*a**6*c*d*e*f**2 - 21*a**6*c*e**2*f - 2*a**6*c*e*f**3 - 4*a**6*d**2*e**2*f + 7*a**6*d*e**3 - 2*a**6*d*e**2*f**2 - 17*a**6*e**3*f + 2*a**5*b**3*c**2*f - a**5*b**3*e**2*f + 15*a**5*b**2*c**3 + 3*a**5*b**2*c**2*e - 25*a**5*b**2*c*e**2 - 7*a**5*b**2*e**3 + 23*a**5*b*c**3*d - 27*a**5*b*c**3*f - 3*a**5*b*c**2*d**2*f + 5*a**5*b*c**2*d*e - 11*a**5*b*c**2*e*f - 7*a**5*b*c**2*f**3 + 2*a**5*b*c*d**2*e*f - 37*a**5*b*c*d*e**2 + 40*a**5*b*c*e**2*f + a**5*b*c*e*f**3 - 9*a**5*b*d*e**3 + 12*a**5*b*e**3*f + a**5*b*e**2*f**3 + 7*a**5*c**4 - 3*a**5*c**3*d**2 - 9*a**5*c**3*d*f + 11*a**5*c**3*e + 17*a**5*c**3*f**2 + 6*a**5*c**2*d**2*e - 5*a**5*c**2*d**2*f**2 - 8*a**5*c**2*d*e*f + 5*a**5*c**2*d*f**3 - 21*a**5*c**2*e**2 - 6*a**5*c**2*e*f**2 - 6*a**5*c*d**2*e**2 - a**5*c*d**2*e*f**2 - 28*a**5*c*d*e**2*f - a**5*c*d*e*f**3 - 33*a**5*c*e**3 + 8*a**5*c*e**2*f**2 - 5*a**5*d**2*e**3 + 2*a**5*d**2*e**2*f**2 - 4*a**5*d*e**3*f - 9*a**5*e**4 + 8*a**5*e**3*f**2 + 2*a**4*b**3*c**3 + 2*a**4*b**3*c**2*e - 4*a**4*b**3*c*e**2 - a**4*b**3*e**3 - 15*a**4*b**2*c**3*f - 3*a**4*b**2*c**2*e*f + 25*a**4*b**2*c*e**2*f + 7*a**4*b**2*e**3*f - 3*a**4*b*c**4 - 6*a**4*b*c**3*d**2 - 23*a**4*b*c**3*d*f - 29*a**4*b*c**3*e + 25*a**4*b*c**3*f**2 + 2*a**4*b*c**2*d**2*e - 5*a**4*b*c**2*d*e*f + 11*a**4*b*c**2*e**2 + 5*a**4*b*c**2*e*f**2 - a**4*b*c**2*f**4 + 5*a**4*b*c*d**2*e**2 + 37*a**4*b*c*d*e**2*f + 31*a**4*b*c*e**3 - 45*a**4*b*c*e**2*f**2 + 9*a**4*b*d*e**3*f - 11*a**4*b*e**3*f**2 - 21*a**4*c**4*d + 17*a**4*c**4*f + 4*a**4*c**3*d**2*f - 22*a**4*c**3*d*e + 3*a**4*c**3*d*f**2 + 5*a**4*c**3*e*f - 7*a**4*c**3*f**3 - 12*a**4*c**2*d**2*e*f + 48*a**4*c**2*d*e**2 + 12*a**4*c**2*d*e*f**2 - 34*a**4*c**2*e**2*f - 8*a**4*c**2*e*f**3 + 12*a**4*c*d**2*e**2*f + 29*a**4*c*d*e**3 + 4*a**4*c*d*e**2*f**2 + 30*a**4*c*e**3*f + 9*a**4*c*e**2*f**3 + 10*a**4*d**2*e**3*f - a**4*d*e**4 - 8*a**4*d*e**3*f**2 + 19*a**4*e**4*f + 5*a**4*e**3*f**3 + a**3*b**4*c*e**2 + a**3*b**4*e**3 - 2*a**3*b**3*c**3*f + a**3*b**3*c**2*d*e - 2*a**3*b**3*c**2*e*f + a**3*b**3*c*d*e**2 + 4*a**3*b**3*c*e**2*f + a**3*b**3*e**3*f - 6*a**3*b**2*c**2*e**2 - 4*a**3*b**2*c*e**3 + 2*a**3*b**2*e**4 - 4*a**3*b*c**4*d + 3*a**3*b*c**4*f + 6*a**3*b*c**3*d**2*f + 4*a**3*b*c**3*d*e + 18*a**3*b*c**3*e*f + 9*a**3*b*c**3*f**3 - 2*a**3*b*c**2*d**2*e*f + 11*a**3*b*c**2*d*e**2 - 3*a**3*b*c**2*e**2*f - 5*a**3*b*c*d**2*e**2*f - 11*a**3*b*c*d*e**3 - 9*a**3*b*c*e**3*f - 15*a**3*b*c*e**2*f**3 + 2*a**3*b*d*e**4 - 6*a**3*b*e**4*f - 6*a**3*b*e**3*f**3 + a**3*c**5 + 8*a**3*c**4*d**2 + 13*a**3*c**4*d*f + 13*a**3*c**4*e - 21*a**3*c**4*f**2 + 8*a**3*c**3*d**2*e - 4*a**3*c**3*d**2*f**2 + 33*a**3*c**3*d*e*f - 6*a**3*c**3*d*f**3 + 2*a**3*c**3*e**2 - 28*a**3*c**3*e*f**2 + a**3*c**3*f**4 - 14*a**3*c**2*d**2*e**2 + 5*a**3*c**2*d**2*e*f**2 - 35*a**3*c**2*d*e**2*f - 4*a**3*c**2*d*e*f**3 - 24*a**3*c**2*e**3 + 46*a**3*c**2*e**2*f**2 + 2*a**3*c**2*e*f**4 - 4*a**3*c*d**2*e**3 - 5*a**3*c*d**2*e**2*f**2 - 41*a**3*c*d*e**3*f + 5*a**3*c*d*e**2*f**3 - a**3*c*e**4 + 11*a**3*c*e**3*f**2 + a**3*c*e**2*f**4 - 5*a**3*d**2*e**3*f**2 + 2*a**3*d*e**4*f + 5*a**3*d*e**3*f**3 + 6*a**3*e**5 - 5*a**3*e**4*f**2 - a**2*b**4*c*e**2*f - a**2*b**4*e**3*f - a**2*b**3*c**2*d*e*f - a**2*b**3*c*d*e**2*f - a**2*b**3*c*e**3 - a**2*b**3*c*e**2*f**2 - a**2*b**3*e**4 - a**2*b**3*e**3*f**2 - a**2*b**2*c**2*d*e**2 + 8*a**2*b**2*c**2*e**2*f + 5*a**2*b**2*c*e**3*f + a**2*b**2*d*e**4 - 3*a**2*b**2*e**4*f + 4*a**2*b*c**4*d*f - 4*a**2*b*c**3*d*e*f - 3*a**2*b*c**3*e**2 + 10*a**2*b*c**3*e*f**2 + a**2*b*c**2*d**2*e**2 - 11*a**2*b*c**2*d*e**2*f + 3*a**2*b*c**2*e**3 - 4*a**2*b*c**2*e**2*f**2 - a**2*b*c**2*e*f**4 + a**2*b*c*d**2*e**3 + 11*a**2*b*c*d*e**3*f + 8*a**2*b*c*e**4 - 19*a**2*b*c*e**3*f**2 - 2*a**2*b*c*e**2*f**4 - 2*a**2*b*d*e**4*f - a**2*b*e**5 + 4*a**2*b*e**4*f**2 - a**2*b*e**3*f**4 - a**2*c**5*f - 7*a**2*c**4*d**2*f - 4*a**2*c**4*d*e + 8*a**2*c**4*d*f**2 - 9*a**2*c**4*e*f - 3*a**2*c**4*f**3 - 15*a**2*c**3*d**2*e*f + 3*a**2*c**3*d**2*f**3 + a**2*c**3*d*e**2 - 9*a**2*c**3*d*e*f**2 - 18*a**2*c**3*e**2*f + 12*a**2*c**3*e*f**3 + 12*a**2*c**2*d**2*e**2*f + a**2*c**2*d**2*e*f**3 + 7*a**2*c**2*d*e**3 - 13*a**2*c**2*d*e**2*f**2 + 26*a**2*c**2*e**3*f + 9*a**2*c**2*e**2*f**3 + 10*a**2*c*d**2*e**3*f - a**2*c*d**2*e**2*f**3 - a**2*c*d*e**4 + 10*a**2*c*d*e**3*f**2 + 16*a**2*c*e**4*f - 8*a**2*c*e**3*f**3 - a**2*d*e**4*f**2 - 12*a**2*e**5*f - 5*a**2*e**4*f**3 + a*b**3*c*e**3*f + a*b**3*c*e**2*f**3 + a*b**3*e**4*f + a*b**3*e**3*f**3 + a*b**2*c**2*d*e**2*f - 2*a*b**2*c**2*e**2*f**2 - a*b**2*c*e**3*f**2 - a*b**2*d*e**4*f + a*b**2*e**4*f**2 + 3*a*b*c**3*e**2*f + a*b*c**3*e*f**3 - a*b*c**2*d**2*e**2*f - 3*a*b*c**2*e**3*f - 4*a*b*c**2*e**2*f**3 - a*b*c*d**2*e**3*f - 8*a*b*c*e**4*f - 3*a*b*c*e**3*f**3 + a*b*e**5*f + 2*a*b*e**4*f**3 - a*c**4*d**2*f**2 + 4*a*c**4*d*e*f - 4*a*c**4*e*f**2 + 7*a*c**3*d**2*e*f**2 - a*c**3*d*e**2*f - 2*a*c**3*d*e*f**3 + 16*a*c**3*e**2*f**2 + 2*a*c**2*d**2*e**2*f**2 - 7*a*c**2*d*e**3*f - 2*a*c**2*e**3*f**2 - 6*a*c*d**2*e**3*f**2 + a*c*d*e**4*f + 2*a*c*d*e**3*f**3 - 15*a*c*e**4*f**2 + 6*a*e**5*f**2",
  "-a**10*b - a**10*d + a**10*f + a**9*b**2 + 2*a**9*b*d - 2*a**9*b*f + a**9*c + a**9*d**2 + a**9*e - a**8*b**2*f - 59*a**8*b*c - 2*a**8*b*d*f + 61*a**8*b*e + a**8*b*f**2 - 61*a**8*c*d + 60*a**8*c*f - 2*a**8*d**2*f + 61*a**8*d*e + a**8*d*f**2 - 63*a**8*e*f + 17*a**7*b**2*c - 45*a**7*b**2*e + 30*a**7*b*c*d - 13*a**7*b*c*f - 65*a**7*b*d*e + 31*a**7*b*e*f + 60*a**7*c**2 + 12*a**7*c*d**2 + 113*a**7*c*d*f - 3*a**7*c*e - 65*a**7*c*f**2 - 19*a**7*d**2*e + a**7*d**2*f**2 - 119*a**7*d*e*f - 62*a**7*e**2 + 78*a**7*e*f**2 + 2*a**6*b**3*c - 17*a**6*b**3*e - 17*a**6*b**2*c*f + 45*a**6*b**2*e*f + 304*a**6*b*c**2 + 13*a**6*b*c*d**2 - 30*a**6*b*c*d*f - 239*a**6*b*c*e + 44*a**6*b*c*f**2 + 65*a**6*b*d*e*f - 21*a**6*b*e**2 - 85*a**6*b*e*f**2 + a**6*b*f**4 + 235*a**6*c**2*d - 296*a**6*c**2*f - 39*a**6*c*d**2*f - 165*a**6*c*d*e - 45*a**6*c*d*f**2 + 125*a**6*c*e*f + 7*a**6*c*f**3 - 2*a**6*d**3*e + 38*a**6*d**2*e*f - 47*a**6*d*e**2 + 77*a**6*d*e*f**2 + a**6*d*f**4 + 206*a**6*e**2*f - 17*a**6*e*f**3 - a**6*f**5 - 2*a**5*b**3*c*f + 17*a**5*b**3*e*f - 252*a**5*b**2*c**2 + 240*a**5*b**2*c*e + 51*a**5*b**2*e**2 - 388*a**5*b*c**2*d + 284*a**5*b*c**2*f - 13*a**5*b*c*d**2*f + 324*a**5*b*c*d*e - 343*a**5*b*c*e*f + 21*a**5*b*c*f**3 + 45*a**5*b*d*e**2 - 79*a**5*b*e**2*f - 7*a**5*b*e*f**3 + a**5*b*f**5 - 267*a**5*c**3 - 131*a**5*c**2*d**2 - 375*a**5*c**2*d*f - 35*a**5*c**2*e + 210*a**5*c**2*f**2 - 10*a**5*c*d**2*e + 27*a**5*c*d**2*f**2 + 373*a**5*c*d*e*f - 7*a**5*c*d*f**3 + 285*a**5*c*e**2 - 98*a**5*c*e*f**2 - 4*a**5*c*f**4 + 5*a**5*d**3*e*f + 55*a**5*d**2*e**2 - 19*a**5*d**2*e*f**2 - 5*a**5*d*e**2*f - 19*a**5*d*e*f**3 - a**5*d*f**5 + 66*a**5*e**3 - 113*a**5*e**2*f**2 - 40*a**4*b**3*c**2 + 36*a**4*b**3*c*e + 3*a**4*b**3*e**2 + 252*a**4*b**2*c**2*f - 240*a**4*b**2*c*e*f - 51*a**4*b**2*e**2*f + 90*a**4*b*c**3 + 53*a**4*b*c**2*d**2 + 388*a**4*b*c**2*d*f + 262*a**4*b*c**2*e - 456*a**4*b*c**2*f**2 - 52*a**4*b*c*d**2*e - 324*a**4*b*c*d*e*f - 374*a**4*b*c*e**2 + 427*a**4*b*c*e*f**2 + 7*a**4*b*c*f**4 - 45*a**4*b*d*e**2*f + 37*a**4*b*e**3 + 50*a**4*b*e**2*f**2 + 488*a**4*c**3*d - 179*a**4*c**3*f + 266*a**4*c**2*d**2*f - 220*a**4*c**2*d*e + 65*a**4*c**2*d*f**2 + 577*a**4*c**2*e*f + 31*a**4*c**2*f**3 - 17*a**4*c*d**2*e*f - 296*a**4*c*d*e**2 - 193*a**4*c*d*e*f**2 - 255*a**4*c*e**2*f - 12*a**4*c*e*f**3 + a**4*c*f**5 - 3*a**4*d**3*e*f**2 - 113*a**4*d**2*e**2*f + 19*a**4*d*e**3 + 102*a**4*d*e**2*f**2 - 156*a**4*e**3*f - 31*a**4*e**2*f**3 + a**4*e*f**5 - 11*a**3*b**4*e**2 + 40*a**3*b**3*c**2*f - 11*a**3*b**3*c*d*e - 36*a**3*b**3*c*e*f - 3*a**3*b**3*e**2*f + 63*a**3*b**2*c*e**2 - 22*a**3*b**2*e**3 + 80*a**3*b*c**3*d - 90*a**3*b*c**3*f - 53*a**3*b*c**2*d**2*f - 214*a**3*b*c**2*d*e - 105*a**3*b*c**2*e*f - 132*a**3*b*c**2*f**3 + 52*a**3*b*c*d**2*e*f + 154*a**3*b*c*d*e**2 + 71*a**3*b*c*e**2*f + 149*a**3*b*c*e*f**3 - 40*a**3*b*d*e**3 + 54*a**3*b*e**3*f + 40*a**3*b*e**2*f**3 - 29*a**3*c**4 - 160*a**3*c**3*d**2 - 388*a**3*c**3*d*f - 153*a**3*c**3*e + 416*a**3*c**3*f**2 + 95*a**3*c**2*d**2*e - 110*a**3*c**2*d**2*f**2 - 60*a**3*c**2*d*e*f + 75*a**3*c**2*d*f**3 + 180*a**3*c**2*e**2 - 378*a**3*c**2*e*f**2 - 5*a**3*c**2*f**4 + 31*a**3*c*d**2*e**2 + 5*a**3*c*d**2*e*f**2 + 456*a**3*c*d*e**2*f - 16*a**3*c*d*e*f**3 + 71*a**3*c*e**3 - 92*a**3*c*e**2*f**2 - 12*a**3*c*e*f**4 - a**3*d**3*e*f**3 + 61*a**3*d**2*e**2*f**2 - 38*a**3*d*e**3*f - 53*a**3*d*e**2*f**3 - 71*a**3*e**4 + 43*a**3*e**3*f**2 + 11*a**2*b**4*e**2*f + 11*a**2*b**3*c*d*e*f + 11*a**2*b**3*e**3 + 11*a**2*b**3*e**2*f**2 + 11*a**2*b**2*c*d*e**2 - 85*a**2*b**2*c*e**2*f - 11*a**2*b**2*d*e**3 + 33*a**2*b**2*e**3*f - 80*a**2*b*c**3*d*f + 214*a**2*b*c**2*d*e*f + 51*a**2*b*c**2*e**2 - 146*a**2*b*c**2*e*f**2 - 11*a**2*b*c*d**2*e**2 - 154*a**2*b*c*d*e**2*f - 99*a**2*b*c*e**3 + 251*a**2*b*c*e**2*f**2 + 6*a**2*b*c*e*f**4 + 40*a**2*b*d*e**3*f + 19*a**2*b*e**4 - 69*a**2*b*e**3*f**2 + 10*a**2*b*e**2*f**4 + 29*a**2*c**4*f + 149*a**2*c**3*d**2*f + 62*a**2*c**3*d*e - 100*a**2*c**3*d*f**2 + 109*a**2*c**3*e*f + 30*a**2*c**3*f**3 + 8*a**2*c**2*d**2*e*f - 25*a**2*c**2*d**2*f**3 - 88*a**2*c**2*d*e**2 + 261*a**2*c**2*d*e*f**2 + 55*a**2*c**2*e**2*f - 164*a**2*c**2*e*f**3 - 102*a**2*c*d**2*e**2*f + 22*a**2*c*d**2*e*f**3 + 19*a**2*c*d*e**3 - 139*a**2*c*d*e**2*f**2 + a**2*c*d*e*f**4 - 324*a**2*c*e**3*f + 62*a**2*c*e**2*f**3 + a**2*d**3*e*f**4 - 3*a**2*d**2*e**2*f**3 + 19*a**2*d*e**3*f**2 + 3*a**2*d*e**2*f**4 + 142*a**2*e**4*f + 47*a**2*e**3*f**3 - 11*a*b**3*e**3*f - 11*a*b**3*e**2*f**3 - 11*a*b**2*c*d*e**2*f + 22*a*b**2*c*e**2*f**2 + 11*a*b**2*d*e**3*f - 11*a*b**2*e**3*f**2 - 51*a*b*c**2*e**2*f - 11*a*b*c**2*e*f**3 + 11*a*b*c*d**2*e**2*f + 99*a*b*c*e**3*f + 52*a*b*c*e**2*f**3 - 19*a*b*e**4*f - 22*a*b*e**3*f**3 + 11*a*c**3*d**2*f**2 - 62*a*c**3*d*e*f + 44*a*c**3*e*f**2 - 103*a*c**2*d**2*e*f**2 + 88*a*c**2*d*e**2*f + 19*a*c**2*d*e*f**3 - 235*a*c**2*e**2*f**2 + 71*a*c*d**2*e**2*f**2 - 19*a*c*d*e**3*f - 21*a*c*d*e**2*f**3 + 253*a*c*e**3*f**2 - 71*a*e**4*f**2",
  "10*a**7*b*c**2 - 7*a**7*b*c*e + 4*a**7*b*e**2 + 10*a**7*c**2*d - 10*a**7*c**2*f - 7*a**7*c*d*e + 7*a**7*c*e*f + 4*a**7*d*e**2 - 4*a**7*e**2*f - 6*a**6*b**2*c**2 + a**6*b**2*c*e - 3*a**6*b**2*e**2 - 8*a**6*b*c**2*d + 6*a**6*b*c**2*f + a**6*b*c*d*e + 5*a**6*b*c*e*f - 5*a**6*b*d*e**2 - a**6*b*e**2*f - 10*a**6*c**3 - 2*a**6*c**2*d**2 - 18*a**6*c**2*d*f - 3*a**6*c**2*e + 10*a**6*c**2*f**2 + 20*a**6*c*d*e*f + 3*a**6*c*e**2 - 13*a**6*c*e*f**2 - 2*a**6*d**2*e**2 - 10*a**6*d*e**2*f - 4*a**6*e**3 + 8*a**6*e**2*f**2 - a**5*b**3*c**2 + a**5*b**3*c*e - 2*a**5*b**3*e**2 + 6*a**5*b**2*c**2*f - a**5*b**2*c*e*f + 3*a**5*b**2*e**2*f - 12*a**5*b*c**3 + 8*a**5*b*c**2*d*f + 43*a**5*b*c**2*e - 11*a**5*b*c**2*f**2 + 2*a**5*b*c*d**2*e - a**5*b*c*d*e*f - 9*a**5*b*c*e**2 + 3*a**5*b*c*e*f**2 + 5*a**5*b*d*e**2*f - 3*a**5*b*e**3 - 6*a**5*b*e**2*f**2 + a**5*c**3*d + 10*a**5*c**3*f + 4*a**5*c**2*d**2*f + 34*a**5*c**2*d*e + 9*a**5*c**2*d*f**2 - 23*a**5*c**2*e*f - a**5*c**2*f**3 - a**5*c*d**2*e*f - 5*a**5*c*d*e**2 - 19*a**5*c*d*e*f**2 - 5*a**5*c*e**2*f + 7*a**5*c*e*f**3 + 4*a**5*d**2*e**2*f - 4*a**5*d*e**3 + 10*a**5*d*e**2*f**2 + 18*a**5*e**3*f - 4*a**5*e**2*f**3 + a**4*b**3*c**2*f - a**4*b**3*c*e*f + 2*a**4*b**3*e**2*f + 5*a**4*b**2*c**3 - 27*a**4*b**2*c**2*e + 19*a**4*b**2*c*e**2 + a**4*b**2*e**3 + 12*a**4*b*c**3*d - 2*a**4*b*c**3*f - 44*a**4*b*c**2*d*e + 30*a**4*b*c**2*e*f - 4*a**4*b*c**2*f**3 - 2*a**4*b*c*d**2*e*f + 33*a**4*b*c*d*e**2 - 39*a**4*b*c*e**2*f - a**4*b*c*e*f**3 - 7*a**4*b*d*e**3 + 3*a**4*b*e**3*f + 2*a**4*b*e**2*f**3 + 9*a**4*c**4 + 2*a**4*c**3*d**2 + 14*a**4*c**3*d*f - 27*a**4*c**3*e - 6*a**4*c**3*f**2 - 10*a**4*c**2*d**2*e - 2*a**4*c**2*d**2*f**2 - 63*a**4*c**2*d*e*f - a**4*c**2*d*f**3 - 21*a**4*c**2*e**2 + 27*a**4*c**2*e*f**2 + a**4*c**2*f**4 - 2*a**4*c*d**2*e**2 + a**4*c*d**2*e*f**2 + 8*a**4*c*d*e**2*f + 6*a**4*c*d*e*f**3 + 15*a**4*c*e**3 + 14*a**4*c*e**2*f**2 - a**4*c*e*f**4 - 2*a**4*d**2*e**2*f**2 + 9*a**4*d*e**3*f - 4*a**4*d*e**2*f**3 + 6*a**4*e**4 - 19*a**4*e**3*f**2 - a**3*b**5*e**2 - a**3*b**4*c*d*e + 6*a**3*b**3*c*e**2 - 3*a**3*b**3*e**3 - a**3*b**2*c**3*d - 5*a**3*b**2*c**3*f + 5*a**3*b**2*c**2*d*e + 27*a**3*b**2*c**2*e*f + 2*a**3*b**2*c*d*e**2 - 19*a**3*b**2*c*e**2*f - 4*a**3*b**2*d*e**3 - a**3*b**2*e**3*f + a**3*b*c**4 - 12*a**3*b*c**3*d*f - 5*a**3*b*c**3*e + 11*a**3*b*c**3*f**2 + 4*a**3*b*c**2*d**2*e + 44*a**3*b*c**2*d*e*f + 7*a**3*b*c**2*e**2 - 58*a**3*b*c**2*e*f**2 - a**3*b*c**2*f**4 - 4*a**3*b*c*d**2*e**2 - 33*a**3*b*c*d*e**2*f - 5*a**3*b*c*e**3 + 36*a**3*b*c*e**2*f**2 + 7*a**3*b*d*e**3*f + a**3*b*e**4 + a**3*b*e**2*f**4 - 11*a**3*c**4*d - 11*a**3*c**3*d**2*f + 48*a**3*c**3*d*e - 12*a**3*c**3*d*f**2 - 29*a**3*c**3*e*f + 6*a**3*c**3*f**3 + 27*a**3*c**2*d**2*e*f - 30*a**3*c**2*d*e**2 + 22*a**3*c**2*d*e*f**2 + 97*a**3*c**2*e**2*f - a**3*c**2*e*f**3 - 2*a**3*c*d**2*e**2*f + a**3*c*d*e**3 + 2*a**3*c*d*e**2*f**2 - 32*a**3*c*e**3*f - 12*a**3*c*e**2*f**3 - 6*a**3*d*e**3*f**2 - 13*a**3*e**4*f + 5*a**3*e**3*f**3 + a**2*b**5*e**2*f + a**2*b**4*c*d*e*f + a**2*b**4*e**3 + a**2*b**4*e**2*f**2 + a**2*b**3*c*d*e**2 - 8*a**2*b**3*c*e**2*f - a**2*b**3*d*e**3 + 4*a**2*b**3*e**3*f + a**2*b**2*c**3*d*f - 5*a**2*b**2*c**2*d*e*f + a**2*b**2*c**2*e**2 + a**2*b**2*c**2*e*f**2 - a**2*b**2*c*d**2*e**2 - 2*a**2*b**2*c*d*e**2*f - 6*a**2*b**2*c*e**3 - 5*a**2*b**2*c*e**2*f**2 + 4*a**2*b**2*d*e**3*f + 3*a**2*b**2*e**4 + 3*a**2*b**2*e**3*f**2 - a**2*b*c**4*f + 3*a**2*b*c**3*d*e + a**2*b*c**3*e*f + 3*a**2*b*c**3*f**3 - 4*a**2*b*c**2*d**2*e*f - 16*a**2*b*c**2*d*e**2 + 14*a**2*b*c**2*e**2*f - 15*a**2*b*c**2*e*f**3 + 4*a**2*b*c*d**2*e**2*f + 25*a**2*b*c*d*e**3 - 18*a**2*b*c*e**3*f + 12*a**2*b*c*e**2*f**3 - 11*a**2*b*d*e**4 + 6*a**2*b*e**4*f + a**2*c**4*d**2 + 10*a**2*c**4*d*f - 9*a**2*c**4*f**2 - 11*a**2*c**3*d**2*e + 9*a**2*c**3*d**2*f**2 - 38*a**2*c**3*d*e*f - 3*a**2*c**3*d*f**3 - 5*a**2*c**3*e**2 + 54*a**2*c**3*e*f**2 + 22*a**2*c**2*d**2*e**2 - 16*a**2*c**2*d**2*e*f**2 + 14*a**2*c**2*d*e**2*f + 7*a**2*c**2*d*e*f**3 + 19*a**2*c**2*e**3 - 69*a**2*c**2*e**2*f**2 - 11*a**2*c*d**2*e**3 + 3*a**2*c*d**2*e**2*f**2 + 6*a**2*c*d*e**3*f - 5*a**2*c*d*e**2*f**3 - 11*a**2*c*e**4 + 11*a**2*c*e**3*f**2 + a**2*d*e**3*f**3 + 8*a**2*e**4*f**2 - a*b**4*e**3*f - a*b**4*e**2*f**3 - a*b**3*c*d*e**2*f + 2*a*b**3*c*e**2*f**2 + a*b**3*d*e**3*f - a*b**3*e**3*f**2 - a*b**2*c**2*e**2*f - a*b**2*c**2*e*f**3 + a*b**2*c*d**2*e**2*f + 6*a*b**2*c*e**3*f + 5*a*b**2*c*e**2*f**3 - 3*a*b**2*e**4*f - 3*a*b**2*e**3*f**3 - 3*a*b*c**3*d*e*f + 4*a*b*c**3*e*f**2 + 16*a*b*c**2*d*e**2*f - 21*a*b*c**2*e**2*f**2 - 25*a*b*c*d*e**3*f + 23*a*b*c*e**3*f**2 + 11*a*b*d*e**4*f - 7*a*b*e**4*f**2 - a*c**4*d**2*f + a*c**4*d*f**2 + 11*a*c**3*d**2*e*f - 10*a*c**3*d*e*f**2 + 5*a*c**3*e**2*f + 2*a*c**3*e*f**3 - 22*a*c**2*d**2*e**2*f - a*c**2*d**2*e*f**3 + 16*a*c**2*d*e**2*f**2 - 19*a*c**2*e**3*f - 7*a*c**2*e**2*f**3 + 11*a*c*d**2*e**3*f + a*c*d**2*e**2*f**3 - 7*a*c*d*e**3*f**2 + 11*a*c*e**4*f + 6*a*c*e**3*f**3 - a*e**4*f**3",
  "-4*a**8*b*c - 4*a**8*b*e - 4*a**8*c*d + 4*a**8*c*f - 4*a**8*d*e + 4*a**8*e*f + 6*a**7*b**2*c + 3*a**7*b**2*e + 9*a**7*b*c*d - 9*a**7*b*c*f + 5*a**7*b*d*e - 3*a**7*b*e*f + 4*a**7*c**2 + 3*a**7*c*d**2 + 2*a**7*c*d*f + 8*a**7*c*e - a**7*c*f**2 + 2*a**7*d**2*e + 6*a**7*d*e*f + 4*a**7*e**2 - 4*a**7*e*f**2 + a**6*b**3*c + a**6*b**3*e - 6*a**6*b**2*c*f - 3*a**6*b**2*e*f - 27*a**6*b*c**2 - 2*a**6*b*c*d**2 - 9*a**6*b*c*d*f + 14*a**6*b*c*e + 9*a**6*b*c*f**2 - 5*a**6*b*d*e*f + 6*a**6*b*e**2 + 6*a**6*b*e*f**2 - 35*a**6*c**2*d + 30*a**6*c**2*f - 5*a**6*c*d**2*f + 12*a**6*c*d*e + 3*a**6*c*d*f**2 - 26*a**6*c*e*f - 2*a**6*c*f**3 - 4*a**6*d**2*e*f + 7*a**6*d*e**2 - 2*a**6*d*e*f**2 - 17*a**6*e**2*f - a**5*b**3*c*f - a**5*b**3*e*f + 20*a**5*b**2*c**2 - 22*a**5*b**2*c*e - 7*a**5*b**2*e**2 + 28*a**5*b*c**2*d - 22*a**5*b*c**2*f + 2*a**5*b*c*d**2*f - 27*a**5*b*c*d*e + 35*a**5*b*c*e*f + 3*a**5*b*c*f**3 - 9*a**5*b*d*e**2 + 12*a**5*b*e**2*f + a**5*b*e*f**3 + 26*a**5*c**3 + 13*a**5*c**2*d**2 + 45*a**5*c**2*d*f + 5*a**5*c**2*e - 29*a**5*c**2*f**2 - a**5*c*d**2*e + 2*a**5*c*d**2*f**2 - 23*a**5*c*d*e*f - 29*a**5*c*e**2 + 12*a**5*c*e*f**2 - a**5*c*f**4 - 5*a**5*d**2*e**2 + 2*a**5*d**2*e*f**2 - 4*a**5*d*e**2*f - 9*a**5*e**3 + 8*a**5*e**2*f**2 + 3*a**4*b**3*c**2 - 4*a**4*b**3*c*e - a**4*b**3*e**2 - 20*a**4*b**2*c**2*f + 22*a**4*b**2*c*e*f + 7*a**4*b**2*e**2*f - 6*a**4*b*c**3 - 3*a**4*b*c**2*d**2 - 28*a**4*b*c**2*d*f - 19*a**4*b*c**2*e + 38*a**4*b*c**2*f**2 + 5*a**4*b*c*d**2*e + 27*a**4*b*c*d*e*f + 34*a**4*b*c*e**2 - 34*a**4*b*c*e*f**2 + a**4*b*c*f**4 + 9*a**4*b*d*e**2*f - 11*a**4*b*e**2*f**2 - 40*a**4*c**3*d + 11*a**4*c**3*f - 24*a**4*c**2*d**2*f + 22*a**4*c**2*d*e - 4*a**4*c**2*d*f**2 - 58*a**4*c**2*e*f - 6*a**4*c**2*f**3 + 2*a**4*c*d**2*e*f + 31*a**4*c*d*e**2 + 10*a**4*c*d*e*f**2 - a**4*c*d*f**4 + 19*a**4*c*e**2*f + 4*a**4*c*e*f**3 + 10*a**4*d**2*e**2*f - a**4*d*e**3 - 8*a**4*d*e**2*f**2 + 19*a**4*e**3*f + 5*a**4*e**2*f**3 + a**3*b**4*e**2 - 3*a**3*b**3*c**2*f + a**3*b**3*c*d*e + 4*a**3*b**3*c*e*f + a**3*b**3*e**2*f - 6*a**3*b**2*c*e**2 + 2*a**3*b**2*e**3 - 6*a**3*b*c**3*d + 6*a**3*b*c**3*f + 3*a**3*b*c**2*d**2*f + 19*a**3*b*c**2*d*e + 6*a**3*b*c**2*e*f + 11*a**3*b*c**2*f**3 - 5*a**3*b*c*d**2*e*f - 15*a**3*b*c*d*e**2 - 3*a**3*b*c*e**2*f - 14*a**3*b*c*e*f**3 + 2*a**3*b*d*e**3 - 6*a**3*b*e**3*f - 6*a**3*b*e**2*f**3 + 2*a**3*c**4 + 12*a**3*c**3*d**2 + 31*a**3*c**3*d*f + 11*a**3*c**3*e - 34*a**3*c**3*f**2 - 11*a**3*c**2*d**2*e + 8*a**3*c**2*d**2*f**2 + 3*a**3*c**2*d*e*f - 6*a**3*c**2*d*f**3 - 19*a**3*c**2*e**2 + 37*a**3*c**2*e*f**2 + a**3*c**2*f**4 - 4*a**3*c*d**2*e**2 - 45*a**3*c*d*e**2*f + a**3*c*d*e*f**3 - 8*a**3*c*e**3 + 14*a**3*c*e**2*f**2 + 2*a**3*c*e*f**4 - 5*a**3*d**2*e**2*f**2 + 2*a**3*d*e**3*f + 5*a**3*d*e**2*f**3 + 6*a**3*e**4 - 5*a**3*e**3*f**2 - a**2*b**4*e**2*f - a**2*b**3*c*d*e*f - a**2*b**3*e**3 - a**2*b**3*e**2*f**2 - a**2*b**2*c*d*e**2 + 8*a**2*b**2*c*e**2*f + a**2*b**2*d*e**3 - 3*a**2*b**2*e**3*f + 6*a**2*b*c**3*d*f - 19*a**2*b*c**2*d*e*f - 4*a**2*b*c**2*e**2 + 12*a**2*b*c**2*e*f**2 + a**2*b*c*d**2*e**2 + 15*a**2*b*c*d*e**2*f + 10*a**2*b*c*e**3 - 26*a**2*b*c*e**2*f**2 - a**2*b*c*e*f**4 - 2*a**2*b*d*e**3*f - a**2*b*e**4 + 4*a**2*b*e**3*f**2 - a**2*b*e**2*f**4 - 2*a**2*c**4*f - 11*a**2*c**3*d**2*f - 5*a**2*c**3*d*e + 9*a**2*c**3*d*f**2 - 7*a**2*c**3*e*f - 3*a**2*c**3*f**3 + 2*a**2*c**2*d**2*e*f + 3*a**2*c**2*d**2*f**3 + 9*a**2*c**2*d*e**2 - 23*a**2*c**2*d*e*f**2 - 2*a**2*c**2*e**2*f + 16*a**2*c**2*e*f**3 + 10*a**2*c*d**2*e**2*f - a**2*c*d**2*e*f**3 - a**2*c*d*e**3 + 12*a**2*c*d*e**2*f**2 + 30*a**2*c*e**3*f - 4*a**2*c*e**2*f**3 - a**2*d*e**3*f**2 - 12*a**2*e**4*f - 5*a**2*e**3*f**3 + a*b**3*e**3*f + a*b**3*e**2*f**3 + a*b**2*c*d*e**2*f - 2*a*b**2*c*e**2*f**2 - a*b**2*d*e**3*f + a*b**2*e**3*f**2 + 4*a*b*c**2*e**2*f + a*b*c**2*e*f**3 - a*b*c*d**2*e**2*f - 10*a*b*c*e**3*f - 5*a*b*c*e**2*f**3 + a*b*e**4*f + 2*a*b*e**3*f**3 - a*c**3*d**2*f**2 + 5*a*c**3*d*e*f - 4*a*c**3*e*f**2 + 9*a*c**2*d**2*e*f**2 - 9*a*c**2*d*e**2*f - 2*a*c**2*d*e*f**3 + 21*a*c**2*e**2*f**2 - 6*a*c*d**2*e**2*f**2 + a*c*d*e**3*f + 2*a*c*d*e**2*f**3 - 22*a*c*e**3*f**2 + 6*a*e**4*f**2",
  "10*a**8*b*c + 10*a**8*c*d - 10*a**8*c*f - 6*a**7*b**2*c - 8*a**7*b*c*d + 6*a**7*b*c*f + 4*a**7*b*e*f - 10*a**7*c**2 - 2*a**7*c*d**2 - 18*a**7*c*d*f - 10*a**7*c*e + 10*a**7*c*f**2 + 4*a**7*d*e*f - 4*a**7*e*f**2 - a**6*b**3*c + a**6*b**3*e + 6*a**6*b**2*c*f - 12*a**6*b*c**2 + 8*a**6*b*c*d*f + 9*a**6*b*c*e - 11*a**6*b*c*f**2 - 3*a**6*b*e**2 + a**6*c**2*d + 10*a**6*c**2*f + 4*a**6*c*d**2*f + 7*a**6*c*d*e + 9*a**6*c*d*f**2 + 11*a**6*c*e*f - a**6*c*f**3 - 3*a**6*d*e**2 - 8*a**6*d*e*f**2 - a**6*e**2*f + 4*a**6*e*f**3 + a**5*b**3*c*f - a**5*b**3*e*f + 6*a**5*b**2*c**2 - 5*a**5*b**2*c*e + 2*a**5*b**2*e**2 + 14*a**5*b*c**2*d - 3*a**5*b*c**2*f - 9*a**5*b*c*d*e + 10*a**5*b*c*e*f - 4*a**5*b*c*f**3 + 8*a**5*b*d*e**2 - 5*a**5*b*e**2*f - 3*a**5*b*e*f**3 + 9*a**5*c**3 + 3*a**5*c**2*d**2 + 13*a**5*c**2*d*f + 2*a**5*c**2*e - 6*a**5*c**2*f**2 + 4*a**5*c*d**2*e - 2*a**5*c*d**2*f**2 - 15*a**5*c*d*e*f - a**5*c*d*f**3 - a**5*c*e**2 - 2*a**5*c*e*f**2 + a**5*c*f**4 + a**5*d**2*e**2 + 5*a**5*d*e**2*f + 4*a**5*d*e*f**3 + 3*a**5*e**3 + 5*a**5*e**2*f**2 + a**4*b**3*c**2 - a**4*b**3*c*e + a**4*b**3*e**2 - 6*a**4*b**2*c**2*f + 5*a**4*b**2*c*e*f - 2*a**4*b**2*e**2*f - 3*a**4*b*c**3 - 14*a**4*b*c**2*d*f - 4*a**4*b*c**2*e + 12*a**4*b*c**2*f**2 - a**4*b*c*d**2*e + 9*a**4*b*c*d*e*f + 4*a**4*b*c*e**2 - 14*a**4*b*c*e*f**2 - a**4*b*c*f**4 - 8*a**4*b*d*e**2*f - 3*a**4*b*e**3 + 7*a**4*b*e**2*f**2 - a**4*b*e*f**4 - 15*a**4*c**3*d + 3*a**4*c**3*f - 13*a**4*c**2*d**2*f + 5*a**4*c**2*d*e - 11*a**4*c**2*d*f**2 - 23*a**4*c**2*e*f + 6*a**4*c**2*f**3 - 3*a**4*c*d**2*e*f - 5*a**4*c*d*e**2 + 7*a**4*c*d*e*f**2 + 14*a**4*c*e**2*f + a**4*c*e*f**3 - 2*a**4*d**2*e**2*f - a**4*d*e**3 - 2*a**4*d*e**2*f**2 - 6*a**4*e**3*f - 4*a**4*e**2*f**3 - a**3*b**3*c**2*f + a**3*b**3*c*e*f - a**3*b**3*e**2*f - 2*a**3*b*c**3*d + 3*a**3*b*c**3*f + 5*a**3*b*c**2*d*e + 2*a**3*b*c**2*e*f + 3*a**3*b*c**2*f**3 + a**3*b*c*d**2*e*f - 4*a**3*b*c*d*e**2 - a**3*b*c*e**2*f - 5*a**3*b*c*e*f**3 + 3*a**3*b*d*e**3 + a**3*b*e**2*f**3 + a**3*c**4 + 4*a**3*c**3*d**2 + 14*a**3*c**3*d*f + 2*a**3*c**3*e - 12*a**3*c**3*f**2 - a**3*c**2*d**2*e + 10*a**3*c**2*d**2*f**2 - a**3*c**2*d*e*f - 3*a**3*c**2*d*f**3 - 2*a**3*c**2*e**2 + 19*a**3*c**2*e*f**2 + 3*a**3*c*d**2*e**2 + 3*a**3*c*d*e**2*f + a**3*c*d*e*f**3 + 2*a**3*c*e**3 - 11*a**3*c*e**2*f**2 + a**3*d**2*e**2*f**2 + 2*a**3*d*e**3*f + 3*a**3*e**3*f**2 + 2*a**2*b*c**3*d*f - 5*a**2*b*c**2*d*e*f - a**2*b*c**2*e**2 + 2*a**2*b*c**2*e*f**2 + 4*a**2*b*c*d*e**2*f + a**2*b*c*e**3 - 3*a**2*b*c*e**2*f**2 - 3*a**2*b*d*e**3*f - a**2*b*e**4 + 3*a**2*b*e**3*f**2 - a**2*c**4*f - 4*a**2*c**3*d**2*f - a**2*c**3*d*e + a**2*c**3*d*f**2 - 2*a**2*c**3*e*f + a**2*c**2*d*e**2 - 4*a**2*c**2*d*e*f**2 + a**2*c**2*e**2*f + 2*a**2*c**2*e*f**3 - 3*a**2*c*d**2*e**2*f - a**2*c*d**2*e*f**3 - a**2*c*d*e**3 + 2*a**2*c*d*e**2*f**2 - a**2*c*e**3*f - 2*a**2*c*e**2*f**3 - a**2*d*e**3*f**2 + a*b*c**2*e**2*f - a*b*c*e**3*f + a*b*e**4*f + a*c**3*d*e*f + a*c**2*d**2*e*f**2 - a*c**2*d*e**2*f + a*c**2*e**2*f**2 + a*c*d*e**3*f - a*c*e**3*f**2",
  "-4*a**9*b - 4*a**9*d + 4*a**9*f + 5*a**8*b**2 + 9*a**8*b*d - 7*a**8*b*f + 4*a**8*c + 4*a**8*d**2 + 2*a**8*d*f + 4*a**8*e - 2*a**8*f**2 + a**7*b**3 - 5*a**7*b**2*f - 21*a**7*b*c - 2*a**7*b*d**2 - 9*a**7*b*d*f + 3*a**7*b*e + 8*a**7*b*f**2 - 28*a**7*c*d + 22*a**7*c*f - a**7*d**3 - 7*a**7*d**2*f + 4*a**7*d*e + 3*a**7*d*f**2 - 14*a**7*e*f - a**7*f**3 - a**6*b**3*f + 17*a**6*b**2*c - 8*a**6*b**2*e + 28*a**6*b*c*d - 19*a**6*b*c*f + 2*a**6*b*d**2*f - 7*a**6*b*d*e + 16*a**6*b*e*f + 2*a**6*b*f**3 + 20*a**6*c**2 + 16*a**6*c*d**2 + 29*a**6*c*d*f + 12*a**6*c*e - 21*a**6*c*f**2 + 2*a**6*d**3*f + 3*a**6*d**2*f**2 - 4*a**6*d*e*f - 8*a**6*e**2 + 6*a**6*e*f**2 - a**6*f**4 + 3*a**5*b**3*c - a**5*b**3*e - 17*a**5*b**2*c*f + 8*a**5*b**2*e*f - 18*a**5*b*c**2 - 3*a**5*b*c*d**2 - 28*a**5*b*c*d*f - 5*a**5*b*c*e + 32*a**5*b*c*f**2 + 7*a**5*b*d*e*f + 7*a**5*b*e**2 - 11*a**5*b*e*f**2 + a**5*b*f**4 - 46*a**5*c**2*d + 20*a**5*c**2*f - 33*a**5*c*d**2*f + 9*a**5*c*d*e + 8*a**5*c*d*f**2 - 52*a**5*c*e*f - 6*a**5*c*f**3 - a**5*d**3*e - a**5*d**3*f**2 + a**5*d*e**2 - 2*a**5*d*e*f**2 - a**5*d*f**4 + 13*a**5*e**2*f + 3*a**5*e*f**3 - 3*a**4*b**3*c*f + a**4*b**3*e*f - 6*a**4*b**2*c*e - a**4*b**2*e**2 - 3*a**4*b*c**2*d + 15*a**4*b*c**2*f + 3*a**4*b*c*d**2*f + 4*a**4*b*c*d*e + 19*a**4*b*c*e*f + 8*a**4*b*c*f**3 - 3*a**4*b*d*e**2 - 2*a**4*b*e**2*f - 8*a**4*b*e*f**3 + 11*a**4*c**3 + 15*a**4*c**2*d**2 + 55*a**4*c**2*d*f + 5*a**4*c**2*e - 46*a**4*c**2*f**2 + 17*a**4*c*d**2*f**2 - 6*a**4*c*d*e*f - 9*a**4*c*d*f**3 - 13*a**4*c*e**2 + 32*a**4*c*e*f**2 + a**4*c*f**4 + 3*a**4*d**3*e*f + a**4*d*e**2*f + 2*a**4*d*e*f**3 - 3*a**4*e**2*f**2 + a**4*e*f**4 + 3*a**3*b**2*c*d*e + 6*a**3*b**2*c*e*f + a**3*b**2*e**2*f + 3*a**3*b*c**2*d**2 + 3*a**3*b*c**2*d*f - 3*a**3*b*c**2*e + 3*a**3*b*c**2*f**2 - 4*a**3*b*c*d*e*f + 3*a**3*b*c*e**2 - 9*a**3*b*c*e*f**2 + 3*a**3*b*d*e**2*f + 2*a**3*b*e**3 - 4*a**3*b*e**2*f**2 - 6*a**3*c**3*d - 8*a**3*c**3*f - 23*a**3*c**2*d**2*f + 4*a**3*c**2*d*e - 9*a**3*c**2*d*f**2 - 27*a**3*c**2*e*f + 6*a**3*c**2*f**3 - 3*a**3*c*d**2*e*f + 3*a**3*c*d*e**2 - 4*a**3*c*d*e*f**2 + 19*a**3*c*e**2*f + 8*a**3*c*e*f**3 - 3*a**3*d**3*e*f**2 - 5*a**3*d*e**2*f**2 - 2*a**3*e**2*f**3 - 3*a**2*b**2*c*d*e*f - 3*a**2*b*c**2*d**2*f + 3*a**2*b*c**2*e*f - 5*a**2*b*c*e*f**3 - 2*a**2*b*e**3*f - a**2*b*e**2*f**3 + 6*a**2*c**3*d*f - 3*a**2*c**3*f**2 + 8*a**2*c**2*d**2*f**2 - a**2*c**2*d*e*f + 22*a**2*c**2*e*f**2 + 3*a**2*c*d**2*e*f**2 - 4*a**2*c*d*e**2*f + a**2*c*d*e*f**3 - 6*a**2*c*e**2*f**2 + a**2*d**3*e*f**3 + 3*a**2*d*e**2*f**3 - 3*a*b*c*e**2*f**2 - 3*a*c**2*d*e*f**2 + a*c*d*e**2*f**2",
  "9*a**7*b*c + 9*a**7*b*e + 9*a**7*c*d - 9*a**7*c*f + 9*a**7*d*e - 9*a**7*e*f - 13*a**6*b**2*c - 7*a**6*b**2*e - 18*a**6*b*c*d + 16*a**6*b*c*f - 12*a**6*b*d*e + 8*a**6*b*e*f - 9*a**6*c**2 - 5*a**6*c*d**2 - 10*a**6*c*d*f - 18*a**6*c*e + 6*a**6*c*f**2 - 5*a**6*d**2*e - 12*a**6*d*e*f - 9*a**6*e**2 + 8*a**6*e*f**2 - 3*a**5*b**3*c - 2*a**5*b**3*e + 13*a**5*b**2*c*f + 7*a**5*b**2*e*f + 6*a**5*b*c**2 + 5*a**5*b*c*d**2 + 18*a**5*b*c*d*f + 22*a**5*b*c*e - 21*a**5*b*c*f**2 + 12*a**5*b*d*e*f + 7*a**5*b*e**2 - 14*a**5*b*e*f**2 + 22*a**5*c**2*d - 9*a**5*c**2*f + 8*a**5*c*d**2*f + 26*a**5*c*d*e + 7*a**5*c*e*f + 3*a**5*c*f**3 + 10*a**5*d**2*e*f + 5*a**5*d*e**2 + 2*a**5*d*e*f**2 + 17*a**5*e**2*f + a**5*e*f**3 - a**4*b**4*c + a**4*b**4*e + 3*a**4*b**3*c*f + 2*a**4*b**3*e*f + 4*a**4*b**2*c**2 - 3*a**4*b**2*c*e + 9*a**4*b*c**2*d - 13*a**4*b*c**2*f - 5*a**4*b*c*d**2*f - 9*a**4*b*c*d*e - 8*a**4*b*c*e*f - 4*a**4*b*c*f**3 - 5*a**4*b*d*e**2 - 2*a**4*b*e**2*f - 3*a**4*b*e*f**3 + a**4*c**3 - 13*a**4*c**2*d**2 - 15*a**4*c**2*d*f - 12*a**4*c**2*e + 18*a**4*c**2*f**2 - 8*a**4*c*d**2*e - 3*a**4*c*d**2*f**2 - 32*a**4*c*d*e*f + a**4*c*d*f**3 - 9*a**4*c*e**2 + 12*a**4*c*e*f**2 - 5*a**4*d**2*e*f**2 - 10*a**4*d*e**2*f + a**4*d*e*f**3 - 7*a**4*e**2*f**2 + a**3*b**4*c*f - a**3*b**4*e*f + 2*a**3*b**2*c**2*d - 4*a**3*b**2*c**2*f - 5*a**3*b**2*c*d*e + 3*a**3*b**2*c*e*f + 3*a**3*b**2*d*e**2 - a**3*b*c**3 - 5*a**3*b*c**2*d**2 - 9*a**3*b*c**2*d*f + 2*a**3*b*c**2*e + 7*a**3*b*c**2*f**2 + 3*a**3*b*c*d**2*e + 9*a**3*b*c*d*e*f - 14*a**3*b*c*e*f**2 + 5*a**3*b*d*e**2*f + 2*a**3*b*e**3 - 5*a**3*b*e**2*f**2 + a**3*c**3*d - a**3*c**3*f + 13*a**3*c**2*d**2*f + 3*a**3*c**2*d*e - 7*a**3*c**2*d*f**2 + 8*a**3*c**2*e*f + 11*a**3*c*d**2*e*f + 2*a**3*c*d*e**2 + 6*a**3*c*d*e*f**2 + 16*a**3*c*e**2*f - a**3*c*e*f**3 + 5*a**3*d*e**2*f**2 - a**3*e**2*f**3 - 2*a**2*b**2*c**2*d*f + 5*a**2*b**2*c*d*e*f + a**2*b**2*c*e**2 - 3*a**2*b**2*d*e**2*f - a**2*b**2*e**3 + a**2*b*c**3*f + 5*a**2*b*c**2*d**2*f + a**2*b*c**2*d*e - 2*a**2*b*c**2*e*f - 3*a**2*b*c*d**2*e*f - 4*a**2*b*c*d*e**2 + 3*a**2*b*d*e**3 - 2*a**2*b*e**3*f - a**2*c**3*d*f - 3*a**2*c**2*d**2*e - 3*a**2*c**2*d*e*f - 2*a**2*c**2*e**2 + 4*a**2*c**2*e*f**2 + 3*a**2*c*d**2*e**2 - 3*a**2*c*d**2*e*f**2 - 2*a**2*c*d*e**2*f + 3*a**2*c*e**3 - 7*a**2*c*e**2*f**2 - a*b**2*c*e**2*f + a*b**2*e**3*f - a*b*c**2*d*e*f + 4*a*b*c*d*e**2*f - 3*a*b*d*e**3*f + 3*a*c**2*d**2*e*f + 2*a*c**2*e**2*f - 3*a*c*d**2*e**2*f - 3*a*c*e**3*f",
  "-25*a**7*b*c - 9*a**7*b*e - 25*a**7*c*d + 25*a**7*c*f - 9*a**7*d*e + 9*a**7*e*f + 24*a**6*b**2*c + 7*a**6*b**2*e + 35*a**6*b*c*d - 33*a**6*b*c*f + 12*a**6*b*d*e - 12*a**6*b*e*f + 25*a**6*c**2 + 11*a**6*c*d**2 + 30*a**6*c*d*f + 34*a**6*c*e - 16*a**6*c*f**2 + 5*a**6*d**2*e + 8*a**6*d*e*f + 9*a**6*e**2 - 4*a**6*e*f**2 + 4*a**5*b**3*c + a**5*b**3*e - 24*a**5*b**2*c*f - 7*a**5*b**2*e*f - 8*a**5*b*c**2 - 5*a**5*b*c*d**2 - 35*a**5*b*c*d*f - 29*a**5*b*c*e + 41*a**5*b*c*f**2 - 12*a**5*b*d*e*f + a**5*b*e**2 + 13*a**5*b*e*f**2 - 48*a**5*c**2*d + 20*a**5*c**2*f - 20*a**5*c*d**2*f - 30*a**5*c*d*e - 31*a**5*c*e*f - 7*a**5*c*f**3 - 10*a**5*d**2*e*f + 3*a**5*d*e**2 + 5*a**5*d*e*f**2 - 21*a**5*e**2*f - 4*a**5*e*f**3 - 4*a**4*b**3*c*f - a**4*b**3*e*f - a**4*b**2*c**2 + 2*a**4*b**2*c*e - 5*a**4*b**2*e**2 - 9*a**4*b*c**2*d + 8*a**4*b*c**2*f + 5*a**4*b*c*d**2*f + 9*a**4*b*c*d*e + 12*a**4*b*c*e*f + 14*a**4*b*c*f**3 - 5*a**4*b*d*e**2 + 12*a**4*b*e**2*f + 6*a**4*b*e*f**3 + 10*a**4*c**3 + 13*a**4*c**2*d**2 + 41*a**4*c**2*d*f + 18*a**4*c**2*e - 40*a**4*c**2*f**2 + 4*a**4*c*d**2*e + 9*a**4*c*d**2*f**2 + 43*a**4*c*d*e*f - 4*a**4*c*d*f**3 - 2*a**4*c*e**2 - 9*a**4*c*e*f**2 - 2*a**4*c*f**4 + 5*a**4*d**2*e*f**2 - 4*a**4*d*e**2*f - 3*a**4*d*e*f**3 - 8*a**4*e**3 + 6*a**4*e**2*f**2 - a**4*e*f**4 - a**3*b**3*e**2 + a**3*b**2*c**2*f + 2*a**3*b**2*c*d*e - 2*a**3*b**2*c*e*f + a**3*b**2*d*e**2 + 5*a**3*b**2*e**2*f + 3*a**3*b*c**2*d**2 + 9*a**3*b*c**2*d*f + a**3*b*c**2*f**2 + a**3*b*c*d**2*e - 9*a**3*b*c*d*e*f - 6*a**3*b*c*e**2 + 15*a**3*b*c*e*f**2 + 3*a**3*b*c*f**4 + 5*a**3*b*d*e**2*f + 4*a**3*b*e**3 - 6*a**3*b*e**2*f**2 + 2*a**3*b*e*f**4 - 4*a**3*c**3*d - 9*a**3*c**3*f - 15*a**3*c**2*d**2*f - 9*a**3*c**2*d*e + 4*a**3*c**2*d*f**2 - 23*a**3*c**2*e*f - 5*a**3*c**2*f**3 - 11*a**3*c*d**2*e*f + 4*a**3*c*d*e**2 - 11*a**3*c*d*e*f**2 - a**3*c*d*f**4 - 17*a**3*c*e**2*f + 5*a**3*c*e*f**3 - a**3*d*e**2*f**2 - a**3*d*e*f**4 + 14*a**3*e**3*f + 5*a**3*e**2*f**3 + a**2*b**3*e**2*f - 2*a**2*b**2*c*d*e*f - a**2*b**2*d*e**2*f + a**2*b**2*e**3 + a**2*b**2*e**2*f**2 - 3*a**2*b*c**2*d**2*f - a**2*b*c**2*f**3 - a**2*b*c*d**2*e*f + a**2*b*c*d*e**2 + 7*a**2*b*c*e**2*f + 2*a**2*b*c*e*f**3 - a**2*b*d*e**3 - 2*a**2*b*e**3*f - 7*a**2*b*e**2*f**3 + 4*a**2*c**3*d*f - a**2*c**3*f**2 + 2*a**2*c**2*d**2*f**2 + 10*a**2*c**2*d*e*f + 3*a**2*c**2*d*f**3 - a**2*c**2*e**2 + 6*a**2*c**2*e*f**2 - a**2*c*d**2*e**2 + 5*a**2*c*d**2*e*f**2 - 2*a**2*c*d*e**2*f - 2*a**2*c*d*e*f**3 - a**2*c*e**3 + 14*a**2*c*e**2*f**2 + a**2*c*e*f**4 + 2*a**2*d*e**2*f**3 - 4*a**2*e**3*f**2 + a**2*e**2*f**4 - a*b**2*e**3*f - a*b**2*e**2*f**3 - a*b*c*d*e**2*f - a*b*c*e**2*f**2 + a*b*d*e**3*f - 2*a*b*e**3*f**2 - a*c**2*d*e*f**2 + a*c**2*e**2*f - a*c**2*e*f**3 + a*c*d**2*e**2*f + 2*a*c*d**2*e*f**3 - 2*a*c*d*e**2*f**2 + a*c*e**3*f + 5*a*c*e**2*f**3 - 2*a*e**3*f**3",
  "-8*a**6*b*c - 5*a**6*b*e - 8*a**6*c*d + 8*a**6*c*f - 5*a**6*d*e + 5*a**6*e*f + 10*a**5*b**2*c + 4*a**5*b**2*e + 15*a**5*b*c*d - 12*a**5*b*c*f + 7*a**5*b*d*e - 5*a**5*b*e*f + 8*a**5*c**2 + 5*a**5*c*d**2 + 9*a**5*c*d*f + 13*a**5*c*e - 6*a**5*c*f**2 + 3*a**5*d**2*e + 6*a**5*d*e*f + 5*a**5*e**2 - 4*a**5*e*f**2 + 2*a**4*b**3*c + a**4*b**3*e - 10*a**4*b**2*c*f - 4*a**4*b**2*e*f - 7*a**4*b*c**2 - 3*a**4*b*c*d**2 - 15*a**4*b*c*d*f - 14*a**4*b*c*e + 17*a**4*b*c*f**2 - 7*a**4*b*d*e*f - 2*a**4*b*e**2 + 8*a**4*b*e*f**2 - 21*a**4*c**2*d + 9*a**4*c**2*f - 9*a**4*c*d**2*f - 16*a**4*c*d*e - 10*a**4*c*e*f - 2*a**4*c*f**3 - 6*a**4*d**2*e*f - a**4*d*e**2 - 11*a**4*e**2*f - a**4*e*f**3 - 2*a**3*b**3*c*f + a**3*b**3*d*e - a**3*b**3*e*f + a**3*b**2*c*d**2 - 6*a**3*b*c**2*d + 8*a**3*b*c**2*f + 3*a**3*b*c*d**2*f + 7*a**3*b*c*d*e + 4*a**3*b*c*e*f + 3*a**3*b*c*f**3 + a**3*b*d*e**2 + 3*a**3*b*e**2*f + 2*a**3*b*e*f**3 + 2*a**3*c**3 + 10*a**3*c**2*d**2 + 18*a**3*c**2*d*f + 11*a**3*c**2*e - 17*a**3*c**2*f**2 + 3*a**3*c*d**2*e + 4*a**3*c*d**2*f**2 + 22*a**3*c*d*e*f - a**3*c*d*f**3 + 2*a**3*c*e**2 - 4*a**3*c*e*f**2 + 3*a**3*d**2*e*f**2 + 2*a**3*d*e**2*f - a**3*d*e*f**3 - 2*a**3*e**3 + 5*a**3*e**2*f**2 - a**2*b**3*d*e*f - a**2*b**2*c*d**2*f + a**2*b**2*e**2*f + 6*a**2*b*c**2*d*f - a**2*b*c**2*f**2 - 7*a**2*b*c*d*e*f - 3*a**2*b*c*e**2 + 10*a**2*b*c*e*f**2 - a**2*b*d*e**2*f - a**2*b*e**3 - a**2*b*e**2*f**2 - 2*a**2*c**3*f - 10*a**2*c**2*d**2*f - 3*a**2*c**2*d*e + 3*a**2*c**2*d*f**2 - 10*a**2*c**2*e*f - 5*a**2*c*d**2*e*f - a**2*c*d*e**2 - 6*a**2*c*d*e*f**2 - 7*a**2*c*e**2*f + a**2*c*e*f**3 - a**2*d*e**2*f**2 + 4*a**2*e**3*f + a**2*e**2*f**3 - a*b**2*e**2*f**2 + 3*a*b*c*e**2*f + a*b*e**3*f + 3*a*c**2*d*e*f - a*c**2*e*f**2 + 2*a*c*d**2*e*f**2 + a*c*d*e**2*f + 5*a*c*e**2*f**2 - 2*a*e**3*f**2",
  "8*a**7*b + 8*a**7*d - 8*a**7*f - 12*a**6*b**2 - 20*a**6*b*d + 13*a**6*b*f - 8*a**6*c - 8*a**6*d**2 - 7*a**6*d*f - 8*a**6*e + 7*a**6*f**2 - 4*a**5*b**3 + 12*a**5*b**2*f + 10*a**5*b*c + 7*a**5*b*d**2 + 20*a**5*b*d*f + 16*a**5*b*e - 20*a**5*b*f**2 + 22*a**5*c*d - 7*a**5*c*f + 3*a**5*d**3 + 13*a**5*d**2*f + 12*a**5*d*e - 2*a**5*d*f**2 + 11*a**5*e*f + a**5*f**3 - a**4*b**4 + 4*a**4*b**3*f + 4*a**4*b**2*c + a**4*b**2*e + 11*a**4*b*c*d - 17*a**4*b*c*f - 2*a**4*b*d**3 - 7*a**4*b*d**2*f - 15*a**4*b*d*e - 7*a**4*b*e*f - a**4*b*f**3 - 14*a**4*c*d**2 - 18*a**4*c*d*f - 10*a**4*c*e + 16*a**4*c*f**2 - a**4*d**4 - 5*a**4*d**3*f - 5*a**4*d**2*e - 5*a**4*d**2*f**2 - 22*a**4*d*e*f + a**4*d*f**3 - 4*a**4*e**2 - 2*a**4*e*f**2 + a**3*b**4*f + 2*a**3*b**2*c*d - 4*a**3*b**2*c*f - 3*a**3*b**2*d*e - a**3*b**2*e*f - a**3*b*c**2 - 5*a**3*b*c*d**2 - 11*a**3*b*c*d*f + a**3*b*c*e + 7*a**3*b*c*f**2 + 2*a**3*b*d**3*f - 2*a**3*b*d**2*e + 15*a**3*b*d*e*f + 2*a**3*b*e**2 - 9*a**3*b*e*f**2 + a**3*c**2*d + 14*a**3*c*d**2*f + 5*a**3*c*d*e - 4*a**3*c*d*f**2 + 6*a**3*c*e*f - a**3*c*f**3 + 2*a**3*d**4*f + 2*a**3*d**3*f**2 + 11*a**3*d**2*e*f + a**3*d*e**2 + 10*a**3*d*e*f**2 + 9*a**3*e**2*f - a**3*e*f**3 - 2*a**2*b**2*c*d*f + 3*a**2*b**2*d*e*f + a**2*b**2*e**2 + a**2*b*c**2*f + 5*a**2*b*c*d**2*f + a**2*b*c*d*e - a**2*b*c*e*f + 2*a**2*b*d**2*e*f - 3*a**2*b*d*e**2 - 2*a**2*b*e**2*f - a**2*c**2*d*f - 3*a**2*c*d**2*e - 5*a**2*c*d*e*f - 2*a**2*c*e**2 + 4*a**2*c*e*f**2 - a**2*d**4*f**2 - 6*a**2*d**2*e*f**2 - a**2*d*e**2*f + a**2*e**3 - 5*a**2*e**2*f**2 - a*b**2*e**2*f - a*b*c*d*e*f + 3*a*b*d*e**2*f + 3*a*c*d**2*e*f + 2*a*c*e**2*f - a*e**3*f",
  "2*a**7*b + 2*a**7*d - 2*a**7*f - a**6*b**2 + a**6*b*f - 2*a**6*c + a**6*d**2 - 5*a**6*d*f - 2*a**6*e + 2*a**6*f**2 + a**5*b**2*f - 4*a**5*b*c + 4*a**5*b*e - 2*a**5*b*f**2 - 2*a**5*c*d + 3*a**5*c*f - 3*a**5*d**2*f + 2*a**5*d*e + 4*a**5*d*f**2 + a**5*e*f - 2*a**4*b**2*e + a**4*b*c*d + 3*a**4*b*c*f - 2*a**4*b*d*e + 3*a**4*b*e*f - a**4*b*f**3 + 3*a**4*c**2 + a**4*c*d**2 + 8*a**4*c*d*f - 4*a**4*c*f**2 + 3*a**4*d**2*f**2 - 3*a**4*d*e*f - a**4*d*f**3 - 3*a**4*e**2 + a**4*e*f**2 + a**3*b**2*d*e + 2*a**3*b**2*e*f + a**3*b*c*d**2 - a**3*b*c*d*f - a**3*b*c*e + a**3*b*c*f**2 + 2*a**3*b*d*e*f + 2*a**3*b*e**2 - 5*a**3*b*e*f**2 - 2*a**3*c**2*d - 2*a**3*c**2*f - 4*a**3*c*d**2*f + 2*a**3*c*d*e - 6*a**3*c*d*f**2 - 8*a**3*c*e*f + 3*a**3*c*f**3 - a**3*d**2*f**3 + 6*a**3*e**2*f - a**2*b**2*d*e*f - a**2*b*c*d**2*f + a**2*b*c*e*f - a**2*b*e**2*f - 2*a**2*b*e*f**3 + 2*a**2*c**2*d*f - a**2*c**2*f**2 + 3*a**2*c*d**2*f**2 - a**2*c*d*e*f + 8*a**2*c*e*f**2 + a**2*d*e*f**3 - 3*a**2*e**2*f**2 - a*b*e**2*f**2 - a*c*d*e*f**2",
  "a**5*b**2 + 2*a**5*b*d - a**5*b*f + a**5*d**2 - a**5*d*f + a**4*b**3 + a**4*b**2*d - a**4*b**2*f - 4*a**4*b*c - 2*a**4*b*d*f - a**4*b*e + a**4*b*f**2 - 4*a**4*c*d + 3*a**4*c*f - 2*a**4*d**2*f - a**4*d*e + a**4*d*f**2 - a**3*b**3*f - a**3*b**2*d*f - 2*a**3*b*c*d + 4*a**3*b*c*f + 3*a**3*b*d*e - a**3*b*e*f + a**3*c**2 + 3*a**3*c*d**2 + 4*a**3*c*d*f + 3*a**3*c*e - 3*a**3*c*f**2 + a**3*d**2*f**2 + 2*a**3*d*e*f + 2*a**2*b*c*d*f - 3*a**2*b*d*e*f - a**2*b*e**2 + 2*a**2*b*e*f**2 - a**2*c**2*f - 3*a**2*c*d**2*f - a**2*c*d*e - 3*a**2*c*e*f - a**2*d*e*f**2 + a*b*e**2*f + a*c*d*e*f",
  "a**4*b*c + a**4*c*d - a**4*c*f - a**3*b**2*e - a**3*b*c*d - a**3*b*d*e + a**3*b*e*f - a**3*c**2 - a**3*c*d**2 - a**3*c*d*f - a**3*c*e + a**3*c*f**2 + a**2*b**2*e*f + a**2*b*c*d*f - a**2*b*c*f**2 + a**2*b*d**2*e + a**2*b*d*e*f + a**2*b*e**2 - a**2*b*e*f**2 + a**2*c**2*f + a**2*c*d**3 + a**2*c*d**2*f + 2*a**2*c*d*e + a**2*c*e*f - a*b*d**2*e*f - a*b*e**2*f - a*c*d**3*f - 2*a*c*d*e*f",
  "a**5*b + a**5*d - a**5*f - a**4*c - 2*a**4*d*f - a**4*e + a**4*f**2 + a**3*b**2*f - 2*a**3*b*c - a**3*b*f**2 + a**3*c*f + a**3*d*f**2 + 2*a**3*e*f - a**2*b**2*f**2 + 2*a**2*b*c*f + a**2*b*d*e + a**2*c*d**2 + a**2*c*e - a**2*e*f**2 - a*b*d*e*f - a*c*d**2*f - a*c*e*f",
  "a**4*b + a**4*d - a**4*f - a**3*b**2 - a**3*b*d + a**3*b*f - a**3*c - 2*a**3*d*f - a**3*e + a**3*f**2 + a**2*b**2*f + 2*a**2*b*d*f + a**2*b*e - 2*a**2*b*f**2 + a**2*c*d + a**2*d*f**2 + 2*a**2*e*f - a*b*d*f**2 - a*b*e*f - a*c*d*f + a*c*f**2 - a*e*f**2",
  "a*(-a*(b + d - f) - b*f + c + d*f + e) - b*e + b*(a*(b + d - f) - d*f) - c*d + c*f - e*f",
  "a**8*b**2*c**3 + 2*a**8*b*c**3*d + 6*a**8*b*c**3*f + a**8*c**3*d**2 + 6*a**8*c**3*d*f - 7*a**8*c**3*f**2 - a**7*b**2*c**3*f + 44*a**7*b*c**4 - 2*a**7*b*c**3*d*f + 131*a**7*b*c**3*e + 41*a**7*b*c**2*e**2 - 18*a**7*b*c*e**3 - 10*a**7*b*e**4 + 44*a**7*c**4*d - 52*a**7*c**4*f - a**7*c**3*d**2*f + 131*a**7*c**3*d*e - 16*a**7*c**3*d*f**2 - 139*a**7*c**3*e*f + 9*a**7*c**3*f**3 + 41*a**7*c**2*d*e**2 - 41*a**7*c**2*e**2*f - 18*a**7*c*d*e**3 + 18*a**7*c*e**3*f - 10*a**7*d*e**4 + 10*a**7*e**4*f - 60*a**6*b**2*c**4 - 62*a**6*b**2*c**3*e - 25*a**6*b**2*c**2*e**2 + 13*a**6*b**2*c*e**3 + 5*a**6*b**2*e**4 - 89*a**6*b*c**4*d + 164*a**6*b*c**4*f - 62*a**6*b*c**3*d*e + 91*a**6*b*c**3*e*f - 6*a**6*b*c**3*f**3 - 27*a**6*b*c**2*d*e**2 + 75*a**6*b*c**2*e**2*f + 17*a**6*b*c*d*e**3 - 30*a**6*b*c*e**3*f + 5*a**6*b*d*e**4 - 15*a**6*b*e**4*f - 57*a**6*c**5 - 25*a**6*c**4*d**2 + 37*a**6*c**4*d*f - 169*a**6*c**4*e - 48*a**6*c**4*f**2 - 4*a**6*c**3*d**2*e - 225*a**6*c**3*d*e*f + 10*a**6*c**3*d*f**3 - 173*a**6*c**3*e**2 + 114*a**6*c**3*e*f**2 - a**6*c**3*f**4 - 2*a**6*c**2*d**2*e**2 - 30*a**6*c**2*d*e**2*f - 23*a**6*c**2*e**3 - 9*a**6*c**2*e**2*f**2 + 4*a**6*c*d**2*e**3 + 15*a**6*c*d*e**3*f + 28*a**6*c*e**4 - a**6*c*e**3*f**2 + 10*a**6*d*e**4*f + 10*a**6*e**5 + 60*a**5*b**2*c**4*f + 62*a**5*b**2*c**3*e*f + 25*a**5*b**2*c**2*e**2*f - 13*a**5*b**2*c*e**3*f - 5*a**5*b**2*e**4*f + 384*a**5*b*c**5 + 89*a**5*b*c**4*d*f - 250*a**5*b*c**4*e - 102*a**5*b*c**4*f**2 + 62*a**5*b*c**3*d*e*f - 540*a**5*b*c**3*e**2 - 111*a**5*b*c**3*e*f**2 + 27*a**5*b*c**2*d*e**2*f - 198*a**5*b*c**2*e**3 - 41*a**5*b*c**2*e**2*f**2 - 17*a**5*b*c*d*e**3*f + 37*a**5*b*c*e**4 + 23*a**5*b*c*e**3*f**2 - 5*a**5*b*d*e**4*f + 78*a**5*b*e**5 + 10*a**5*b*e**4*f**2 + 513*a**5*c**5*d - 497*a**5*c**5*f + 25*a**5*c**4*d**2*f - 165*a**5*c**4*d*e - 130*a**5*c**4*d*f**2 + 283*a**5*c**4*e*f + 87*a**5*c**4*f**3 + 4*a**5*c**3*d**2*e*f - 501*a**5*c**3*d*e**2 + 82*a**5*c**3*d*e*f**2 + 717*a**5*c**3*e**2*f + 2*a**5*c**3*e*f**3 - a**5*c**3*f**5 + 2*a**5*c**2*d**2*e**2*f - 254*a**5*c**2*d*e**3 - 55*a**5*c**2*d*e**2*f**2 + 283*a**5*c**2*e**3*f + 46*a**5*c**2*e**2*f**3 - 4*a**5*c*d**2*e**3*f + 31*a**5*c*d*e**4 + 13*a**5*c*d*e**3*f**2 - 54*a**5*c*e**4*f - 14*a**5*c*e**3*f**3 + 83*a**5*d*e**5 + 10*a**5*d*e**4*f**2 - 93*a**5*e**5*f - 10*a**5*e**4*f**3 - 261*a**4*b**2*c**5 + 525*a**4*b**2*c**4*e + 278*a**4*b**2*c**3*e**2 + 82*a**4*b**2*c**2*e**3 - 86*a**4*b**2*c*e**4 - 17*a**4*b**2*e**5 - 445*a**4*b*c**5*d + 317*a**4*b*c**5*f + 760*a**4*b*c**4*d*e - 699*a**4*b*c**4*e*f - 91*a**4*b*c**4*f**3 + 393*a**4*b*c**3*d*e**2 - 402*a**4*b*c**3*e**2*f - 87*a**4*b*c**3*e*f**3 + 118*a**4*b*c**2*d*e**3 - 117*a**4*b*c**2*e**3*f - 48*a**4*b*c**2*e**2*f**3 - 140*a**4*b*c*d*e**4 + 162*a**4*b*c*e**4*f + 26*a**4*b*c*e**3*f**3 - 16*a**4*b*d*e**5 + 15*a**4*b*e**5*f + 10*a**4*b*e**4*f**3 - 542*a**4*c**6 - 70*a**4*c**5*d**2 - 885*a**4*c**5*d*f - 171*a**4*c**5*e + 600*a**4*c**5*f**2 + 197*a**4*c**4*d**2*e + 155*a**4*c**4*d*e*f + 45*a**4*c**4*d*f**3 + 884*a**4*c**4*e**2 + 26*a**4*c**4*e*f**2 + 12*a**4*c**4*f**4 + 43*a**4*c**3*d**2*e**2 + 1007*a**4*c**3*d*e**2*f + 12*a**4*c**3*d*e*f**3 + 862*a**4*c**3*e**3 - 475*a**4*c**3*e**2*f**2 + 20*a**4*c**3*e*f**4 - 6*a**4*c**2*d**2*e**3 + 484*a**4*c**2*d*e**3*f + 44*a**4*c**2*d*e**2*f**3 + 153*a**4*c**2*e**4 - 219*a**4*c**2*e**3*f**2 + a**4*c**2*e**2*f**4 - 15*a**4*c*d**2*e**4 - 36*a**4*c*d*e**4*f - 10*a**4*c*d*e**3*f**3 - 128*a**4*c*e**5 - 13*a**4*c*e**4*f**2 - 4*a**4*c*e**3*f**4 - 162*a**4*d*e**5*f - 10*a**4*d*e**4*f**3 - 83*a**4*e**6 + 69*a**4*e**5*f**2 + 102*a**3*b**3*c**4*e - 122*a**3*b**3*c**3*e**2 - 34*a**3*b**3*c**2*e**3 - 16*a**3*b**3*c*e**4 + 16*a**3*b**3*e**5 + 261*a**3*b**2*c**5*f + 8*a**3*b**2*c**4*d*e - 525*a**3*b**2*c**4*e*f - 261*a**3*b**2*c**3*d*e**2 - 278*a**3*b**2*c**3*e**2*f - 84*a**3*b**2*c**2*d*e**3 - 82*a**3*b**2*c**2*e**3*f - 8*a**3*b**2*c*d*e**4 + 86*a**3*b**2*c*e**4*f + 42*a**3*b**2*d*e**5 + 17*a**3*b**2*e**5*f + 102*a**3*b*c**6 + 64*a**3*b*c**5*d**2 + 445*a**3*b*c**5*d*f - 391*a**3*b*c**5*e - 708*a**3*b*c**5*f**2 - 259*a**3*b*c**4*d**2*e - 760*a**3*b*c**4*d*e*f + 131*a**3*b*c**4*e**2 + 881*a**3*b*c**4*e*f**2 - 15*a**3*b*c**4*f**4 - 89*a**3*b*c**3*d**2*e**2 - 393*a**3*b*c**3*d*e**2*f - 44*a**3*b*c**3*e**3 + 820*a**3*b*c**3*e**2*f**2 - 23*a**3*b*c**3*e*f**4 - 7*a**3*b*c**2*d**2*e**3 - 118*a**3*b*c**2*d*e**3*f - a**3*b*c**2*e**4 + 263*a**3*b*c**2*e**3*f**2 - 24*a**3*b*c**2*e**2*f**4 + 42*a**3*b*c*d**2*e**4 + 140*a**3*b*c*d*e**4*f - 62*a**3*b*c*e**5 - 182*a**3*b*c*e**4*f**2 + 2*a**3*b*c*e**3*f**4 + 16*a**3*b*d*e**5*f + 32*a**3*b*e**6 - 56*a**3*b*e**5*f**2 + 6*a**3*b*e**4*f**4 + 496*a**3*c**6*d + 249*a**3*c**6*f + 339*a**3*c**5*d**2*f - 653*a**3*c**5*d*e + 386*a**3*c**5*d*f**2 + 1443*a**3*c**5*e*f - 43*a**3*c**5*f**3 - 210*a**3*c**4*d**2*e*f - 3*a**3*c**4*d**2*f**3 - 348*a**3*c**4*d*e**2 + 7*a**3*c**4*d*e*f**2 + 4*a**3*c**4*d*f**4 - 840*a**3*c**4*e**2*f - 140*a**3*c**4*e*f**3 + a**3*c**4*f**5 - 44*a**3*c**3*d**2*e**2*f - 5*a**3*c**3*d**2*e*f**3 - 166*a**3*c**3*d*e**3 - 507*a**3*c**3*d*e**2*f**2 - 1307*a**3*c**3*e**3*f - 81*a**3*c**3*e**2*f**3 + 3*a**3*c**3*e*f**5 - 32*a**3*c**2*d**2*e**3*f + 108*a**3*c**2*d*e**4 - 229*a**3*c**2*d*e**3*f**2 - 548*a**3*c**2*e**4*f - 43*a**3*c**2*e**3*f**3 + 3*a**3*c**2*e**2*f**5 + 18*a**3*c*d**2*e**4*f + a**3*c*d**2*e**3*f**3 + 32*a**3*c*d*e**5 + 8*a**3*c*d*e**4*f**2 + 154*a**3*c*e**5*f + 42*a**3*c*e**4*f**3 + a**3*c*e**3*f**5 + 75*a**3*d*e**5*f**2 + 162*a**3*e**6*f + 14*a**3*e**5*f**3 - 102*a**2*b**3*c**4*e*f + 224*a**2*b**3*c**3*e**2*f + 70*a**2*b**3*c**2*e**3*f - a**2*b**3*c**2*e**2*f**3 + 20*a**2*b**3*c*e**4*f - 2*a**2*b**3*c*e**3*f**3 - 33*a**2*b**3*e**5*f - a**2*b**3*e**4*f**3 - 8*a**2*b**2*c**4*d*e*f - 102*a**2*b**2*c**4*e**2 + 261*a**2*b**2*c**3*d*e**2*f + 20*a**2*b**2*c**3*e**3 - 5*a**2*b**2*c**3*e**2*f**2 + 84*a**2*b**2*c**2*d*e**3*f - 2*a**2*b**2*c**2*e**4 - a**2*b**2*c**2*e**3*f**2 + 8*a**2*b**2*c*d*e**4*f + 12*a**2*b**2*c*e**5 + 5*a**2*b**2*c*e**4*f**2 - 42*a**2*b**2*d*e**5*f + a**2*b**2*e**6 + 4*a**2*b**2*e**5*f**2 - 102*a**2*b*c**6*f - 64*a**2*b*c**5*d**2*f - 204*a**2*b*c**5*d*e + 493*a**2*b*c**5*e*f + 7*a**2*b*c**5*f**3 + 259*a**2*b*c**4*d**2*e*f + 658*a**2*b*c**4*d*e**2 - 592*a**2*b*c**4*e**2*f + 67*a**2*b*c**4*e*f**3 + 89*a**2*b*c**3*d**2*e**2*f - 324*a**2*b*c**3*d*e**3 + 76*a**2*b*c**3*e**3*f + 125*a**2*b*c**3*e**2*f**3 - a**2*b*c**3*e*f**5 + 7*a**2*b*c**2*d**2*e**3*f - 126*a**2*b*c**2*d*e**4 + 27*a**2*b*c**2*e**4*f + 59*a**2*b*c**2*e**3*f**3 - 3*a**2*b*c**2*e**2*f**5 - 42*a**2*b*c*d**2*e**4*f - 104*a**2*b*c*d*e**5 + 158*a**2*b*c*e**5*f - 16*a**2*b*c*e**4*f**3 - 3*a**2*b*c*e**3*f**5 + 82*a**2*b*d*e**6 - 59*a**2*b*e**6*f - 39*a**2*b*e**5*f**3 - a**2*b*e**4*f**5 - 102*a**2*c**6*d**2 - 496*a**2*c**6*d*f - 102*a**2*c**6*e + 293*a**2*c**6*f**2 + 638*a**2*c**5*d**2*e - 268*a**2*c**5*d**2*f**2 + 461*a**2*c**5*d*e*f - 14*a**2*c**5*d*f**3 + 582*a**2*c**5*e**2 - 1275*a**2*c**5*e*f**2 - 3*a**2*c**5*f**4 - 322*a**2*c**4*d**2*e**2 + 22*a**2*c**4*d**2*e*f**2 + 3*a**2*c**4*d**2*f**4 + 472*a**2*c**4*d*e**2*f + 5*a**2*c**4*d*e*f**3 - 324*a**2*c**4*e**3 - 24*a**2*c**4*e**2*f**2 - 138*a**2*c**3*d**2*e**3 + 5*a**2*c**3*d**2*e*f**4 + 218*a**2*c**3*d*e**3*f + 3*a**2*c**3*d*e**2*f**3 - 133*a**2*c**3*e**4 + 441*a**2*c**3*e**3*f**2 + 12*a**2*c**3*e**2*f**4 - 105*a**2*c**2*d**2*e**4 + 32*a**2*c**2*d**2*e**3*f**2 - 60*a**2*c**2*d*e**4*f - 3*a**2*c**2*d*e**3*f**3 - 106*a**2*c**2*e**5 + 384*a**2*c**2*e**4*f**2 + 2*a**2*c**2*e**3*f**4 + 82*a**2*c*d**2*e**5 - 7*a**2*c*d**2*e**4*f**2 - a**2*c*d**2*e**3*f**4 - 59*a**2*c*d*e**5*f - 5*a**2*c*d*e**4*f**3 + 82*a**2*c*e**6 - 32*a**2*c*e**5*f**2 - 3*a**2*c*e**4*f**4 + 4*a**2*d*e**5*f**3 - 75*a**2*e**6*f**2 - 102*a*b**3*c**3*e**2*f**2 - 36*a*b**3*c**2*e**3*f**2 + a*b**3*c**2*e**2*f**4 - 4*a*b**3*c*e**4*f**2 + 2*a*b**3*c*e**3*f**4 + 17*a*b**3*e**5*f**2 + a*b**3*e**4*f**4 + 102*a*b**2*c**4*e**2*f - 20*a*b**2*c**3*e**3*f + 5*a*b**2*c**3*e**2*f**3 + 2*a*b**2*c**2*e**4*f + a*b**2*c**2*e**3*f**3 - 12*a*b**2*c*e**5*f - 5*a*b**2*c*e**4*f**3 - a*b**2*e**6*f - 4*a*b**2*e**5*f**3 + 204*a*b*c**5*d*e*f - 102*a*b*c**5*e*f**2 - 658*a*b*c**4*d*e**2*f + 461*a*b*c**4*e**2*f**2 + a*b*c**4*e*f**4 + 324*a*b*c**3*d*e**3*f - 32*a*b*c**3*e**3*f**2 - 3*a*b*c**3*e**2*f**4 + 126*a*b*c**2*d*e**4*f - 26*a*b*c**2*e**4*f**2 - 7*a*b*c**2*e**3*f**4 + 104*a*b*c*d*e**5*f - 96*a*b*c*e**5*f**2 - a*b*c*e**4*f**4 - 82*a*b*d*e**6*f + 27*a*b*e**6*f**2 + 2*a*b*e**5*f**4 + 102*a*c**6*d**2*f + 102*a*c**6*e*f - 638*a*c**5*d**2*e*f - a*c**5*d**2*f**3 + 192*a*c**5*d*e*f**2 - 582*a*c**5*e**2*f + 3*a*c**5*e*f**3 + 322*a*c**4*d**2*e**2*f - 9*a*c**4*d**2*e*f**3 - 124*a*c**4*d*e**2*f**2 - 2*a*c**4*d*e*f**4 + 324*a*c**4*e**3*f - 20*a*c**4*e**2*f**3 + 138*a*c**3*d**2*e**3*f + a*c**3*d**2*e**2*f**3 - 52*a*c**3*d*e**3*f**2 - 2*a*c**3*d*e**2*f**4 + 133*a*c**3*e**4*f + 4*a*c**3*e**3*f**3 + 105*a*c**2*d**2*e**4*f + 6*a*c**2*d**2*e**3*f**3 - 48*a*c**2*d*e**4*f**2 + 2*a*c**2*d*e**3*f**4 + 106*a*c**2*e**5*f + 11*a*c**2*e**4*f**3 - 82*a*c*d**2*e**5*f + 4*a*c*d**2*e**4*f**3 + 27*a*c*d*e**5*f**2 + 2*a*c*d*e**4*f**4 - 82*a*c*e**6*f + 6*a*c*e**5*f**3 - 4*a*e**6*f**3",
  "4*a**8*b*c**3 + 4*a**8*c**3*d - 4*a**8*c**3*f - 3*a**7*b**2*c**3 - 4*a**7*b*c**3*d + 5*a**7*b*c**3*f - a**7*b*c**2*e*f - 4*a**7*c**4 - a**7*c**3*d**2 - 5*a**7*c**3*d*f - 4*a**7*c**3*e + 2*a**7*c**3*f**2 - a**7*c**2*d*e*f + a**7*c**2*e*f**2 + 3*a**6*b**2*c**3*f + 7*a**6*b*c**4/3 + 4*a**6*b*c**3*d*f + 49*a**6*b*c**3*e/3 - 5*a**6*b*c**3*f**2 - 22*a**6*b*c**2*e**2 - 16*a**6*b*c*e**3 + 25*a**6*c**4*d/3 - 16*a**6*c**4*f/3 + a**6*c**3*d**2*f + 43*a**6*c**3*d*e/3 + a**6*c**3*d*f**2 - 19*a**6*c**3*e*f/3 + a**6*c**3*f**3 - 22*a**6*c**2*d*e**2 + 2*a**6*c**2*d*e*f**2 + 23*a**6*c**2*e**2*f - a**6*c**2*e*f**3 - 16*a**6*c*d*e**3 + 16*a**6*c*e**3*f + 19*a**5*b**2*c**4/3 - 38*a**5*b**2*c**3*e/3 + 9*a**5*b**2*c**2*e**2 + 11*a**5*b**2*c*e**3 + 11*a**5*b*c**4*d - 2*a**5*b*c**4*f - 50*a**5*b*c**3*d*e/3 + 37*a**5*b*c**3*e*f/3 - 4*a**5*b*c**3*f**3 + 9*a**5*b*c**2*d*e**2 - 2*a**5*b*c**2*e**2*f + a**5*b*c**2*e*f**3 + 15*a**5*b*c*d*e**3 - 21*a**5*b*c*e**3*f - 5*a**5*b*e**4*f - 28*a**5*c**5/3 + 32*a**5*c**4*d**2/3 - 23*a**5*c**4*d*f - 32*a**5*c**4*e/3 + 11*a**5*c**4*f**2 - 12*a**5*c**3*d**2*e - 7*a**5*c**3*d*e*f + 20*a**5*c**3*e**2/3 + 8*a**5*c**3*e*f**2/3 + a**5*c**3*f**4 + 2*a**5*c**2*d**2*e**2 + 46*a**5*c**2*d*e**2*f - a**5*c**2*d*e*f**3 + 38*a**5*c**2*e**3 - 28*a**5*c**2*e**2*f**2 + 4*a**5*c*d**2*e**3 + 18*a**5*c*d*e**3*f + 16*a**5*c*e**4 - 6*a**5*c*e**3*f**2 - 5*a**5*d*e**4*f + 5*a**5*e**4*f**2 + 17*a**4*b**3*c**4/3 - 14*a**4*b**3*c**3*e/3 - a**4*b**3*e**4 - 19*a**4*b**2*c**4*f/3 + 38*a**4*b**2*c**3*e*f/3 - 9*a**4*b**2*c**2*e**2*f - 11*a**4*b**2*c*e**3*f - 49*a**4*b*c**5/3 - 11*a**4*b*c**4*d*f - 41*a**4*b*c**4*e/3 - 13*a**4*b*c**4*f**2/3 + 50*a**4*b*c**3*d*e*f/3 + 112*a**4*b*c**3*e**2/3 - 43*a**4*b*c**3*e*f**2/3 - 9*a**4*b*c**2*d*e**2*f - 15*a**4*b*c**2*e**3 + 15*a**4*b*c**2*e**2*f**2 - 15*a**4*b*c*d*e**3*f - 7*a**4*b*c*e**4 + 20*a**4*b*c*e**3*f**2 + 6*a**4*b*e**5 - 29*a**4*c**5*d + 33*a**4*c**5*f - 14*a**4*c**4*d**2*f + 95*a**4*c**4*d*e/3 + 15*a**4*c**4*d*f**2 - 61*a**4*c**4*e*f/3 - 2*a**4*c**4*f**3/3 + 18*a**4*c**3*d**2*e*f - 7*a**4*c**3*d*e**2/3 - 20*a**4*c**3*d*e*f**2 + a**4*c**3*e**2*f/3 + 32*a**4*c**3*e*f**3/3 - 4*a**4*c**2*d**2*e**2*f - 36*a**4*c**2*d*e**3 - 30*a**4*c**2*d*e**2*f**2 - 20*a**4*c**2*e**3*f + 8*a**4*c**2*e**2*f**3 - 7*a**4*c*d**2*e**3*f - a**4*c*d*e**4 + 6*a**4*c*d*e**3*f**2 - 20*a**4*c*e**4*f - 9*a**4*c*e**3*f**3 + 6*a**4*d*e**5 + 10*a**4*d*e**4*f**2 - a**4*e**5*f - 5*a**4*e**4*f**3 - 17*a**3*b**3*c**4*f/3 + 14*a**3*b**3*c**3*e*f/3 + a**3*b**3*e**4*f + 7*a**3*b**2*c**4*e/3 + 8*a**3*b**2*c**3*e**2/3 + 14*a**3*b**2*c**2*e**3 - 4*a**3*b**2*e**5 - 34*a**3*b*c**5*d/3 + 59*a**3*b*c**5*f/3 + 31*a**3*b*c**4*d*e - 26*a**3*b*c**4*e*f/3 + 4*a**3*b*c**4*f**3 - 65*a**3*b*c**3*d*e**2/3 - 17*a**3*b*c**3*e**2*f - 46*a**3*b*c**3*e*f**3/3 + 11*a**3*b*c**2*d*e**3 - 30*a**3*b*c**2*e**3*f + 6*a**3*b*c**2*e**2*f**3 - a**3*b*c*d*e**4 + 3*a**3*b*c*e**4*f + 14*a**3*b*c*e**3*f**3 - 10*a**3*b*d*e**5 + 9*a**3*b*e**5*f + 4*a**3*b*e**4*f**3 + 10*a**3*c**6/3 + 67*a**3*c**5*d**2/3 + 26*a**3*c**5*d*f + 16*a**3*c**5*e - 80*a**3*c**5*f**2/3 - 9*a**3*c**4*d**2*e + 19*a**3*c**4*d**2*f**2/3 - 29*a**3*c**4*d*e*f/3 - a**3*c**4*d*f**3/3 - 28*a**3*c**4*e**2/3 + 104*a**3*c**4*e*f**2/3 - a**3*c**4*f**4 - 5*a**3*c**3*d**2*e**2 - a**3*c**3*d**2*e*f**2 - 82*a**3*c**3*d*e**2*f/3 + 38*a**3*c**3*d*e*f**3/3 + 13*a**3*c**3*e**3/3 + 53*a**3*c**3*e**2*f**2/3 - 3*a**3*c**3*e*f**4 - 4*a**3*c**2*d**2*e**3 + 2*a**3*c**2*d**2*e**2*f**2 + 41*a**3*c**2*d*e**3*f + 6*a**3*c**2*d*e**2*f**3 + 12*a**3*c**2*e**4 - 10*a**3*c**2*e**3*f**2 - 3*a**3*c**2*e**2*f**4 - 4*a**3*c*d**2*e**4 + 2*a**3*c*d**2*e**3*f**2 + 5*a**3*c*d*e**4*f - 8*a**3*c*d*e**3*f**3 - 9*a**3*c*e**5 - 7*a**3*c*e**4*f**2 - a**3*c*e**3*f**4 - 12*a**3*d*e**5*f - 5*a**3*d*e**4*f**3 - 6*a**3*e**6 - 4*a**3*e**5*f**2 + a**2*b**3*c**2*e**2*f**2 + 2*a**2*b**3*c*e**3*f**2 + a**2*b**3*e**4*f**2 - 7*a**2*b**2*c**4*e*f/3 - a**2*b**2*c**3*d*e**2 - 4*a**2*b**2*c**3*e**2*f/3 - 8*a**2*b**2*c**2*d*e**3 - 22*a**2*b**2*c**2*e**3*f + 2*a**2*b**2*c*d*e**4 - 2*a**2*b**2*c*e**4*f + 3*a**2*b**2*d*e**5 + 5*a**2*b**2*e**5*f + 34*a**2*b*c**5*d*f/3 - 10*a**2*b*c**5*f**2/3 - a**2*b*c**4*d**2*e - 31*a**2*b*c**4*d*e*f - 7*a**2*b*c**4*e**2 + 70*a**2*b*c**4*e*f**2/3 - 8*a**2*b*c**3*d**2*e**2 + 65*a**2*b*c**3*d*e**2*f/3 + 23*a**2*b*c**3*e**3/3 - 70*a**2*b*c**3*e**2*f**2/3 + a**2*b*c**3*e*f**4 + 2*a**2*b*c**2*d**2*e**3 - 11*a**2*b*c**2*d*e**3*f - 17*a**2*b*c**2*e**4 + 38*a**2*b*c**2*e**3*f**2 + 3*a**2*b*c**2*e**2*f**4 + 3*a**2*b*c*d**2*e**4 + a**2*b*c*d*e**4*f - a**2*b*c*e**5 + 3*a**2*b*c*e**4*f**2 + 3*a**2*b*c*e**3*f**4 + 10*a**2*b*d*e**5*f + 6*a**2*b*e**6 - 13*a**2*b*e**5*f**2 + a**2*b*e**4*f**4 - 10*a**2*c**6*f/3 - 70*a**2*c**5*d**2*f/3 - 6*a**2*c**5*d*e + 3*a**2*c**5*d*f**2 - 50*a**2*c**5*e*f/3 + 3*a**2*c**5*f**3 + 22*a**2*c**4*d**2*e*f/3 - 3*a**2*c**4*d**2*f**3 + 47*a**2*c**4*d*e**2/3 - 24*a**2*c**4*d*e*f**2 - 4*a**2*c**4*e**2*f/3 - 11*a**2*c**4*e*f**3/3 + 24*a**2*c**3*d**2*e**2*f - 5*a**2*c**3*d**2*e*f**3 - 19*a**2*c**3*d*e**3 + 83*a**2*c**3*d*e**2*f**2/3 + 121*a**2*c**3*e**3*f/3 - 74*a**2*c**3*e**2*f**3/3 + 4*a**2*c**2*d**2*e**3*f - 4*a**2*c**2*d*e**4 - 3*a**2*c**2*d*e**3*f**2 - 29*a**2*c**2*e**4*f - 8*a**2*c**2*e**3*f**3 - 2*a**2*c*d**2*e**4*f + a**2*c*d**2*e**3*f**3 + 6*a**2*c*d*e**5 - 2*a**2*c*d*e**4*f**2 - 4*a**2*c*e**5*f + 11*a**2*c*e**4*f**3 + 6*a**2*d*e**5*f**2 + 12*a**2*e**6*f + 5*a**2*e**5*f**3 - a*b**3*c**2*e**2*f**3 - 2*a*b**3*c*e**3*f**3 - a*b**3*e**4*f**3 + a*b**2*c**3*d*e**2*f - 4*a*b**2*c**3*e**2*f**2/3 + 8*a*b**2*c**2*d*e**3*f + 8*a*b**2*c**2*e**3*f**2 - 2*a*b**2*c*d*e**4*f + 2*a*b**2*c*e**4*f**2 - 3*a*b**2*d*e**5*f - a*b**2*e**5*f**2 + a*b*c**4*d**2*e*f + 7*a*b*c**4*e**2*f - a*b*c**4*e*f**3 + 8*a*b*c**3*d**2*e**2*f - 23*a*b*c**3*e**3*f/3 + 3*a*b*c**3*e**2*f**3 - 2*a*b*c**2*d**2*e**3*f + 17*a*b*c**2*e**4*f + 7*a*b*c**2*e**3*f**3 - 3*a*b*c*d**2*e**4*f + a*b*c*e**5*f + a*b*c*e**4*f**3 - 6*a*b*e**6*f - 2*a*b*e**5*f**3 + a*c**5*d**2*f**2 + 6*a*c**5*d*e*f + 2*a*c**5*e*f**2/3 + 5*a*c**4*d**2*e*f**2/3 - 47*a*c**4*d*e**2*f/3 + 2*a*c**4*d*e*f**3 + 32*a*c**4*e**2*f**2/3 - 19*a*c**3*d**2*e**2*f**2 + 19*a*c**3*d*e**3*f + 2*a*c**3*d*e**2*f**3 - 134*a*c**3*e**3*f**2/3 + 4*a*c**2*d*e**4*f - 2*a*c**2*d*e**3*f**3 + 17*a*c**2*e**4*f**2 + 6*a*c*d**2*e**4*f**2 - 6*a*c*d*e**5*f - 2*a*c*d*e**4*f**3 + 13*a*c*e**5*f**2 - 6*a*e**6*f**2",
  "2*a**8*b*c**2 + 2*a**8*c**2*d - 2*a**8*c**2*f - a**7*b**2*c**2 - a**7*b*c**2*d + 4*a**7*b*c**2*f - 2*a**7*c**3 - a**7*c**2*d*f - 2*a**7*c**2*e - a**7*c**2*f**2 + a**6*b**2*c**2*f - a**6*b*c**3/3 + a**6*b*c**2*d*f + 17*a**6*b*c**2*e/3 - 2*a**6*b*c**2*f**2 + 16*a**6*b*c*e**2 + 8*a**6*c**3*d/3 - 11*a**6*c**3*f/3 + 14*a**6*c**2*d*e/3 - 4*a**6*c**2*d*f**2 - 11*a**6*c**2*e*f/3 + 3*a**6*c**2*f**3 + 16*a**6*c*d*e**2 - 16*a**6*c*e**2*f - 16*a**5*b**2*c**3/3 + 5*a**5*b**2*c**2*e/3 - 11*a**5*b**2*c*e**2 - 11*a**5*b*c**3*d + 6*a**5*b*c**3*f + 17*a**5*b*c**2*d*e/3 - 22*a**5*b*c**2*e*f/3 - 3*a**5*b*c**2*f**3 - 15*a**5*b*c*d*e**2 + 16*a**5*b*c*e**2*f + 5*a**5*b*e**3*f - 14*a**5*c**4/3 - 11*a**5*c**3*d**2/3 - 10*a**5*c**3*e/3 + 6*a**5*c**3*f**2 + 2*a**5*c**2*d**2*e - 15*a**5*c**2*d*e*f + 3*a**5*c**2*d*f**3 - 62*a**5*c**2*e**2/3 + 37*a**5*c**2*e*f**2/3 - 4*a**5*c*d**2*e**2 - 23*a**5*c*d*e**2*f - 16*a**5*c*e**3 + 11*a**5*c*e**2*f**2 + 5*a**5*d*e**3*f - 5*a**5*e**3*f**2 - 8*a**4*b**3*c**3/3 + 8*a**4*b**3*c**2*e/3 - a**4*b**3*c*e**2 + a**4*b**3*e**3 + 16*a**4*b**2*c**3*f/3 - 5*a**4*b**2*c**2*e*f/3 + 11*a**4*b**2*c*e**2*f + 37*a**4*b*c**4/3 + 11*a**4*b*c**3*d*f - 10*a**4*b*c**3*e/3 - 23*a**4*b*c**3*f**2/3 - 17*a**4*b*c**2*d*e*f/3 - 31*a**4*b*c**2*e**2/3 + 7*a**4*b*c**2*e*f**2/3 - a**4*b*c**2*f**4 + 15*a**4*b*c*d*e**2*f + 13*a**4*b*c*e**3 - 20*a**4*b*c*e**2*f**2 - 6*a**4*b*e**4 + 23*a**4*c**4*d - 8*a**4*c**4*f + 11*a**4*c**3*d**2*f - 23*a**4*c**3*d*e/3 + a**4*c**3*d*f**2 + 73*a**4*c**3*e*f/3 - 4*a**4*c**3*f**3/3 - 3*a**4*c**2*d**2*e*f + 55*a**4*c**2*d*e**2/3 + 14*a**4*c**2*d*e*f**2 + 11*a**4*c**2*e**2*f/3 - 26*a**4*c**2*e*f**3/3 + 7*a**4*c*d**2*e**2*f + 7*a**4*c*d*e**3 + 4*a**4*c*d*e**2*f**2 + 19*a**4*c*e**3*f + 4*a**4*c*e**2*f**3 - 6*a**4*d*e**4 - 10*a**4*d*e**3*f**2 + a**4*e**4*f + 5*a**4*e**3*f**3 + 8*a**3*b**3*c**3*f/3 - 8*a**3*b**3*c**2*e*f/3 + a**3*b**3*c*e**2*f - a**3*b**3*e**3*f - 4*a**3*b**2*c**3*e/3 - 5*a**3*b**2*c**2*e**2/3 - 4*a**3*b**2*c*e**3 + 4*a**3*b**2*e**4 + 16*a**3*b*c**4*d/3 - 44*a**3*b*c**4*f/3 - 16*a**3*b*c**3*d*e + 50*a**3*b*c**3*e*f/3 + 2*a**3*b*c**3*f**3 + 44*a**3*b*c**2*d*e**2/3 + 4*a**3*b*c**2*e**2*f + a**3*b*c**2*e*f**3/3 - 9*a**3*b*c*d*e**3 + 6*a**3*b*c*e**3*f - 10*a**3*b*c*e**2*f**3 + 10*a**3*b*d*e**4 - 9*a**3*b*e**4*f - 4*a**3*b*e**3*f**3 - 4*a**3*c**5/3 - 43*a**3*c**4*d**2/3 - 24*a**3*c**4*d*f - 12*a**3*c**4*e + 47*a**3*c**4*f**2/3 + 11*a**3*c**3*d**2*e - 31*a**3*c**3*d**2*f**2/3 + 2*a**3*c**3*d*e*f/3 - 11*a**3*c**3*d*f**3/3 + 25*a**3*c**3*e**2/3 - 92*a**3*c**3*e*f**2/3 + a**3*c**3*f**4 - 8*a**3*c**2*d*e**2*f/3 - 11*a**3*c**2*d*e*f**3/3 - 13*a**3*c**2*e**3/3 + 25*a**3*c**2*e**2*f**2/3 + 2*a**3*c**2*e*f**4 + 4*a**3*c*d**2*e**3 - 2*a**3*c*d**2*e**2*f**2 - 17*a**3*c*d*e**3*f + 3*a**3*c*d*e**2*f**3 + 3*a**3*c*e**4 + 3*a**3*c*e**3*f**2 + a**3*c*e**2*f**4 + 12*a**3*d*e**4*f + 5*a**3*d*e**3*f**3 + 6*a**3*e**5 + 4*a**3*e**4*f**2 - a**2*b**3*c*e**2*f**2 - a**2*b**3*e**3*f**2 + 4*a**2*b**2*c**3*e*f/3 + a**2*b**2*c**2*d*e**2 + 4*a**2*b**2*c**2*e**2*f/3 + a**2*b**2*c*d*e**3 + 7*a**2*b**2*c*e**3*f - 3*a**2*b**2*d*e**4 - 5*a**2*b**2*e**4*f - 16*a**2*b*c**4*d*f/3 + 7*a**2*b*c**4*f**2/3 + a**2*b*c**3*d**2*e + 16*a**2*b*c**3*d*e*f + 3*a**2*b*c**3*e**2 - 43*a**2*b*c**3*e*f**2/3 + a**2*b*c**2*d**2*e**2 - 44*a**2*b*c**2*d*e**2*f/3 - 2*a**2*b*c**2*e**3/3 + 31*a**2*b*c**2*e**2*f**2/3 - a**2*b*c**2*e*f**4 - 3*a**2*b*c*d**2*e**3 + 9*a**2*b*c*d*e**3*f + 7*a**2*b*c*e**4 - 16*a**2*b*c*e**3*f**2 - 2*a**2*b*c*e**2*f**4 - 10*a**2*b*d*e**4*f - 6*a**2*b*e**5 + 13*a**2*b*e**4*f**2 - a**2*b*e**3*f**4 + 4*a**2*c**5*f/3 + 46*a**2*c**4*d**2*f/3 + 2*a**2*c**4*d*e + a**2*c**4*d*f**2 + 41*a**2*c**4*e*f/3 - 3*a**2*c**4*f**3 - 40*a**2*c**3*d**2*e*f/3 + 3*a**2*c**3*d**2*f**3 - 5*a**2*c**3*d*e**2/3 + 9*a**2*c**3*d*e*f**2 - 32*a**2*c**3*e**2*f/3 + 29*a**2*c**3*e*f**3/3 - 6*a**2*c**2*d**2*e**2*f + a**2*c**2*d**2*e*f**3 + 10*a**2*c**2*d*e**3 - 47*a**2*c**2*d*e**2*f**2/3 - 25*a**2*c**2*e**3*f/3 + 26*a**2*c**2*e**2*f**3/3 + 2*a**2*c*d**2*e**3*f - a**2*c*d**2*e**2*f**3 - 6*a**2*c*d*e**4 + 8*a**2*c*d*e**3*f**2 + 16*a**2*c*e**4*f - 6*a**2*c*e**3*f**3 - 6*a**2*d*e**4*f**2 - 12*a**2*e**5*f - 5*a**2*e**4*f**3 + a*b**3*c*e**2*f**3 + a*b**3*e**3*f**3 - a*b**2*c**2*d*e**2*f + a*b**2*c**2*e**2*f**2/3 - a*b**2*c*d*e**3*f - 3*a*b**2*c*e**3*f**2 + 3*a*b**2*d*e**4*f + a*b**2*e**4*f**2 - a*b*c**3*d**2*e*f - 3*a*b*c**3*e**2*f + a*b*c**3*e*f**3 - a*b*c**2*d**2*e**2*f + 2*a*b*c**2*e**3*f/3 - 4*a*b*c**2*e**2*f**3 + 3*a*b*c*d**2*e**3*f - 7*a*b*c*e**4*f - 3*a*b*c*e**3*f**3 + 6*a*b*e**5*f + 2*a*b*e**4*f**3 - a*c**4*d**2*f**2 - 2*a*c**4*d*e*f - 5*a*c**4*e*f**2/3 + 7*a*c**3*d**2*e*f**2/3 + 5*a*c**3*d*e**2*f/3 - 2*a*c**3*d*e*f**3 + 7*a*c**3*e**2*f**2/3 + 6*a*c**2*d**2*e**2*f**2 - 10*a*c**2*d*e**3*f + 38*a*c**2*e**3*f**2/3 - 6*a*c*d**2*e**3*f**2 + 6*a*c*d*e**4*f + 2*a*c*d*e**3*f**3 - 19*a*c*e**4*f**2 + 6*a*e**5*f**2",
  "-29*a**6*b*c**2/3 + 58*a**6*b*c*e/3 - a**6*b*c*f**2 - 29*a**6*c**2*d/3 + 29*a**6*c**2*f/3 + 58*a**6*c*d*e/3 - a**6*c*d*f**2 - 58*a**6*c*e*f/3 + a**6*c*f**3 + 25*a**5*b**2*c**2/3 - 41*a**5*b**2*c*e/3 + 11*a**5*b*c**2*d - 13*a**5*b*c**2*f - 53*a**5*b*c*d*e/3 + 52*a**5*b*c*e*f/3 + 5*a**5*b*e**2*f + 29*a**5*c**3/3 + 8*a**5*c**2*d**2/3 + 12*a**5*c**2*d*f - 29*a**5*c**2*e/3 - 4*a**5*c**2*f**2 - 4*a**5*c*d**2*e - 31*a**5*c*d*e*f + 2*a**5*c*d*f**3 - 58*a**5*c*e**2/3 + 50*a**5*c*e*f**2/3 - a**5*c*f**4 + 5*a**5*d*e**2*f - 5*a**5*e**2*f**2 + 5*a**4*b**3*c**2/3 - 8*a**4*b**3*c*e/3 + a**4*b**3*e**2 - 25*a**4*b**2*c**2*f/3 + 41*a**4*b**2*c*e*f/3 + 2*a**4*b*c**3/3 - 11*a**4*b*c**2*d*f - 50*a**4*b*c**2*e/3 + 41*a**4*b*c**2*f**2/3 + 53*a**4*b*c*d*e*f/3 + 55*a**4*b*c*e**2/3 - 67*a**4*b*c*e*f**2/3 + a**4*b*c*f**4 - 6*a**4*b*e**3 - 16*a**4*c**3*d + 10*a**4*c**3*f - 5*a**4*c**2*d**2*f + 59*a**4*c**2*d*e/3 + 3*a**4*c**2*d*f**2 - 58*a**4*c**2*e*f/3 - 20*a**4*c**2*f**3/3 + 7*a**4*c*d**2*e*f + 26*a**4*c*d*e**2/3 + 10*a**4*c*d*e*f**2 - a**4*c*d*f**4 + 76*a**4*c*e**2*f/3 + 2*a**4*c*e*f**3/3 - 6*a**4*d*e**3 - 10*a**4*d*e**2*f**2 + a**4*e**3*f + 5*a**4*e**2*f**3 - 5*a**3*b**3*c**2*f/3 + 8*a**3*b**3*c*e*f/3 - a**3*b**3*e**2*f + a**3*b**2*c**2*e/3 - 10*a**3*b**2*c*e**2/3 + 4*a**3*b**2*e**3 - 10*a**3*b*c**3*d/3 - 4*a**3*b*c**3*f/3 + 11*a**3*b*c**2*d*e + 37*a**3*b*c**2*e*f/3 + 9*a**3*b*c**2*f**3 - 35*a**3*b*c*d*e**2/3 + 3*a**3*b*c*e**2*f - 40*a**3*b*c*e*f**3/3 + 10*a**3*b*d*e**3 - 9*a**3*b*e**3*f - 4*a**3*b*e**2*f**3 + 4*a**3*c**4/3 + 10*a**3*c**3*d**2/3 + 9*a**3*c**3*d*f + a**3*c**3*e - 50*a**3*c**3*f**2/3 - a**3*c**2*d**2*e - 2*a**3*c**2*d**2*f**2/3 - 8*a**3*c**2*d*e*f/3 - 16*a**3*c**2*d*f**3/3 - 16*a**3*c**2*e**2/3 + 41*a**3*c**2*e*f**2/3 + a**3*c**2*f**4 + 4*a**3*c*d**2*e**2 - 2*a**3*c*d**2*e*f**2 - 61*a**3*c*d*e**2*f/3 + 5*a**3*c*d*e*f**3/3 + 4*a**3*c*e**3/3 - 4*a**3*c*e**2*f**2/3 + 2*a**3*c*e*f**4 + 12*a**3*d*e**3*f + 5*a**3*d*e**2*f**3 + 6*a**3*e**4 + 4*a**3*e**3*f**2 - a**2*b**3*e**2*f**2 - a**2*b**2*c**2*e*f/3 + a**2*b**2*c*d*e**2 + 14*a**2*b**2*c*e**2*f/3 - 3*a**2*b**2*d*e**3 - 5*a**2*b**2*e**3*f + 10*a**2*b*c**3*d*f/3 + 2*a**2*b*c**3*f**2/3 + a**2*b*c**2*d**2*e - 11*a**2*b*c**2*d*e*f - 3*a**2*b*c**2*e**2 + 10*a**2*b*c**2*e*f**2/3 - 3*a**2*b*c*d**2*e**2 + 35*a**2*b*c*d*e**2*f/3 + 26*a**2*b*c*e**3/3 - 49*a**2*b*c*e**2*f**2/3 - a**2*b*c*e*f**4 - 10*a**2*b*d*e**3*f - 6*a**2*b*e**4 + 13*a**2*b*e**3*f**2 - a**2*b*e**2*f**4 - 4*a**2*c**4*f/3 - 7*a**2*c**3*d**2*f/3 - 4*a**2*c**3*d*e + 7*a**2*c**3*d*f**2 + 7*a**2*c**3*e*f/3 - 3*a**2*c**3*f**3 - 20*a**2*c**2*d**2*e*f/3 + 3*a**2*c**2*d**2*f**3 + 35*a**2*c**2*d*e**2/3 - 15*a**2*c**2*d*e*f**2 - 37*a**2*c**2*e**2*f/3 + 46*a**2*c**2*e*f**3/3 + 2*a**2*c*d**2*e**2*f - a**2*c*d**2*e*f**3 - 6*a**2*c*d*e**3 + 29*a**2*c*d*e**2*f**2/3 + 58*a**2*c*e**3*f/3 - 14*a**2*c*e**2*f**3/3 - 6*a**2*d*e**3*f**2 - 12*a**2*e**4*f - 5*a**2*e**3*f**3 + a*b**3*e**2*f**3 - a*b**2*c*d*e**2*f - 4*a*b**2*c*e**2*f**2/3 + 3*a*b**2*d*e**3*f + a*b**2*e**3*f**2 - a*b*c**2*d**2*e*f + 3*a*b*c**2*e**2*f + a*b*c**2*e*f**3 + 3*a*b*c*d**2*e**2*f - 26*a*b*c*e**3*f/3 - 5*a*b*c*e**2*f**3 + 6*a*b*e**4*f + 2*a*b*e**3*f**3 - a*c**3*d**2*f**2 + 4*a*c**3*d*e*f - 10*a*c**3*e*f**2/3 + 23*a*c**2*d**2*e*f**2/3 - 35*a*c**2*d*e**2*f/3 - 2*a*c**2*d*e*f**3 + 53*a*c**2*e**2*f**2/3 - 6*a*c*d**2*e**2*f**2 + 6*a*c*d*e**3*f + 2*a*c*d*e**2*f**3 - 62*a*c*e**3*f**2/3 + 6*a*e**4*f**2",
  "6*a**8*b*c + 2*a**8*b*e + 6*a**8*c*d - 6*a**8*c*f + 2*a**8*d*e - 2*a**8*e*f - 4*a**7*b**2*c - a**7*b**2*e - 5*a**7*b*c*d + 9*a**7*b*c*f - a**7*b*d*e + 3*a**7*b*e*f - 6*a**7*c**2 - a**7*c*d**2 - 6*a**7*c*d*f - 8*a**7*c*e + a**7*c*f**2 - 2*a**7*d*e*f - 2*a**7*e**2 + 4*a**6*b**2*c*f + a**6*b**2*e*f + 2*a**6*b*c**2 + 5*a**6*b*c*d*f + 65*a**6*b*c*e/3 - 7*a**6*b*c*f**2 + a**6*b*d*e*f - a**6*b*e**2/3 - 2*a**6*b*e*f**2 + 11*a**6*c**2*d - 9*a**6*c**2*f + a**6*c*d**2*f + 65*a**6*c*d*e/3 - 3*a**6*c*d*f**2 - 41*a**6*c*e*f/3 + 4*a**6*c*f**3 - 4*a**6*d*e**2/3 - 2*a**6*d*e*f**2 + 10*a**6*e**2*f/3 + 2*a**6*e*f**3 + a**5*b**2*c**2 - 49*a**5*b**2*c*e/3 - a**5*b**2*e**2/3 + 4*a**5*b*c**2*f - 22*a**5*b*c*d*e + 11*a**5*b*c*e*f - 7*a**5*b*c*f**3 - a**5*b*d*e**2/3 + 20*a**5*b*e**2*f/3 - 2*a**5*b*e*f**3 - 14*a**5*c**3 + 7*a**5*c**2*d**2 - 23*a**5*c**2*d*f - 56*a**5*c**2*e/3 + 17*a**5*c**2*f**2 - 41*a**5*c*d**2*e/3 - 22*a**5*c*d*e*f + 3*a**5*c*d*f**3 - 52*a**5*c*e**2/3 + 21*a**5*c*e*f**2 + a**5*c*f**4 + 8*a**5*d*e**2*f + 2*a**5*d*e*f**3 + 4*a**5*e**3/3 - 14*a**5*e**2*f**2/3 + 3*a**4*b**3*c**2 - 14*a**4*b**3*c*e/3 + 5*a**4*b**3*e**2/3 - a**4*b**2*c**2*f + 49*a**4*b**2*c*e*f/3 + a**4*b**2*e**2*f/3 - 4*a**4*b*c**3 - 14*a**4*b*c**2*e/3 - 12*a**4*b*c**2*f**2 + 22*a**4*b*c*d*e*f + 71*a**4*b*c*e**2/3 - 59*a**4*b*c*e*f**2/3 - a**4*b*c*f**4 + a**4*b*d*e**2*f/3 - 37*a**4*b*e**3/3 - 8*a**4*b*e**2*f**2/3 - a**4*b*e*f**4 - 6*a**4*c**3*d + 25*a**4*c**3*f - 3*a**4*c**2*d**2*f + 47*a**4*c**2*d*e + 16*a**4*c**2*d*f**2 - 4*a**4*c**2*e*f - 2*a**4*c**2*f**3 + 26*a**4*c*d**2*e*f + 25*a**4*c*d*e**2/3 - 5*a**4*c*d*e*f**2 + 85*a**4*c*e**2*f/3 + 2*a**4*c*e*f**3/3 - 32*a**4*d*e**3/3 - 12*a**4*d*e**2*f**2 + 8*a**4*e**3*f/3 + 10*a**4*e**2*f**3/3 - 3*a**3*b**3*c**2*f + 14*a**3*b**3*c*e*f/3 - 5*a**3*b**3*e**2*f/3 + a**3*b**2*c**2*e - a**3*b**2*c*e**2/3 + 25*a**3*b**2*e**3/3 - 6*a**3*b*c**3*d + 5*a**3*b*c**3*f + 61*a**3*b*c**2*d*e/3 - 20*a**3*b*c**2*e*f/3 + 6*a**3*b*c**2*f**3 - 23*a**3*b*c*d*e**2 + 11*a**3*b*c*e**2*f/3 - 13*a**3*b*c*e*f**3 + 50*a**3*b*d*e**3/3 - 20*a**3*b*e**3*f - 11*a**3*b*e**2*f**3/3 + 2*a**3*c**4 + 8*a**3*c**3*d**2 + 2*a**3*c**3*d*f + 8*a**3*c**3*e/3 - 11*a**3*c**3*f**2 - 37*a**3*c**2*d**2*e/3 - 4*a**3*c**2*d**2*f**2 - 33*a**3*c**2*d*e*f - 4*a**3*c**2*d*f**3 - 13*a**3*c**2*e**2 + 59*a**3*c**2*e*f**2/3 + 6*a**3*c*d**2*e**2 - 34*a**3*c*d**2*e*f**2/3 - 88*a**3*c*d*e**2*f/3 + 16*a**3*c*d*e*f**3/3 + 25*a**3*c*e**3/3 - 14*a**3*c*e**2*f**2/3 + 64*a**3*d*e**3*f/3 + 16*a**3*d*e**2*f**3/3 + 32*a**3*e**4/3 + 4*a**3*e**3*f**2/3 - a**2*b**2*c**2*e*f + 4*a**2*b**2*c*e**2*f/3 - 6*a**2*b**2*d*e**3 - 41*a**2*b**2*e**3*f/3 + 6*a**2*b*c**3*d*f - a**2*b*c**3*f**2 - 61*a**2*b*c**2*d*e*f/3 - 4*a**2*b*c**2*e**2 + 34*a**2*b*c**2*e*f**2/3 - 6*a**2*b*c*d**2*e**2 + 23*a**2*b*c*d*e**2*f + 10*a**2*b*c*e**3 - 82*a**2*b*c*e**2*f**2/3 - 50*a**2*b*d*e**3*f/3 - 32*a**2*b*e**4/3 + 97*a**2*b*e**3*f**2/3 - 2*a**2*c**4*f - 8*a**2*c**3*d**2*f - 4*a**2*c**3*d*e + 4*a**2*c**3*d*f**2 - 5*a**2*c**3*e*f/3 + 28*a**2*c**2*d**2*e*f/3 + 16*a**2*c**2*d*e**2 - 14*a**2*c**2*d*e*f**2 + 5*a**2*c**2*e**2*f/3 + 3*a**2*c**2*e*f**3 + 14*a**2*c*d**2*e**2*f/3 - a**2*c*d**2*e*f**3 - 32*a**2*c*d*e**3/3 + 21*a**2*c*d*e**2*f**2 + 64*a**2*c*e**3*f/3 - 19*a**2*c*e**2*f**3/3 - 32*a**2*d*e**3*f**2/3 - 64*a**2*e**4*f/3 - 16*a**2*e**3*f**3/3 - a*b**2*c*e**2*f**2 + 6*a*b**2*d*e**3*f + 16*a*b**2*e**3*f**2/3 + 4*a*b*c**2*e**2*f + 6*a*b*c*d**2*e**2*f - 10*a*b*c*e**3*f + 32*a*b*e**4*f/3 + 4*a*c**3*d*e*f - a*c**3*e*f**2 + 3*a*c**2*d**2*e*f**2 - 16*a*c**2*d*e**2*f + 34*a*c**2*e**2*f**2/3 - 32*a*c*d**2*e**2*f**2/3 + 32*a*c*d*e**3*f/3 - 89*a*c*e**3*f**2/3 + 32*a*e**4*f**2/3",
  "-10*a**6*b*c**2/3 + 5*a**6*b*c*e - 2*a**6*b*e**2/3 - 10*a**6*c**2*d/3 + 10*a**6*c**2*f/3 + 5*a**6*c*d*e - 5*a**6*c*e*f - 2*a**6*d*e**2/3 + 2*a**6*e**2*f/3 + 8*a**5*b**2*c**2/3 - 4*a**5*b**2*c*e + a**5*b**2*e**2/3 + 5*a**5*b*c**2*d - 3*a**5*b*c**2*f - 22*a**5*b*c*d*e/3 + 11*a**5*b*c*e*f/3 + a**5*b*d*e**2/3 + a**5*b*e**2*f/3 + 10*a**5*c**3/3 + 7*a**5*c**2*d**2/3 + 4*a**5*c**2*d*f - 5*a**5*c**2*e/3 - 3*a**5*c**2*f**2 - 10*a**5*c*d**2*e/3 - 7*a**5*c*d*e*f - 13*a**5*c*e**2/3 + 16*a**5*c*e*f**2/3 + 2*a**5*d*e**2*f + 2*a**5*e**3/3 - 4*a**5*e**2*f**2/3 + a**4*b**3*c**2/3 - 2*a**4*b**3*c*e/3 + a**4*b**3*e**2/3 - 8*a**4*b**2*c**2*f/3 + 4*a**4*b**2*c*e*f - a**4*b**2*e**2*f/3 - 8*a**4*b*c**3/3 - 5*a**4*b*c**2*d*f + 19*a**4*b*c**2*e/3 + 16*a**4*b*c**2*f**2/3 + 22*a**4*b*c*d*e*f/3 - a**4*b*c*e**2 - 8*a**4*b*c*e*f**2 - a**4*b*d*e**2*f/3 - 2*a**4*b*e**3/3 + 2*a**4*b*e**2*f**2/3 - 8*a**4*c**3*d + 3*a**4*c**3*f - 5*a**4*c**2*d**2*f + 43*a**4*c**2*d*e/3 - 44*a**4*c**2*e*f/3 - a**4*c**2*f**3/3 + 7*a**4*c*d**2*e*f - 2*a**4*c*d*e**2 + 2*a**4*c*d*e*f**2 + 43*a**4*c*e**2*f/3 - a**4*c*e*f**3/3 - a**4*d*e**3/3 - 2*a**4*d*e**2*f**2 - 5*a**4*e**3*f/3 + 2*a**4*e**2*f**3/3 + a**3*b**4*c*e - a**3*b**4*e**2 - a**3*b**3*c**2*f/3 + 2*a**3*b**3*c*e*f/3 - a**3*b**3*e**2*f/3 + a**3*b**2*c**3 - 16*a**3*b**2*c**2*e/3 + 5*a**3*b**2*c*e**2/3 + 5*a**3*b**2*e**3/3 + a**3*b*c**3*d/3 + a**3*b*c**3*f/3 - 7*a**3*b*c**2*d*e/3 + a**3*b*c**2*e*f/3 + a**3*b*c**2*f**3 - 7*a**3*b*c*d*e**2/3 + 7*a**3*b*c*e**2*f/3 - 2*a**3*b*c*e*f**3/3 + 10*a**3*b*d*e**3/3 - 3*a**3*b*e**3*f - a**3*b*e**2*f**3/3 + 5*a**3*c**4/3 + 5*a**3*c**3*d**2/3 + 9*a**3*c**3*d*f - 2*a**3*c**3*e/3 - 19*a**3*c**3*f**2/3 - 17*a**3*c**2*d**2*e/3 + 8*a**3*c**2*d**2*f**2/3 - 46*a**3*c**2*d*e*f/3 - 2*a**3*c**2*d*f**3/3 - 26*a**3*c**2*e**2/3 + 47*a**3*c**2*e*f**2/3 + 3*a**3*c*d**2*e**2 - 11*a**3*c*d**2*e*f**2/3 + 2*a**3*c*d*e**2*f/3 + 16*a**3*c*e**3/3 - 10*a**3*c*e**2*f**2 + 2*a**3*d*e**3*f/3 + 2*a**3*d*e**2*f**3/3 + a**3*e**4/3 + 5*a**3*e**3*f**2/3 - a**2*b**4*c*e*f + 2*a**2*b**4*e**2*f - a**2*b**3*c*e**2 - a**2*b**2*c**3*f - 2*a**2*b**2*c**2*d*e + 19*a**2*b**2*c**2*e*f/3 + 6*a**2*b**2*c*d*e**2 - 6*a**2*b**2*c*e**2*f - 4*a**2*b**2*d*e**3 + 2*a**2*b**2*e**3*f/3 - a**2*b*c**3*d**2 - a**2*b*c**3*d*f/3 - a**2*b*c**3*e + 7*a**2*b*c**3*f**2/3 + 6*a**2*b*c**2*d**2*e + 7*a**2*b*c**2*d*e*f/3 + 5*a**2*b*c**2*e**2 - 20*a**2*b*c**2*e*f**2/3 - 4*a**2*b*c*d**2*e**2 + 7*a**2*b*c*d*e**2*f/3 - 5*a**2*b*c*e**3/3 - 4*a**2*b*c*e**2*f**2/3 - 10*a**2*b*d*e**3*f/3 - a**2*b*e**4/3 + 11*a**2*b*e**3*f**2/3 - 5*a**2*c**4*f/3 - 5*a**2*c**3*d**2*f/3 - a**2*c**3*d*e - a**2*c**3*d*f**2 - 2*a**2*c**3*e*f/3 + 16*a**2*c**2*d**2*e*f/3 + 7*a**2*c**2*d*e**2/3 + a**2*c**2*d*e*f**2 + 35*a**2*c**2*e**2*f/3 + 2*a**2*c**2*e*f**3/3 - 8*a**2*c*d**2*e**2*f/3 - a**2*c*d*e**3/3 + 4*a**2*c*d*e**2*f**2/3 - 20*a**2*c*e**3*f/3 - a**2*d*e**3*f**2/3 - 2*a**2*e**4*f/3 - 2*a**2*e**3*f**3/3 - a*b**4*e**2*f**2 + a*b**3*c*e**2*f + 2*a*b**2*c**2*d*e*f - a*b**2*c**2*e*f**2 - 6*a*b**2*c*d*e**2*f + 13*a*b**2*c*e**2*f**2/3 + 4*a*b**2*d*e**3*f - 7*a*b**2*e**3*f**2/3 + a*b*c**3*d**2*f + a*b*c**3*e*f - 6*a*b*c**2*d**2*e*f - 5*a*b*c**2*e**2*f + 4*a*b*c*d**2*e**2*f + 5*a*b*c*e**3*f/3 + a*b*e**4*f/3 + a*c**3*d*e*f + 4*a*c**3*e*f**2/3 + a*c**2*d**2*e*f**2/3 - 7*a*c**2*d*e**2*f/3 - 3*a*c**2*e**2*f**2 - a*c*d**2*e**2*f**2/3 + a*c*d*e**3*f/3 + 4*a*c*e**3*f**2/3 + a*e**4*f**2/3",
  "a**6*b*c*f + a**6*c*d*f - a**6*c*f**2 + 2*a**5*b*c**2 - 5*a**5*b*c*e - 5*a**5*b*e**2 + 2*a**5*c**2*d - 3*a**5*c**2*f - 5*a**5*c*d*e - 2*a**5*c*d*f**2 + 4*a**5*c*e*f + a**5*c*f**3 - 5*a**5*d*e**2 + 5*a**5*e**2*f - a**4*b**4*c + a**4*b**4*e + 7*a**4*b**2*c*e - 3*a**4*b*c**2*d + 3*a**4*b*c**2*f + 11*a**4*b*c*d*e - 12*a**4*b*c*e*f - a**4*b*c*f**3 - 5*a**4*c**3 + a**4*c**2*d**2 - 6*a**4*c**2*d*f + 5*a**4*c**2*e + 4*a**4*c**2*f**2 + a**4*c*d**2*e + 8*a**4*c*d*e*f + a**4*c*d*f**3 + 10*a**4*c*e**2 - 2*a**4*c*e*f**2 + 10*a**4*d*e**2*f + 5*a**4*e**3 - 5*a**4*e**2*f**2 + a**3*b**4*c*f - a**3*b**4*e*f + a**3*b**3*c*e - 3*a**3*b**3*e**2 + 2*a**3*b**2*c**2*d - 5*a**3*b**2*c*d*e - 7*a**3*b**2*c*e*f - a**3*b**2*d*e**2 - 3*a**3*b*c**2*d**2 + 3*a**3*b*c**2*d*f - 2*a**3*b*c**2*e - 5*a**3*b*c**2*f**2 - a**3*b*c*d**2*e - 11*a**3*b*c*d*e*f + 3*a**3*b*c*e**2 + 16*a**3*b*c*e*f**2 - a**3*b*e**3 + 4*a**3*b*e**2*f**2 + 6*a**3*c**3*d + 2*a**3*c**3*f + 2*a**3*c**2*d**2*f - 11*a**3*c**2*d*e + 4*a**3*c**2*d*f**2 + 9*a**3*c**2*e*f - a**3*c**2*f**3 - 2*a**3*c*d**2*e*f - a**3*c*d*e**2 - 3*a**3*c*d*e*f**2 - 16*a**3*c*e**2*f - 2*a**3*c*e*f**3 - 5*a**3*d*e**2*f**2 - 10*a**3*e**3*f - a**2*b**3*c*e*f + 4*a**2*b**3*e**2*f - 2*a**2*b**2*c**2*d*f + 5*a**2*b**2*c*d*e*f + a**2*b**2*d*e**2*f + a**2*b**2*e**3 + 3*a**2*b*c**2*d**2*f - a**2*b*c**2*d*e + 3*a**2*b*c**2*e*f + a**2*b*c*d**2*e*f + 6*a**2*b*c*d*e**2 - 8*a**2*b*c*e**2*f + a**2*b*c*e*f**3 - 6*a**2*b*d*e**3 + 3*a**2*b*e**3*f + a**2*b*e**2*f**3 - a**2*c**3*d**2 - 6*a**2*c**3*d*f - a**2*c**3*e + 3*a**2*c**3*f**2 + 5*a**2*c**2*d**2*e - 3*a**2*c**2*d**2*f**2 + 9*a**2*c**2*d*e*f + 4*a**2*c**2*e**2 - 14*a**2*c**2*e*f**2 - 6*a**2*c*d**2*e**2 + a**2*c*d**2*e*f**2 + 3*a**2*c*d*e**2*f - 6*a**2*c*e**3 + 6*a**2*c*e**2*f**2 + 5*a**2*e**3*f**2 - a*b**3*e**2*f**2 - a*b**2*e**3*f + a*b*c**2*d*e*f - a*b*c**2*e*f**2 - 6*a*b*c*d*e**2*f + 5*a*b*c*e**2*f**2 + 6*a*b*d*e**3*f - 2*a*b*e**3*f**2 + a*c**3*d**2*f + a*c**3*e*f - 5*a*c**2*d**2*e*f + 2*a*c**2*d*e*f**2 - 4*a*c**2*e**2*f + 6*a*c*d**2*e**2*f - 2*a*c*d*e**2*f**2 + 6*a*c*e**3*f",
  "-8*a**7*b*c - 2*a**7*b*e - 8*a**7*c*d + 8*a**7*c*f - 2*a**7*d*e + 2*a**7*e*f + 5*a**6*b**2*c + a**6*b**2*e + 6*a**6*b*c*d - 13*a**6*b*c*f + a**6*b*d*e - 3*a**6*b*e*f + 8*a**6*c**2 + a**6*c*d**2 + 7*a**6*c*d*f + 10*a**6*c*e + 2*a**6*d*e*f + 2*a**6*e**2 - 5*a**5*b**2*c*f - a**5*b**2*e*f - 6*a**5*b*c**2 - 6*a**5*b*c*d*f + 7*a**5*b*c*e + 8*a**5*b*c*f**2 - a**5*b*d*e*f + 17*a**5*b*e**2 + a**5*b*e*f**2 - 18*a**5*c**2*d + 17*a**5*c**2*f - a**5*c*d**2*f + 8*a**5*c*d*e + 6*a**5*c*d*f**2 - 17*a**5*c*e*f - 6*a**5*c*f**3 + 18*a**5*d*e**2 + a**5*d*e*f**2 - 20*a**5*e**2*f - a**5*e*f**3 + 6*a**4*b**2*c**2 - 18*a**4*b**2*c*e - 5*a**4*b**2*e**2 + 12*a**4*b*c**2*d - 15*a**4*b*c**2*f - 31*a**4*b*c*d*e + 34*a**4*b*c*e*f + 10*a**4*b*c*f**3 - 5*a**4*b*d*e**2 + 6*a**4*b*e**2*f + 2*a**4*b*e*f**3 + 23*a**4*c**3 - 4*a**4*c**2*d**2 + 29*a**4*c**2*d*f - 8*a**4*c**2*e - 23*a**4*c**2*f**2 - 3*a**4*c*d**2*e - 12*a**4*c*d*e*f - 4*a**4*c*d*f**3 - 29*a**4*c*e**2 - 2*a**4*c*e*f**2 - 2*a**4*c*f**4 - 34*a**4*d*e**2*f - 18*a**4*e**3 + 15*a**4*e**2*f**2 - a**4*e*f**4 - 3*a**3*b**3*c*e + 3*a**3*b**3*e**2 - 6*a**3*b**2*c**2*f + 2*a**3*b**2*c*d*e + 18*a**3*b**2*c*e*f + 8*a**3*b**2*d*e**2 + 5*a**3*b**2*e**2*f - 3*a**3*b*c**3 + 2*a**3*b*c**2*d**2 - 12*a**3*b*c**2*d*f + 12*a**3*b*c**2*e + 22*a**3*b*c**2*f**2 + 8*a**3*b*c*d**2*e + 31*a**3*b*c*d*e*f - 10*a**3*b*c*e**2 - 40*a**3*b*c*e*f**2 + 3*a**3*b*c*f**4 + 5*a**3*b*d*e**2*f + 8*a**3*b*e**3 - 13*a**3*b*e**2*f**2 + 2*a**3*b*e*f**4 - 19*a**3*c**3*d - 13*a**3*c**3*f - 7*a**3*c**2*d**2*f + 23*a**3*c**2*d*e - 14*a**3*c**2*d*f**2 - 41*a**3*c**2*e*f - 2*a**3*c**2*f**3 + 3*a**3*c*d**2*e*f + 8*a**3*c*d*e**2 + 6*a**3*c*d*e*f**2 - a**3*c*d*f**4 + 34*a**3*c*e**2*f + 8*a**3*c*e*f**3 + 14*a**3*d*e**2*f**2 - a**3*d*e*f**4 + 34*a**3*e**3*f + 2*a**3*e**2*f**3 + 3*a**2*b**3*c*e*f - 6*a**2*b**3*e**2*f - 2*a**2*b**2*c*d*e*f + 3*a**2*b**2*c*e**2 - 8*a**2*b**2*d*e**2*f + a**2*b**2*e**2*f**2 + 3*a**2*b*c**3*f - 2*a**2*b*c**2*d**2*f + 6*a**2*b*c**2*d*e - 15*a**2*b*c**2*e*f - a**2*b*c**2*f**3 - 8*a**2*b*c*d**2*e*f - 19*a**2*b*c*d*e**2 + 26*a**2*b*c*e**2*f - a**2*b*c*e*f**3 + 16*a**2*b*d*e**3 - 12*a**2*b*e**3*f - 10*a**2*b*e**2*f**3 + 3*a**2*c**3*d**2 + 19*a**2*c**3*d*f + 3*a**2*c**3*e - 10*a**2*c**3*f**2 - 19*a**2*c**2*d**2*e + 11*a**2*c**2*d**2*f**2 - 16*a**2*c**2*d*e*f + 3*a**2*c**2*d*f**3 - 19*a**2*c**2*e**2 + 50*a**2*c**2*e*f**2 + 16*a**2*c*d**2*e**2 - 2*a**2*c*d**2*e*f**2 - 12*a**2*c*d*e**2*f - 2*a**2*c*d*e*f**3 + 16*a**2*c*e**3 - 10*a**2*c*e**2*f**2 + a**2*c*e*f**4 + 2*a**2*d*e**2*f**3 - 14*a**2*e**3*f**2 + a**2*e**2*f**4 + 3*a*b**3*e**2*f**2 - 3*a*b**2*c*e**2*f - a*b**2*e**2*f**3 - 6*a*b*c**2*d*e*f + 3*a*b*c**2*e*f**2 + 19*a*b*c*d*e**2*f - 16*a*b*c*e**2*f**2 - 16*a*b*d*e**3*f + 4*a*b*e**3*f**2 - 3*a*c**3*d**2*f - 3*a*c**3*e*f + 19*a*c**2*d**2*e*f - 7*a*c**2*d*e*f**2 + 19*a*c**2*e**2*f - a*c**2*e*f**3 - 16*a*c*d**2*e**2*f + 2*a*c*d**2*e*f**3 + 4*a*c*d*e**2*f**2 - 16*a*c*e**3*f + 5*a*c*e**2*f**3 - 2*a*e**3*f**3",
  "2*a**7*b*c - 2*a**7*b*e + 2*a**7*c*d - 2*a**7*c*f - 2*a**7*d*e + 2*a**7*e*f + a**6*b**2*e + a**6*b*c*d - 7*a**6*b*c*f + a**6*b*d*e + a**6*b*e*f - 2*a**6*c**2 + a**6*c*d**2 - 12*a**6*c*d*f + 9*a**6*c*f**2 + 6*a**6*d*e*f + 2*a**6*e**2 - 4*a**6*e*f**2 - a**5*b**3*c + a**5*b**3*e - a**5*b**2*e*f - 32*a**5*b*c**2 - a**5*b*c*d*f + 33*a**5*b*c*e - a**5*b*d*e*f + 34*a**5*b*e**2 + 2*a**5*b*e*f**2 - 32*a**5*c**2*d + 39*a**5*c**2*f - a**5*c*d**2*f + 31*a**5*c*d*e + 16*a**5*c*d*f**2 - 25*a**5*c*e*f - 7*a**5*c*f**3 + 35*a**5*d*e**2 - 6*a**5*d*e*f**2 - 41*a**5*e**2*f + 2*a**5*e*f**3 + a**4*b**3*c*f - a**4*b**3*e*f + 21*a**4*b**2*c**2 - 52*a**4*b**2*c*e - 6*a**4*b**2*e**2 + 39*a**4*b*c**2*d - 25*a**4*b*c**2*f - 80*a**4*b*c*d*e + 78*a**4*b*c*e*f + 5*a**4*b*c*f**3 - a**4*b*d*e**2 + 2*a**4*b*e**2*f - a**4*b*e*f**3 + 43*a**4*c**3 + 3*a**4*c**2*d**2 + 69*a**4*c**2*d*f - 9*a**4*c**2*e - 45*a**4*c**2*f**2 - 10*a**4*c*d**2*e - 45*a**4*c*d*e*f - 6*a**4*c*d*f**3 - 68*a**4*c*e**2 + 11*a**4*c*e*f**2 - 70*a**4*d*e**2*f + 2*a**4*d*e*f**3 - 35*a**4*e**3 + 41*a**4*e**2*f**2 - 8*a**3*b**3*c*e + 13*a**3*b**3*e**2 - 21*a**3*b**2*c**2*f + 52*a**3*b**2*c*e*f + 21*a**3*b**2*d*e**2 + 6*a**3*b**2*e**2*f - 8*a**3*b*c**3 - 5*a**3*b*c**2*d**2 - 39*a**3*b*c**2*d*f + 32*a**3*b*c**2*e + 57*a**3*b*c**2*f**2 + 21*a**3*b*c*d**2*e + 80*a**3*b*c*d*e*f - 19*a**3*b*c*e**2 - 103*a**3*b*c*e*f**2 + a**3*b*d*e**2*f + 7*a**3*b*e**3 - 28*a**3*b*e**2*f**2 - 40*a**3*c**3*d - 19*a**3*c**3*f - 27*a**3*c**2*d**2*f + 72*a**3*c**2*d*e - 37*a**3*c**2*d*f**2 - 107*a**3*c**2*e*f + 8*a**3*c**2*f**3 + 19*a**3*c*d**2*e*f + 7*a**3*c*d*e**2 + 14*a**3*c*d*e*f**2 + 109*a**3*c*e**2*f + 14*a**3*c*e*f**3 + 35*a**3*d*e**2*f**2 + 70*a**3*e**3*f - 2*a**3*e**2*f**3 + 8*a**2*b**3*c*e*f - 21*a**2*b**3*e**2*f + 8*a**2*b**2*c*e**2 - 21*a**2*b**2*d*e**2*f - 5*a**2*b**2*e**3 + 8*a**2*b*c**3*f + 5*a**2*b*c**2*d**2*f + 16*a**2*b*c**2*d*e - 40*a**2*b*c**2*e*f - 21*a**2*b*c*d**2*e*f - 58*a**2*b*c*d*e**2 + 59*a**2*b*c*e**2*f - 8*a**2*b*c*e*f**3 + 44*a**2*b*d*e**3 - 23*a**2*b*e**3*f - 8*a**2*b*e**2*f**3 + 8*a**2*c**3*d**2 + 40*a**2*c**3*d*f + 8*a**2*c**3*e - 24*a**2*c**3*f**2 - 53*a**2*c**2*d**2*e + 24*a**2*c**2*d**2*f**2 - 56*a**2*c**2*d*e*f - 48*a**2*c**2*e**2 + 116*a**2*c**2*e*f**2 + 44*a**2*c*d**2*e**2 - 9*a**2*c*d**2*e*f**2 - 23*a**2*c*d*e**2*f + 44*a**2*c*e**3 - 41*a**2*c*e**2*f**2 - 35*a**2*e**3*f**2 + 8*a*b**3*e**2*f**2 - 8*a*b**2*c*e**2*f + 5*a*b**2*e**3*f - 16*a*b*c**2*d*e*f + 8*a*b*c**2*e*f**2 + 58*a*b*c*d*e**2*f - 40*a*b*c*e**2*f**2 - 44*a*b*d*e**3*f + 16*a*b*e**3*f**2 - 8*a*c**3*d**2*f - 8*a*c**3*e*f + 53*a*c**2*d**2*e*f - 16*a*c**2*d*e*f**2 + 48*a*c**2*e**2*f - 44*a*c*d**2*e**2*f + 16*a*c*d*e**2*f**2 - 44*a*c*e**3*f",
  "a**7*b*c + a**7*c*d - a**7*c*f - a**6*b**2*c - 2*a**6*b*c*d + 2*a**6*b*c*f - a**6*c**2 - a**6*c*d**2 - a**6*c*e + a**5*b**2*c*f + 5*a**5*b*c**2 + 2*a**5*b*c*d*f - 4*a**5*b*c*e - 2*a**5*b*c*f**2 - 5*a**5*b*e**2 + 7*a**5*c**2*d - 6*a**5*c**2*f + 2*a**5*c*d**2*f - 4*a**5*c*d*e - 2*a**5*c*d*f**2 + 6*a**5*c*e*f + a**5*c*f**3 - 5*a**5*d*e**2 + 5*a**5*e**2*f - 3*a**4*b**2*c**2 + 7*a**4*b**2*c*e + a**4*b**2*e**2 - 5*a**4*b*c**2*d + 3*a**4*b*c**2*f + 10*a**4*b*c*d*e - 10*a**4*b*c*e*f - a**4*b*c*f**3 + a**4*b*d*e**2 - a**4*b*e**2*f - 6*a**4*c**3 - a**4*c**2*d**2 - 12*a**4*c**2*d*f + 8*a**4*c**2*f**2 + 2*a**4*c*d**2*e - a**4*c*d**2*f**2 + 5*a**4*c*d*e*f + a**4*c*d*f**3 + 10*a**4*c*e**2 - 3*a**4*c*e*f**2 + 10*a**4*d*e**2*f + 5*a**4*e**3 - 5*a**4*e**2*f**2 + a**3*b**3*c*e - 2*a**3*b**3*e**2 + 3*a**3*b**2*c**2*f - 7*a**3*b**2*c*e*f - 3*a**3*b**2*d*e**2 - a**3*b**2*e**2*f + a**3*b*c**3 + a**3*b*c**2*d**2 + 5*a**3*b*c**2*d*f - 4*a**3*b*c**2*e - 8*a**3*b*c**2*f**2 - 3*a**3*b*c*d**2*e - 10*a**3*b*c*d*e*f + 3*a**3*b*c*e**2 + 13*a**3*b*c*e*f**2 - a**3*b*d*e**2*f - a**3*b*e**3 + 5*a**3*b*e**2*f**2 + 5*a**3*c**3*d + 3*a**3*c**3*f + 4*a**3*c**2*d**2*f - 9*a**3*c**2*d*e + 5*a**3*c**2*d*f**2 + 15*a**3*c**2*e*f - a**3*c**2*f**3 - 3*a**3*c*d**2*e*f - a**3*c*d*e**2 - a**3*c*d*e*f**2 - 15*a**3*c*e**2*f - 2*a**3*c*e*f**3 - 5*a**3*d*e**2*f**2 - 10*a**3*e**3*f - a**2*b**3*c*e*f + 3*a**2*b**3*e**2*f - a**2*b**2*c*e**2 + 3*a**2*b**2*d*e**2*f + a**2*b**2*e**3 - a**2*b*c**3*f - a**2*b*c**2*d**2*f - 2*a**2*b*c**2*d*e + 5*a**2*b*c**2*e*f + 3*a**2*b*c*d**2*e*f + 8*a**2*b*c*d*e**2 - 8*a**2*b*c*e**2*f + a**2*b*c*e*f**3 - 6*a**2*b*d*e**3 + 3*a**2*b*e**3*f + a**2*b*e**2*f**3 - a**2*c**3*d**2 - 5*a**2*c**3*d*f - a**2*c**3*e + 3*a**2*c**3*f**2 + 7*a**2*c**2*d**2*e - 3*a**2*c**2*d**2*f**2 + 7*a**2*c**2*d*e*f + 6*a**2*c**2*e**2 - 15*a**2*c**2*e*f**2 - 6*a**2*c*d**2*e**2 + a**2*c*d**2*e*f**2 + 3*a**2*c*d*e**2*f - 6*a**2*c*e**3 + 5*a**2*c*e**2*f**2 + 5*a**2*e**3*f**2 - a*b**3*e**2*f**2 + a*b**2*c*e**2*f - a*b**2*e**3*f + 2*a*b*c**2*d*e*f - a*b*c**2*e*f**2 - 8*a*b*c*d*e**2*f + 5*a*b*c*e**2*f**2 + 6*a*b*d*e**3*f - 2*a*b*e**3*f**2 + a*c**3*d**2*f + a*c**3*e*f - 7*a*c**2*d**2*e*f + 2*a*c**2*d*e*f**2 - 6*a*c**2*e**2*f + 6*a*c*d**2*e**2*f - 2*a*c*d*e**2*f**2 + 6*a*c*e**3*f",
  "-a**6*b*c - a**6*c*d + a**6*c*f + a**5*b**2*c + 2*a**5*b*c*d - a**5*b*c*f + a**5*c**2 + a**5*c*d**2 + a**5*c*d*f + a**5*c*e - a**5*c*f**2 - a**4*b**2*c*f - a**4*b*c**2 - 2*a**4*b*c*d*f + 2*a**4*b*c*f**2 - 3*a**4*c**2*d + a**4*c**2*f - 2*a**4*c*d**2*f - 3*a**4*c*e*f + a**3*b**4*e + a**3*b**3*c*d - a**3*b**2*c**2 - a**3*b**2*e**2 + a**3*b*c**2*f - a**3*b*c*e*f - a**3*b*d*e**2 + a**3*b*e**2*f + a**3*c**2*d**2 + 3*a**3*c**2*d*f + 2*a**3*c**2*e - 2*a**3*c**2*f**2 - a**3*c*d**2*e + a**3*c*d**2*f**2 + a**3*c*d*e*f - a**3*c*e**2 + 2*a**3*c*e*f**2 - a**2*b**4*e*f - a**2*b**3*c*d*f - a**2*b**3*e**2 + a**2*b**2*c**2*f - 2*a**2*b**2*c*d*e + 2*a**2*b**2*d*e**2 + a**2*b**2*e**2*f - a**2*b*c**2*d**2 + a**2*b*c**2*e + 2*a**2*b*c*d**2*e + a**2*b*c*e*f**2 + a**2*b*d*e**2*f - a**2*b*e**2*f**2 + a**2*c**3*d - a**2*c**2*d**2*f - 2*a**2*c**2*d*e - 2*a**2*c**2*e*f + a**2*c*d**2*e*f - a**2*c*d*e*f**2 + a**2*c*e**2*f + a*b**3*e**2*f + 2*a*b**2*c*d*e*f - 2*a*b**2*d*e**2*f + a*b*c**2*d**2*f - a*b*c**2*e*f - 2*a*b*c*d**2*e*f - a*c**3*d*f + 2*a*c**2*d*e*f",
  "8*a**6*b*c/3 + 5*a**6*b*e/3 + 8*a**6*c*d/3 - 8*a**6*c*f/3 + 5*a**6*d*e/3 - 5*a**6*e*f/3 - 10*a**5*b**2*c/3 - 4*a**5*b**2*e/3 - 5*a**5*b*c*d + 4*a**5*b*c*f - 7*a**5*b*d*e/3 + 5*a**5*b*e*f/3 - 8*a**5*c**2/3 - 5*a**5*c*d**2/3 - 3*a**5*c*d*f - 13*a**5*c*e/3 + 2*a**5*c*f**2 - a**5*d**2*e - 2*a**5*d*e*f - 5*a**5*e**2/3 + 4*a**5*e*f**2/3 - 2*a**4*b**3*c/3 - a**4*b**3*e/3 + 10*a**4*b**2*c*f/3 + 4*a**4*b**2*e*f/3 + 7*a**4*b*c**2/3 + a**4*b*c*d**2 + 5*a**4*b*c*d*f + 14*a**4*b*c*e/3 - 17*a**4*b*c*f**2/3 + 7*a**4*b*d*e*f/3 + 2*a**4*b*e**2/3 - 8*a**4*b*e*f**2/3 + 7*a**4*c**2*d - 3*a**4*c**2*f + 3*a**4*c*d**2*f + 16*a**4*c*d*e/3 + 10*a**4*c*e*f/3 + 2*a**4*c*f**3/3 + 2*a**4*d**2*e*f + a**4*d*e**2/3 + 11*a**4*e**2*f/3 + a**4*e*f**3/3 + 2*a**3*b**3*c*f/3 + a**3*b**3*e*f/3 - a**3*b**2*c*e/3 + a**3*b**2*e**2/3 + 4*a**3*b*c**2*d/3 - 8*a**3*b*c**2*f/3 - a**3*b*c*d**2*f - 2*a**3*b*c*d*e - 4*a**3*b*c*e*f/3 - a**3*b*c*f**3 - a**3*b*d*e**2/3 - a**3*b*e**2*f - 2*a**3*b*e*f**3/3 - a**3*c**3/3 - 10*a**3*c**2*d**2/3 - 6*a**3*c**2*d*f - 4*a**3*c**2*e + 17*a**3*c**2*f**2/3 - a**3*c*d**2*e - 4*a**3*c*d**2*f**2/3 - 22*a**3*c*d*e*f/3 + a**3*c*d*f**3/3 - 2*a**3*c*e**2/3 + 4*a**3*c*e*f**2/3 - a**3*d**2*e*f**2 - 2*a**3*d*e**2*f/3 + a**3*d*e*f**3/3 + 2*a**3*e**3/3 - 5*a**3*e**2*f**2/3 + a**2*b**2*c*e*f/3 - 2*a**2*b**2*e**2*f/3 - 4*a**2*b*c**2*d*f/3 + a**2*b*c**2*f**2/3 + 2*a**2*b*c*d*e*f + a**2*b*c*e**2 - 10*a**2*b*c*e*f**2/3 + a**2*b*d*e**2*f/3 + a**2*b*e**3/3 + a**2*b*e**2*f**2/3 + a**2*c**3*f/3 + 10*a**2*c**2*d**2*f/3 + a**2*c**2*d*e - a**2*c**2*d*f**2 + 11*a**2*c**2*e*f/3 + 5*a**2*c*d**2*e*f/3 + a**2*c*d*e**2/3 + 2*a**2*c*d*e*f**2 + 7*a**2*c*e**2*f/3 - a**2*c*e*f**3/3 + a**2*d*e**2*f**2/3 - 4*a**2*e**3*f/3 - a**2*e**2*f**3/3 + a*b**2*e**2*f**2/3 - a*b*c*e**2*f - a*b*e**3*f/3 - a*c**2*d*e*f + a*c**2*e*f**2/3 - 2*a*c*d**2*e*f**2/3 - a*c*d*e**2*f/3 - 5*a*c*e**2*f**2/3 + 2*a*e**3*f**2/3",
  "2*a**7*b + 2*a**7*d - 2*a**7*f - a**6*b**2 + a**6*b*f - 2*a**6*c + a**6*d**2 - 5*a**6*d*f - 2*a**6*e + 2*a**6*f**2 + a**5*b**2*f - 4*a**5*b*c + 4*a**5*b*e - 2*a**5*b*f**2 - 2*a**5*c*d + 3*a**5*c*f - 3*a**5*d**2*f + 2*a**5*d*e + 4*a**5*d*f**2 + a**5*e*f - 2*a**4*b**2*e + a**4*b*c*d + 3*a**4*b*c*f - 2*a**4*b*d*e + 3*a**4*b*e*f - a**4*b*f**3 + 3*a**4*c**2 + a**4*c*d**2 + 8*a**4*c*d*f - 4*a**4*c*f**2 + 3*a**4*d**2*f**2 - 3*a**4*d*e*f - a**4*d*f**3 - 3*a**4*e**2 + a**4*e*f**2 + a**3*b**2*d*e + 2*a**3*b**2*e*f + a**3*b*c*d**2 - a**3*b*c*d*f - a**3*b*c*e + a**3*b*c*f**2 + 2*a**3*b*d*e*f + 2*a**3*b*e**2 - 5*a**3*b*e*f**2 - 2*a**3*c**2*d - 2*a**3*c**2*f - 4*a**3*c*d**2*f + 2*a**3*c*d*e - 6*a**3*c*d*f**2 - 8*a**3*c*e*f + 3*a**3*c*f**3 - a**3*d**2*f**3 + 6*a**3*e**2*f - a**2*b**2*d*e*f - a**2*b*c*d**2*f + a**2*b*c*e*f - a**2*b*e**2*f - 2*a**2*b*e*f**3 + 2*a**2*c**2*d*f - a**2*c**2*f**2 + 3*a**2*c*d**2*f**2 - a**2*c*d*e*f + 8*a**2*c*e*f**2 + a**2*d*e*f**3 - 3*a**2*e**2*f**2 - a*b*e**2*f**2 - a*c*d*e*f**2",
  "a**2*b**3*d*e + a**2*b**2*c*d**2 - a**2*b**2*c*e + a**2*b**2*e**2 - 2*a**2*b*c**2*d + a**2*b*c*d*e + a**2*c**3 - a**2*c**2*e - a*b**3*d*e*f - a*b**2*c*d**2*f + a*b**2*c*e*f - a*b**2*e**2*f + 2*a*b*c**2*d*f - a*b*c*d*e*f - a*c**3*f + a*c**2*e*f",
  "a**5*b**2 + 2*a**5*b*d - a**5*b*f + a**5*d**2 - a**5*d*f + a**4*b**3 + a**4*b**2*d - a**4*b**2*f - 4*a**4*b*c - 2*a**4*b*d*f - a**4*b*e + a**4*b*f**2 - 4*a**4*c*d + 3*a**4*c*f - 2*a**4*d**2*f - a**4*d*e + a**4*d*f**2 - a**3*b**3*f - a**3*b**2*d*f - 2*a**3*b*c*d + 4*a**3*b*c*f + 3*a**3*b*d*e - a**3*b*e*f + a**3*c**2 + 3*a**3*c*d**2 + 4*a**3*c*d*f + 3*a**3*c*e - 3*a**3*c*f**2 + a**3*d**2*f**2 + 2*a**3*d*e*f + 2*a**2*b*c*d*f - 3*a**2*b*d*e*f - a**2*b*e**2 + 2*a**2*b*e*f**2 - a**2*c**2*f - 3*a**2*c*d**2*f - a**2*c*d*e - 3*a**2*c*e*f - a**2*d*e*f**2 + a*b*e**2*f + a*c*d*e*f",
  "a**4*b*c + a**4*c*d - a**4*c*f - a**3*b**2*e - a**3*b*c*d - a**3*b*d*e + a**3*b*e*f - a**3*c**2 - a**3*c*d**2 - a**3*c*d*f - a**3*c*e + a**3*c*f**2 + a**2*b**2*e*f + a**2*b*c*d*f - a**2*b*c*f**2 + a**2*b*d**2*e + a**2*b*d*e*f + a**2*b*e**2 - a**2*b*e*f**2 + a**2*c**2*f + a**2*c*d**3 + a**2*c*d**2*f + 2*a**2*c*d*e + a**2*c*e*f - a*b*d**2*e*f - a*b*e**2*f - a*c*d**3*f - 2*a*c*d*e*f",
  "a**5*b + a**5*d - a**5*f - a**4*c - 2*a**4*d*f - a**4*e + a**4*f**2 + a**3*b**2*f - 2*a**3*b*c - a**3*b*f**2 + a**3*c*f + a**3*d*f**2 + 2*a**3*e*f - a**2*b**2*f**2 + 2*a**2*b*c*f + a**2*b*d*e + a**2*c*d**2 + a**2*c*e - a**2*e*f**2 - a*b*d*e*f - a*c*d**2*f - a*c*e*f",
  "a**4*b + a**4*d - a**4*f - a**3*b**2 - a**3*b*d + a**3*b*f - a**3*c - 2*a**3*d*f - a**3*e + a**3*f**2 + a**2*b**2*f + 2*a**2*b*d*f + a**2*b*e - 2*a**2*b*f**2 + a**2*c*d + a**2*d*f**2 + 2*a**2*e*f - a*b*d*f**2 - a*b*e*f - a*c*d*f + a*c*f**2 - a*e*f**2"
]

==> anc/conductor/certificates/full_conductor_plus_support.json <==
[
  "-a*b**2*c**5 - a*c**6 + b*c**5*e + b*c**5*f**2 + c**6*d - c**6*f + c**5*e*f",
  "c**5*e*f + c**5*f**3",
  "c**5*d*f - c**5*f**2",
  "b**2*c**2*e*f**2 - c**4*d*f/2 + c**4*f**2/2",
  "-6*a**4*b*c*e + 2*a**4*b*e**2 - 6*a**4*c*d*e + 6*a**4*c*e*f + 2*a**4*d*e**2 - 2*a**4*e**2*f - 4*a**3*b*d*e**2 + 3*a**3*c**3 + a**3*c*e**2 - a**3*d**2*e**2 - 2*a**3*e**3 - a**3*e**2*f**2 - 4*a**2*b*e**3 + 2*a**2*e**3*f + a*d**2*e**2*f**2 + 2*a*e**4 + 2*a*e**3*f**2 - 2*b*e**4 - 2*c*d*e**3 - 2*e**4*f",
  "-5*a**5*b*c - 3*a**5*b*e - 5*a**5*c*d + 5*a**5*c*f - 3*a**5*d*e + 3*a**5*e*f - 2*a**4*b**2*c - 8*a**4*b*c*f - 5*a**4*c**2 + 12*a**4*c*e + 7*a**4*c*f**2 + 2*a**4*d**2*e + 3*a**4*e**2 + a**4*e*f**2 - 122*a**3*b*c**2 + 142*a**3*b*c*e - 4*a**3*b*d**2*e - 5*a**3*b*e**2 + 76*a**3*c**2*f + 37*a**3*c*d*e - 64*a**3*c*e*f - a**3*d**3*e - 3*a**3*d*e**2 - a**3*e**2*f - 197*a**2*c**3 + 22*a**2*c*e**2 - 24*a**2*c*e*f**2 + 2*a**2*d**2*e**2 + a**2*e**3 + 4*a*b*e**3 + 78*a*c*e**2*f + a*d**3*e*f**2 - 2*a*d**2*e**2*f + 3*a*d*e**2*f**2 - a*e**3*f",
  "a**3*e**4 + a*e**5 - b*e**5 - c*d*e**4 - e**5*f",
  "-a**4*c**3 + a**3*b*e**3",
  "a**3*b**4 - 2*a**3*b**2*c + a**3*c**2 - 14*a**2*b*c**2 - 4*a**2*b*c*e + 4*a**2*b*e**2 - 14*a**2*c**2*d + 14*a**2*c**2*f + 4*a**2*c*d*e - 34*a*c**2*e + 13*a*c*e**2 - 13*c*e**2*f",
  "-a**4*b*c*e - a**4*c*d*e + a**4*c*e*f + a**3*c**3 + 3*a**3*c*e**2 + a**3*c*e*f**2",
  "2*a**5*b*c + 2*a**5*c*d - 2*a**5*c*f + a**4*b**2*c + 3*a**4*b*c*f + a**4*b*d*e - 5*a**4*c**2 - a**4*c*f**2 - 4*a**3*b*c**2 + 3*a**3*b*c*e - 8*a**3*b*e**2 + 3*a**3*c**2*f - 13*a**3*c*d*e + 8*a**3*c*e*f - 24*a**2*c**3 + 10*a**2*c*e**2 + 3*a**2*c*e*f**2 - 19*a*c*e**2*f",
  "-b**2*c**2*e**2 + c**4*d**2 - c**4*d*f",
  "b**2*e**4 + b*c*d*e**3",
  "-5*a**2*c**3/2 + a*b**3*c*e + a*b**2*c**2*f/3 - 5*a*c*e**2*f/2 + b**3*e**2*f - 2*b**2*c*e**2/3 - b*c**2*d*e/3 + b*c**2*e*f/3 + c**3*d**2/3 - c**3*d*f/3",
  "-a**2*e**4 + e**4*f**2",
  "c**3*e*f**2",
  "2*b*c**2*e*f**2 + c**3*d*f**2 + c**3*e*f",
  "-3*a**2*c**3 - 3*a*c*e**2*f + b**2*e**2*f**2 + c**2*e*f**2",
  "a*b*e**4",
  "a**3*c**3 - a**2*b*e**3 + a*b**2*e**3",
  "-5*a**2*c**3/2 + a*b**3*e**2 - 5*a*c*e**2*f/2",
  "-a**2*e**4 + a*e**4*f",
  "a**3*c**3 - 2*a**2*b*e**3 - a**2*d*e**3 + a**2*e**3*f + a*d*e**3*f + a*e**4 - b*e**4 - c*d*e**3 - e**4*f",
  "-6*a**2*c**3 + a*c*e*f**3",
  "a**2*c**4",
  "a**2*b*c**3",
  "a**2*b**2*c**2 - 2*a**2*c**3",
  "a**2*b**3*c + 79*a**2*b*c**2/4 + a**2*b*c*e + 91*a**2*c**2*d/4 - 87*a**2*c**2*f/4 + 4*a*b**2*c*e - 2*a*b**2*e**2 + a*b*c**2*f/2 + 217*a*c**2*e/4 - 79*a*c*e**2/4 + 2*b**2*e**2*f - 2*b*c*e**2 - 2*c**2*d*e + 2*c**2*e*f + 79*c*e**2*f/4",
  "a**3*c**3 + a**2*c*e**2*f",
  "a**2*b*c**2*f - 2*a**2*c**3",
  "-6*a**2*b*c**2 + 4*a**2*b*c*e + a**2*b*c*f**2 - 2*a**2*b*e**2 - 2*a**2*c**2*d + 2*a**2*c**2*f - 2*a**2*c*d*e + a**2*c*e*f - 16*a*c**2*e + 3*a*c*e**2 - a*c*e*f**2 - 3*c*e**2*f",
  "-a**4*b*c - a**4*c*d + a**4*c*f - 2*a**3*b*c*f + a**3*c**2 + a**3*c*e + a**3*c*f**2 - 21*a**2*b*c**2/2 + 10*a**2*b*c*e - 4*a**2*b*e**2 - a**2*c**2*d/2 + 5*a**2*c**2*f/2 - 4*a**2*c*d*e + 2*a**2*c*e*f + a**2*c*f**3 - 37*a*c**2*e/2 - 15*a*c*e**2/2 - 8*a*c*e*f**2 + 15*c*e**2*f/2",
  "a**3*b*c**2 + a**3*c**2*d - a**3*c**2*f + 3*a**2*c**3 - a**2*c*e**2 + a*c*e**2*f",
  "a**3*b**3 + a**3*b**2*d - a**3*b*c + 2*a**3*b*e + 3*a**3*c*d - 2*a**3*c*f + 2*a**2*b**2*c + 2*a**2*b*e*f - 3*a**2*c**2 - 2*a**2*c*e + 10*a*b*c*e - 9*a*b*e**2 + 6*a*c**2*d - 2*a*c**2*f - 9*a*c*d*e + 2*a*c*e*f + 4*b*e**2*f + 4*c*d*e*f",
  "a**4*b*c + a**4*c*d - a**4*c*f + 2*a**3*b*c*f + a**3*b*e*f - 5*a**3*c**2 + a**3*c*e + 24*a**2*b*c**2 + 20*a**2*b*c*e - 6*a**2*b*e**2 + 44*a**2*c**2*d - 31*a**2*c**2*f - 6*a**2*c*d*e - a**2*c*e*f + 78*a*c**2*e - 30*a*c*e**2 + 30*c*e**2*f",
  "b*c*e**3 + c**2*d*e**2",
  "b*c**2*e**2 + c**3*d*e - c**3*e*f",
  "b**2*e**3 + 2*b*c*d*e**2 + c**2*d**2*e",
  "-131*a**2*b*c**2/8 - 131*a**2*c**2*d/8 + 131*a**2*c**2*f/8 - 3*a*b**2*c*e/2 + 3*a*b**2*e**2/2 - 3*a*b*c**2*f/4 - 357*a*c**2*e/8 + 119*a*c*e**2/8 + b**2*d*e**2 - 3*b**2*e**2*f/2 + 2*b*c*d**2*e + 5*b*c*e**2/2 + c**2*d**3 + 5*c**2*d*e/2 - 3*c**2*e*f/2 - 119*c*e**2*f/8",
  "c*e**3*f",
  "c**2*e**2*f",
  "-a**2*c**3 + a*b*e**3 + c*d*e**2*f",
  "a**2*c**3 + a*c*e**2*f + c**2*d*e*f",
  "-17*a**2*b*c**2/2 + 2*a**2*b*c*e - a**2*b*e**2 - 17*a**2*c**2*d/2 + 17*a**2*c**2*f/2 + 2*a**2*c*d*e - 2*a**2*c*e*f - a**2*d*e**2 + a**2*e**2*f + a*b**2*e**2 + a*b*d*e**2 - 47*a*c**2*e/2 + 15*a*c*e**2/2 + a*d*e**2*f + a*e**3 - b*e**3 + c*d**2*e*f - c*d*e**2 - 9*c*e**2*f/2 - e**3*f",
  "-117*a**2*b*c**2/4 - 117*a**2*c**2*d/4 + 117*a**2*c**2*f/4 - 2*a*b**2*c*e + 2*a*b**2*e**2 - 3*a*b*c**2*f/2 - 323*a*c**2*e/4 + 109*a*c*e**2/4 - 3*b**2*e**2*f + 2*b*c*e**2 + c**2*d**2*f + 2*c**2*d*e - c**2*e*f - 109*c*e**2*f/4",
  "-5*a**3*b*c/4 + a**3*b*e - 5*a**3*c*d/4 + 5*a**3*c*f/4 + a**3*d*e - a**3*e*f - 2*a**2*b**2*c - a**2*b*c*f/2 - 3*a**2*b*d*e + 7*a**2*b*e*f/4 + 17*a**2*c**2/4 - 9*a**2*c*e/4 - a**2*d**2*e - a**2*e**2 + a*b**2*d*e - 17*a*b*c*e + a*b*d**2*e + 27*a*b*e**2/2 - 13*a*c**2*d + 19*a*c**2*f/4 + 29*a*c*d*e/2 - 15*a*c*e*f/4 + a*d**2*e*f + a*d*e**2 + a*e**2*f - b*d*e**2 - 9*b*e**2*f/2 + c*d**3*f - c*d**2*e - 5*c*d*e*f/2 - d*e**2*f",
  "a**2*c**3 - a*b*e**3 + b*e**3*f",
  "-a**2*c**3 - a*c*e**2*f + b*c*e**2*f",
  "-a**2*c**3 - a*c*e**2*f + c*e**2*f**2",
  "-a**2*b*c**2 - a**2*c**2*d + a**2*c**2*f - 4*a*c**2*e + a*c*e**2 + b*e**2*f**2 + c*d*e*f**2 - c*e**2*f",
  "a*c*e**3",
  "a*c**2*e**2",
  "a*c**3*e",
  "a*b*e**3 + a*c*d*e**2",
  "a**2*c**3 + a*c**2*d*e + a*c*e**2*f",
  "a*c**3*d",
  "-a**2*c**3 + a*b*c*e**2 - a*c*e**2*f",
  "a*b*c**2*e",
  "a*c**2*e*f",
  "a*c**3*f",
  "5*a**2*b*c**2/2 - a**2*b*c*e + 5*a**2*c**2*d/2 - 5*a**2*c**2*f/2 - a**2*c*d*e + a**2*c*e*f + 11*a*c**2*e/2 + a*c*d*e*f - a*c*e**2/2 + c*e**2*f/2",
  "17*a**2*b*c**2/2 + 17*a**2*c**2*d/2 - 17*a**2*c**2*f/2 + a*c**2*d*f + 57*a*c**2*e/2 - 19*a*c*e**2/2 + 19*c*e**2*f/2",
  "-7*a**2*b*c**2/2 + a**2*b*c*e - 7*a**2*c**2*d/2 + 7*a**2*c**2*f/2 + a**2*c*d*e - a**2*c*e*f + a*b*e**2*f - 19*a*c**2*e/2 + 5*a*c*e**2/2 - 5*c*e**2*f/2",
  "3*a**2*b*c**2 + 3*a**2*c**2*d - 3*a**2*c**2*f + a*b*c*e*f + 6*a*c**2*e - 2*a*c*e**2 + 2*c*e**2*f",
  "-a**3*b*c/12 - a**3*c*d/12 + a**3*c*f/12 - a**2*b*c*f/6 - a**2*b*e*f/12 + 5*a**2*c**2/12 - a**2*c*e/12 + a*b**2*e*f - 11*a*b*c*e/3 + 5*a*b*e**2/2 - 5*a*c**2*d/3 + 7*a*c**2*f/12 + 5*a*c*d*e/2 - 11*a*c*e*f/12 - b*e**2*f/2 - c*d*e*f/2",
  "27*a**2*b*c**2 + 27*a**2*c**2*d - 27*a**2*c**2*f + 81*a*c**2*e + a*c**2*f**2 - 28*a*c*e**2 + 28*c*e**2*f",
  "-5*a**3*b*c/3 - 5*a**3*c*d/3 + 5*a**3*c*f/3 - 10*a**2*b*c*f/3 - 2*a**2*b*e*f/3 + 13*a**2*c**2/3 + a**2*c*e/3 + a**2*c*f**2 - 46*a*b*c*e/3 - 2*a*b*c*f**2 + 6*a*b*e**2 - 46*a*c**2*d/3 + 26*a*c**2*f/3 + 6*a*c*d*e + a*c*d*f**2 - a*c*e*f/3 - 6*b*e**2*f - 6*c*d*e*f",
  "11*a**3*b*c/6 + 11*a**3*c*d/6 - 11*a**3*c*f/6 + 11*a**2*b*c*f/3 + 5*a**2*b*e*f/6 - 31*a**2*c**2/6 - a**2*c*e/6 - a**2*c*f**2 + 32*a*b*c*e/3 + a*b*c*f**2 - 3*a*b*e**2 + a*b*e*f**2 + 32*a*c**2*d/3 - 35*a*c**2*f/6 - 3*a*c*d*e + a*c*e*f/6 + 3*b*e**2*f + 3*c*d*e*f",
  "-a**2*b*e - a**2*d*e + a**2*e*f + a*b**2*e + a*b**2*f**2 - 2*a*b*c*f + a*b*d*e + 2*a*c*d*f + a*c*e - a*c*f**2 + a*d*e*f + a*e**2 - b*e**2 + c*d**2*f - c*d*e + 2*c*e*f - e**2*f",
  "-a**2*c**3 + a**2*c**2*e",
  "-a**3*b*c/2 - a**3*c*d/2 + a**3*c*f/2 - a**2*b**2*c + a**2*b**2*e - a**2*b*e*f/2 + 3*a**2*c**2/2 - a**2*c*e/2 - 6*a*b*c*e + 4*a*b*e**2 - 4*a*c**2*d + 3*a*c**2*f/2 + 4*a*c*d*e - a*c*e*f/2 - 2*b*e**2*f - 2*c*d*e*f",
  "a**2*b**2*f - 5*a**2*b*c/3 + 2*a**2*b*e + 7*a**2*c*d/3 - 4*a**2*c*f/3 + 2*a*b*e*f/3 + a*c*d*f/3",
  "-a**2*b*c/3 - a**2*c*d/3 + a**2*c*f/3 + a*b*d*e - 2*a*b*e*f/3 + a*c*d**2 - a*c*d*f/3 + a*c*e",
  "-a**2*b*c/3 - a**2*c*d/3 + a**2*c*f/3 + a*b**2*e + a*b*c*d - a*b*c*f/2 - a*b*e*f/6 + a*c*d*f/6",
  "-a**3*b - a**3*d + a**3*f - a**2*b*f + a**2*c + a**2*d*f + a**2*e + 2*a*b*e + 2*a*c*d - a*c*f - a*e*f",
  "a**2*b + a**2*d - a**2*f - a*b**2 - a*b*d + 2*a*b*f - a*c - a*d*f - a*e + b*d*f + b*e + c*d - c*f + e*f"
]

==> anc/conductor/certificates/full_kernel_min.json <==
[
  "a*c**3*f + a*c**2*e*f",
  "3*a*b*c**2*e + 3*a*c**3*d - a*c**3*f",
  "-21*a**2*c**3 + 27*a**2*c**2*e + 6*a**2*c**2*f**2 - 6*a**2*c*e**2 - 22*a*c**3*f + 6*a*c**2*f**3 + 6*a*c*e**2*f",
  "54*a**2*b**2*c**2 - 108*a**2*b**2*c*e + 54*a**2*b**2*e**2 + 26*a**2*b*d*e**2 + 337*a**2*c**3 - 391*a**2*c**2*e - 108*a**2*c**2*f**2 + 26*a**2*c*d**2*e + 80*a**2*c*e**2 + 204*a*b*e**3 - 624*a*c**3*f + 204*a*c*d*e**2 - 216*a*c*e**2*f"
]

==> anc/conductor/certificates/full_kernel_raw.json <==
[
  "-7*a**2*c**3/2 + 9*a**2*c**2*e/2 + a**2*c**2*f**2 - a**2*c*e**2 + 291*a*b*c**2*e/5 + 291*a*c**3*d/5 - 463*a*c**3*f/15 - 39*a*c**2*e*f/5 + a*c**2*f**3 + a*c*e**2*f",
  "-2*a**2*c**4",
  "a**2*b**3*c**2 - 2*a**2*b**3*c*e + a**2*b**3*e**2 - 4*a**2*c**3*f/3",
  "-a**3*c**4",
  "-a**3*b*c**3 + a**3*b*e**3 - a**3*c**3*f/3 + a**3*c*e**2*f",
  "107*a**2*c**3*f/48 + 107*a**2*c**2*e*f/48 + a*c*e**2*f**2",
  "2*a**2*c**4/3",
  "a**2*c**4",
  "-47*a**2*c**3*f/48 - 47*a**2*c**2*e*f/48",
  "7*a**2*c**3*f/6 + 7*a**2*c**2*e*f/6",
  "3*a**2*c**3*f/16 + 3*a**2*c**2*e*f/16",
  "a*b*c**3*f",
  "a*c*e**2*f**2",
  "9*a**2*c**3*f/16 + 9*a**2*c**2*e*f/16",
  "60*a*b*c**2*e + 60*a*c**3*d - 27*a*c**3*f - 7*a*c**2*e*f",
  "-98*a*b*c**2*e - 98*a*c**3*d + 140*a*c**3*f/3 + 14*a*c**2*e*f",
  "6*a*b*c**2*e/5 + 6*a*c**3*d/5 - 11*a*c**3*f/5 - 9*a*c**2*e*f/5",
  "-7*a**2*c**3/2 + 9*a**2*c**2*e/2 + a**2*c**2*f**2 - a**2*c*e**2 - 11*a*c**3*f/3 + a*c**2*f**3 + a*c*e**2*f",
  "-a**2*c**4",
  "-13*a**2*c**3*f/24 - 13*a**2*c**2*e*f/24",
  "27*a**2*b**2*c**2/13 - 54*a**2*b**2*c*e/13 + 27*a**2*b**2*e**2/13 + a**2*b*d*e**2 + 337*a**2*c**3/26 - 391*a**2*c**2*e/26 - 54*a**2*c**2*f**2/13 + a**2*c*d**2*e + 40*a**2*c*e**2/13 + 102*a*b*e**3/13 - 24*a*c**3*f + 102*a*c*d*e**2/13 - 108*a*c*e**2*f/13",
  "-5*a**2*c**3*f/8 - 5*a**2*c**2*e*f/8",
  "-a**2*c**3*f/24 - a**2*c**2*e*f/24",
  "50*a*b*c**2*e + 50*a*c**3*d - 86*a*c**3*f/3 - 12*a*c**2*e*f",
  "a*c**3*f + a*c**2*e*f",
  "12*a*b*c**2*e + 12*a*c**3*d - 4*a*c**3*f",
  "40*a*b*c**2*e + 40*a*c**3*d - 67*a*c**3*f/3 - 9*a*c**2*e*f",
  "5*a*b*c**2*e + 5*a*c**3*d - 13*a*c**3*f/6 - a*c**2*e*f/2",
  "a*b*c**2*e + a*c**3*d - a*c**3*f/3"
]

==> anc/conductor/certificates/full_kernel_simplified.json <==
[
  "15*a**2*b**2*c**2 + 15*a**2*b*c**2*d - 15*a**2*b*c**2*f + 3*a*b**2*c*e*f - 12*a*b*c**2*d*f + 4*a*b*c**2*f**2",
  "-15*a**2*b*c**2*d + 15*a**2*b*c**2*f - 15*a**2*c**2*d**2 + 30*a**2*c**2*d*f - 15*a**2*c**2*f**2 - 3*a*b*c*d*e*f + 3*a*b*c*e*f**2 + 12*a*c**2*d**2*f - 16*a*c**2*d*f**2 + 4*a*c**2*f**3",
  "a*c**3*f + a*c**2*e*f",
  "405*a**3*b*c**2 + 405*a**3*c**2*d - 405*a**3*c**2*f + 54*a**2*b**2*c**2 - 108*a**2*b**2*c*e + 54*a**2*b**2*e**2 + 810*a**2*b*c**2*d + 81*a**2*b*c*e*f + 26*a**2*b*d*e**2 + 67*a**2*c**3 + 810*a**2*c**2*d**2 - 1134*a**2*c**2*d*f + 95*a**2*c**2*e + 108*a**2*c**2*f**2 + 26*a**2*c*d**2*e - 136*a**2*c*e**2 + 162*a*b*c*d*e*f + 204*a*b*e**3 - 444*a*c**3*f - 648*a*c**2*d**2*f + 216*a*c**2*d*f**2 + 204*a*c*d*e**2"
]

==> anc/conductor/certificates/full_kernel_span_coefficients.json <==
{
  "basisnames": [
    "aB",
    "bB",
    "dB",
    "fB",
    "D",
    "gamma"
  ],
  "vectors": [
    [
      "0",
      "1",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "-1",
      "1",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "1",
      "0"
    ],
    [
      "27",
      "0",
      "54",
      "0",
      "0",
      "1"
    ]
  ]
}

==> anc/conductor/certificates/gamma_ann.json <==
[
  "a*b*d",
  "a*b**2",
  "-a*b - a*d + a*f + d*f",
  "b*f",
  "e",
  "c"
]

==> anc/conductor/certificates/gamma_mod_split_ann.json <==
[
  "e",
  "c",
  "f",
  "a"
]

==> anc/conductor/certificates/gamma_new.json <==
[
  "54*a**2*b**2*c**2 - 108*a**2*b**2*c*e + 54*a**2*b**2*e**2 + 26*a**2*b*d*e**2 + 67*a**2*c**3 + 95*a**2*c**2*e + 26*a**2*c*d**2*e - 136*a**2*c*e**2 + 204*a*b*e**3 - 444*a*c**3*f + 204*a*c*d*e**2"
]

==> anc/conductor/certificates/hilbert_series.json <==
{
  "A0": "-(2*t**13 + t**12 - 6*t**11 - 7*t**10 + 7*t**8 + 7*t**7 + 4*t**6 - 2*t**4 - 3*t**3 - 3*t**2 - 2*t - 1)/((t - 1)**4*(t + 1)**2)",
  "reconstruction": "-(t**13 + 5*t**12 - 4*t**11 - 15*t**10 - t**9 + 11*t**8 + 7*t**7 + 4*t**6 - 2*t**4 - 3*t**3 - 3*t**2 - 2*t - 1)/((t - 1)**4*(t + 1)**2)",
  "kernel": "-t**8*(t - 4)/(t - 1)**2",
  "runtime": 2.024219512939453
}

==> anc/conductor/certificates/internal_root_ann.json <==
[
  "e**2",
  "e*f",
  "e + f**2",
  "c",
  "d - f",
  "b"
]

==> anc/conductor/certificates/kernel_gen0_ann.json <==
[
  "a*b",
  "e",
  "c",
  "d",
  "f"
]

==> anc/conductor/certificates/kernel_gen1_ann.json <==
[
  "-a*d + a*f + d*f",
  "e",
  "c",
  "b"
]

==> anc/conductor/certificates/kernel_gen2_ann.json <==
[
  "a*b",
  "e",
  "c",
  "d",
  "f"
]

==> anc/conductor/certificates/kernel_gen3_ann.json <==
[
  "-a*d + a*f + d*f",
  "b*f",
  "a*b",
  "e",
  "c"
]

==> anc/conductor/certificates/norm_support_0.json <==
[
  "a**4*b*c**2/3 + a**4*c**2*d/3 - a**4*c**2*f/3 + a**3*b*c**2*f - a**3*c**3 - a**3*c**2*e/3 - a**3*c**2*f**2/3 - a**2*b*c*e**2/3 + a**2*c**3*d/3 - a**2*c**3*f/3 - 2*a**2*c**2*d*e/3 + 5*a**2*c**2*e*f/3 - 2*a*b*c**2*e*f/3 - a*b*c*e**2*f + a*b*e**3*f/3 + 2*a*c**3*e/3 + a*c**2*e**2 + a*c*e**3/3 + a*c*e**2*f**2/3 - b*e**3*f**2/3 - 2*c**2*e**2*f/3 - c*e**3*f/3",
  "-2*a**5*b*c - 2*a**5*c*d + 2*a**5*c*f - a**4*b**2*c - 4*a**4*b*c*f - a**4*b*d*e + a**4*b*e*f + 3*a**4*c**2 + 2*a**4*c*e + 2*a**4*c*f**2 - 3*a**3*b*c**2 + 4*a**3*b*c*e + 2*a**3*b*e**2 + 3*a**3*c**2*d - 2*a**3*c**2*f + 2*a**3*c*d*e - 4*a**3*c*e*f + a**3*c*f**3 + 2*a**3*d*e**2 - 2*a**3*e**2*f - 3*a**2*b**2*c**2 - a**2*b*c**2*f + a**2*b*c*e*f - 4*a**2*b*d*e**2 + 6*a**2*b*e**2*f + a**2*c**3 + 2*a**2*c**2*e + 3*a**2*c**2*f**2 - 5*a**2*c*e**2 - 4*a**2*c*e*f**2 - a**2*d**2*e**2 - 2*a**2*e**3 - a**2*e**2*f**2 - 2*a*b*c**2*e - 6*a*b*c*e**2 - 2*a*b*e**3 + a*c**3*d + 2*a*c**3*f - a*c**2*e*f + 3*a*c*d*e**2 - 3*a*c*e**2*f + 2*a*d*e**3 + 5*b*c*e**2*f + 7*b*e**3*f + 2*c**2*d*e*f + 4*c*d*e**2*f + 2*c*e**2*f**2 + d**2*e**2*f**2 - 2*d*e**3*f + 2*e**3*f**2",
  "2*a**2*b*c*e + a**2*b*c*f**2 + 2*a**2*c**2*d - 3*a**2*c**2*f + a*b*c**2*f + 2*a*b*c*e*f - a*b*e**2*f - a*c**3 - 2*a*c**2*e - a*c*e**2 - a*c*e*f**2 + b*e**2*f**2 + c**2*e*f + c*e**2*f",
  "-a**4*b**2 - a**4*b*d + a**4*b*f + 2*a**3*b*c + 3*a**3*b*e + a**3*b*f**2 + 5*a**3*c*d - 5*a**3*c*f + 2*a**3*d*e - 2*a**3*e*f - 3*a**2*b**2*c + 6*a**2*b*c*f - 4*a**2*b*d*e + 8*a**2*b*e*f + a**2*b*f**3 - 6*a**2*c**2 - 5*a**2*c*e - 3*a**2*c*f**2 - a**2*d**2*e - 2*a**2*e**2 - a**2*e*f**2 + a*b*c*f**2 + 2*a*b*e**2 + 3*a*c**2*d - a*c**2*f + 7*a*c*d*e - 2*a*c*e*f + 2*a*d*e**2 + 3*b*e**2*f + c*e*f**2 + d**2*e*f**2 - 2*d*e**2*f + 2*e**2*f**2",
  "a**3*b*c + a**3*c*d - a**3*c*f + 3*a**2*b*c*f - 3*a**2*c**2 - a**2*c*e - a**2*c*f**2 + a*b*c*e + a*b*e**2 + a*b*e*f**2 + a*c**2*d - a*c**2*f + a*c*d*e + a*c*e*f - b*e**2*f - c*d*e*f",
  "-2*a**3*b**2 - 2*a**3*b*d + 2*a**3*b*f - a**2*b**3 + a**2*b*d**2 + 3*a**2*b*e + a**2*b*f**2 + 2*a**2*c*d - 2*a**2*c*f + a**2*d*e - a**2*e*f - 2*a*b**2*e + a*b*c*f + a*b*d*e - a*b*e*f - a*c*e - a*d**2*e - a*e**2 + b*e**2 + c*d*e + c*e*f + d**2*e*f + 2*e**2*f",
  "-a**2*b**2*c + a**2*b**2*e + a**2*b*c*f - a**2*c**2 + a*c**2*d + a*c*d*e - a*c*e*f + b*e**2*f",
  "a**2*b**3 + a**2*b**2*d - a**2*b*c + a**2*c*d - a**2*c*f + 2*a*b**2*e + a*b*e*f - a*c**2 - b*e**2 - c*d*e",
  "-a**3*b - a**3*d + a**3*f + a**2*b*d - a**2*b*f + a**2*c + a**2*d**2 + a**2*e - a*b*d**2 - a*b*e + a*b*f**2 + a*c*d - 2*a*c*f - a*d**3 - 2*a*d*e + d**3*f + 3*d*e*f + e**2",
  "a*b**2*c - a*b**2*e - a*b*c*f + a*c**2 + b**2*e*f - b*c*e - c**2*d",
  "a*b**2*f - a*b*c + a*c*d - a*c*f + b*e*f",
  "-a*b*c - a*c*d + a*c*f + b*d*e - b*e*f + c*d**2 + c*e",
  "b**2*e + b*c*d - c**2",
  "-a*b**2 - a*b*d + a*b*f + b*d*f + b*e + c*d - c*f",
  "-a**2*b - a**2*d + a**2*f - a*b*f + a*c + a*d*f + a*e - e*f"
]

==> anc/conductor/certificates/norm_support_4.json <==
[
  "-a**4*b**2 - a**4*b*d + a**4*b*f + a**3*b*f**2 - 3*a**3*c*f/2 + 2*a**3*d*e - 2*a**3*e*f + a**2*b**2*c + a**2*b*f**3 - 8*a**2*c**2 + 9*a**2*c*e - a**2*d**2*e - 2*a**2*e**2 - a**2*e*f**2 + 2*a*b*c*e + 6*a*b*e**2 - 17*a*c**2*f/2 + 2*a*d*e**2 + d**2*e*f**2 - 2*d*e**2*f + 2*e**2*f**2",
  "-a*b*c**3 - a*d*e**3 + a*e**3*f + d*e**3*f",
  "a**2*b*c**2 - a**2*c**2*f + a**2*d*e**2 - a**2*e**2*f - a*b*d*e**2 + 5*a*c**3 - a*d**2*e**2 - a*e**3 + d**2*e**2*f + 2*e**3*f",
  "-a*b*c**3 + a*b*e**3",
  "a*c**3*f",
  "-2*a**3*b**2 - 2*a**3*b*d + 2*a**3*b*f - a**2*b**3 + a**2*b*c + a**2*b*d**2 + a**2*b*f**2 - 3*a**2*c*f/2 + a**2*d*e - a**2*e*f - 2*a*b**2*e + a*b*d*e + a*c**2 - a*d**2*e - a*e**2 + b*e**2 + c*d*e + d**2*e*f + 2*e**2*f",
  "a**2*b**3 + a**2*b**2*d - 2*a**2*b*c + 2*a*b**2*e - a*c*e - b*e**2 - c*d*e + c*e*f",
  "e**4",
  "c*e**3",
  "c**2*e**2",
  "c**3*e",
  "c**4",
  "b*e**3 + c*d*e**2",
  "b*c*e**2 + c**2*d*e",
  "b*c**2*e + c**3*d",
  "c*e**2*f",
  "c**2*e*f",
  "-a*b*c*e + a*b*e**2 + a*c**2*f/2 + c*d*e*f",
  "-a**3*b - a**3*d + a**3*f + a**2*b*d - a**2*b*f + a**2*c + a**2*d**2 + a**2*e - a*b*d**2 - 2*a*b*e + a*b*f**2 - 3*a*c*f/2 - a*d**3 - 2*a*d*e + d**3*f + 3*d*e*f + e**2",
  "a*b*c*e - a*b*e**2 - a*c**2*f/2 + b*e**2*f",
  "a*b*c**2 - a*b*c*e - a*c**2*f/2 + b*c*e*f",
  "a*b**2*c - a*b**2*e - a*c**2 + b**2*e*f - b*c*e - c**2*d",
  "c*e*f**2",
  "-a*c**3 + a*c*e**2",
  "-a*c**3 + a*c**2*e",
  "-a*c**2*f + a*c*e*f",
  "a*b*e*f - 2*a*c*e",
  "a*b*c*f - 2*a*c**2",
  "a*b**2*f - a*b*c - a*b*e - a*c*f/2 + b*e*f",
  "-4*a*c**2 + 4*a*c*e + a*c*f**2 - 4*c*e*f",
  "-a**2*b*c + a**2*b*e + a**2*c*f/2 + a*c**2 - 3*a*c*e + c*e*f",
  "-a*b*c + a*b*e + a*c*f/2 + b*d*e - b*e*f + c*d**2 + c*e",
  "b**2*e + b*c*d - c**2",
  "-a*b**2 - a*b*d + a*b*f + b*d*f + b*e + c*d - c*f",
  "a*b*e + a*c*d - a*c*f/2",
  "-a**2*b - a**2*d + a**2*f - a*b*f + a*c + a*d*f + a*e - e*f"
]

==> anc/conductor/certificates/norm_support_inter_1.json <==
[
  "a**4*e**3 + 4*a**2*c*e**3/3",
  "-2*a**2*c*e**3/3 + a*b*e**4 + a*c*d*e**3",
  "a**2*b*c*e**2",
  "a**3*c*e**2",
  "a*b*c*e**2 + a*c**2*d*e",
  "a*b*c**2*e + a*c**3*d",
  "-68*a**3*c**2/351 - 20*a**3*c*e/13 + 42*a**2*b*c*e/13 - a*b**2*e**2 + a*c**2*d**2",
  "a**2*c**2*e",
  "a**2*c**3",
  "a**3*c**2/39 + 34*a**3*c*e/13 - 61*a**2*b*c*e/13 + a**2*b*e**2 + a**2*c*d*e",
  "-23*a**3*c**2/54 + a**2*b*c*e + a**2*c**2*d",
  "-35*a**3*c**2/54 + a**2*b*c**2",
  "a**4*e/2 + a**3*c*d - 3*a**2*c**2 + 4*a*b*c*e + a*b*e**2 + 4*a*c**2*d + a*c*d*e",
  "a**4*c - 66*a**2*c**2/5 + 118*a*b*c*e/5 + 118*a*c**2*d/5",
  "a**5 - 20*a**3*c/3 - 10*a**2*b*c/3 + 40*a**2*b*e/3 + 40*a**2*c*d/3",
  "a**3*c/3 - 5*a**2*b*c/6 - a**2*b*e/6 - a**2*c*d/6 + a*b**2*e + a*b*c*d",
  "-a**4/2 + a**2*b**2 + 2*a**2*c - 4*a*b*e - 4*a*c*d",
  "-a**4/2 + a**3*b - a*b*e - a*c*d",
  "-a**3 + 3*a**2*b - a*b**2 - a*b*d - a*c - a*e + b*d*f + b*e + c*d - c*f + e*f",
  "-a**2 + a*f"
]

==> anc/conductor/certificates/norm_support_inter_2.json <==
[
  "a**2*b**2*e**3",
  "a**3*b*e**3",
  "-2*a**2*c*e**3/3 + a*b*e**4 + a*c*d*e**3",
  "a**2*b*e**3 + a**2*c*d*e**2",
  "27*a**2*b**2*e**2/13 + a**2*b*d*e**2 + a**2*c*d**2*e - 68*a**2*c*e**2/13 + 102*a*b*e**3/13 + 102*a*c*d*e**2/13",
  "a**2*b*c*e**2",
  "39*a**3*c**2/68 + a**2*b**3*e - 47*a**2*b*c*e/17 + 39*a**2*b*e**2/17 - 349*a**2*c**2*f/612 + 39*a**2*c*d*e/17",
  "-235*a**3*b*c/36 - 235*a**3*c*d/36 + 235*a**3*c*f/36 + a**2*b**3*d + 5*a**2*b**2*e/2 - 169*a**2*b*c*f/18 + 13*a**2*b*d*e/6 - 235*a**2*b*e*f/36 + 617*a**2*c**2/36 + 13*a**2*c*d**2/6 - 79*a**2*c*e/36 - 697*a*b*c*e/18 - a*b*e**2 - 697*a*c**2*d/18 + 607*a*c**2*f/36 - a*c*d*e + 103*a*c*e*f/36",
  "a**3*c**2/2 + a**2*b*c*f**2 - 5*a**2*c**2*f/2 + a**2*c*e*f - a*c*e*f**2",
  "a**3*c*e**2",
  "a**4*c**2/4 + a**3*b*e**2 + a**3*c*d*e",
  "a**3*b*c*f + a**3*b*d*e - 299*a**3*c**2/136 + a**3*c*d**2 + 2*a**3*c*e + 9*a**2*b*c*e/34 - 27*a**2*b*e**2/34 - 1255*a**2*c**2*f/3672 - 27*a**2*c*d*e/34 - a**2*c*e*f",
  "a**3*b*c*e",
  "a**3*b**2*e + a**3*b*c*f - 75*a**3*c**2/136 - 77*a**2*b*c*e/34 + 95*a**2*b*e**2/34 - 1769*a**2*c**2*f/1224 + 95*a**2*c*d*e/34 - a**2*c*e*f",
  "a**3*b**2*d - 71*a**3*b*c/18 + 2*a**3*b*e - 17*a**3*c*d/18 + 35*a**3*c*f/18 + 2*a**2*b**2*e - 2*a**2*b*c*f/9 + 8*a**2*b*d*e/3 - 35*a**2*b*e*f/18 + 13*a**2*c**2/18 + 8*a**2*c*d**2/3 + 43*a**2*c*e/18 + 49*a*b*c*e/9 - a*b*e**2 + 49*a*c**2*d/9 - 49*a*c**2*f/18 - a*c*d*e - 31*a*c*e*f/18",
  "a**3*b**3 + a**3*b*c/6 + 7*a**3*c*d/6 - 7*a**3*c*f/6 - 2*a**2*b*c*f/3 + 7*a**2*b*e*f/6 + a**2*c**2/6 - 11*a**2*c*e/6 - 17*a*b*c*e/3 - 17*a*c**2*d/3 + 17*a*c**2*f/6 + 11*a*c*e*f/6",
  "a**3*c**2*f",
  "a**4*b*c + a**4*c*d - a**4*c*f + 2*a**3*b*c*f + a**3*b*e*f - 7*a**3*c**2/2 + a**3*c*e - 35*a**2*c**2*f/54 - a**2*c*e*f",
  "a*b*c*e**2 + a*c**2*d*e",
  "a*b*c**2*e + a*c**3*d",
  "5*a**3*c**2/34 + 8*a**2*b*c*e/17 + 10*a**2*b*e**2/17 - 299*a**2*c**2*f/918 + 10*a**2*c*d*e/17 - a*b**2*e**2 + a*c**2*d**2",
  "-a**2*c*e**2 + a*c*e**2*f",
  "a*c**2*e*f",
  "a*c**3*f",
  "13*a**3*c**2/136 - 61*a**2*b*c*e/34 + 13*a**2*b*e**2/34 - 35*a**2*c**2*f/408 - 21*a**2*c*d*e/34 + a**2*c*e*f + a*c*d*e*f",
  "a**2*b*c*e - 23*a**2*c**2*f/54 + a*c**2*d*f",
  "a**3*b*c + a**3*c*d - a**3*c*f + a**2*b**2*e + a**2*b*c*f - 2*a**2*c**2 - a**2*c*d**2 - a**2*c*e + 2*a*b*c*e - 3*a*b*e**2 + 2*a*c**2*d - a*c**2*f + a*c*d**2*f - 3*a*c*d*e + 3*a*c*e*f",
  "-47*a**3*c**2/136 + 61*a**2*b*c*e/34 - 47*a**2*b*e**2/34 + 137*a**2*c**2*f/408 - 13*a**2*c*d*e/34 - a**2*c*e*f + a*b*e**2*f",
  "-a**2*b*c*e + a*b*c*e*f",
  "11*a**3*b*c/6 + 11*a**3*c*d/6 - 11*a**3*c*f/6 - a**2*b**2*e + 8*a**2*b*c*f/3 + 11*a**2*b*e*f/6 - 17*a**2*c**2/3 + 11*a**2*c*e/6 + a*b**2*e*f + 38*a*b*c*e/3 + 38*a*c**2*d/3 - 16*a*c**2*f/3 - 11*a*c*e*f/6",
  "-a**2*c**2*f + a*c**2*f**2",
  "10*a**3*b*c/3 + 10*a**3*c*d/3 - 10*a**3*c*f/3 + 20*a**2*b*c*f/3 + 13*a**2*b*e*f/3 - 44*a**2*c**2/3 + 16*a**2*c*e/3 + a**2*c*f**2 + 146*a*b*c*e/3 - 2*a*b*c*f**2 + 146*a*c**2*d/3 - 61*a*c**2*f/3 + a*c*d*f**2 - 16*a*c*e*f/3",
  "-2*a**3*b*c/3 - 2*a**3*c*d/3 + 2*a**3*c*f/3 - 4*a**2*b*c*f/3 - 5*a**2*b*e*f/3 + 13*a**2*c**2/3 - 8*a**2*c*e/3 - a**2*c*f**2 - 64*a*b*c*e/3 + a*b*c*f**2 + a*b*e*f**2 - 64*a*c**2*d/3 + 26*a*c**2*f/3 + 8*a*c*e*f/3",
  "-a**2*b**3 + a**2*b*c + a*b**2*f**2 - a*b*c*f/2 + a*b*e*f/2 + a*c*d*f/2 - a*c*f**2",
  "a**2*c**2*e",
  "a**2*c**3",
  "a**2*b*c*e + a**2*c**2*d - 23*a**2*c**2*f/54",
  "a**2*b*c**2 - 35*a**2*c**2*f/54",
  "-8*a**3*b*c/3 - 8*a**3*c*d/3 + 8*a**3*c*f/3 + a**2*b**2*c - 16*a**2*b*c*f/3 - 8*a**2*b*e*f/3 + 28*a**2*c**2/3 - 8*a**2*c*e/3 - 79*a*b*c*e/3 - 79*a*c**2*d/3 + 35*a*c**2*f/3 + 8*a*c*e*f/3",
  "a**2*b**2*f - 5*a**2*b*c/3 + 2*a**2*b*e + 7*a**2*c*d/3 - 4*a**2*c*f/3 + 2*a*b*e*f/3 + a*c*d*f/3",
  "-a**2*b*c/3 - a**2*c*d/3 + a**2*c*f/3 + a*b**2*e + a*b*c*d - a*b*c*f/2 - a*b*e*f/6 + a*c*d*f/6",
  "-a**3*b - a**3*d + a**3*f - a**2*b*f + a**2*c + a**2*d*f + a**2*e + 2*a*b*e + 2*a*c*d - a*c*f - a*e*f",
  "a**2*b + a**2*d - a**2*f - a*b**2 - a*b*d + 2*a*b*f - a*c - a*d*f - a*e + b*d*f + b*e + c*d - c*f + e*f"
]

==> anc/conductor/certificates/norm_support_inter_3.json <==
[
  "a**2*b**2*e**3",
  "a**4*c**3/4 + a**4*c**2*e/4 + a**3*b*e**3",
  "a**3*b**3*c - 2*a**3*b*c**2 + a**3*c**2*f/3 - 17*a**2*c**3/12 - 49*a**2*c**2*e/12",
  "a**3*b**4 - 2*a**3*b**2*c + a**3*c**2 - 80*a**2*b*c**2/47 - 2358*a**2*b*c*e/235 + 4*a**2*b*e**2 - 1138*a**2*c**2*d/235 + 646*a**2*c**2*f/235 + 52*a**2*c*d*e/47 + 136*a**2*c*e*f/47 - 136*a*b*e**2*f/47 + 157*a*c**2*f**2/423",
  "-2*a**2*c*e**3/3 + a*b*e**4 + a*c*d*e**3",
  "-a**3*c**3/4 - a**3*c**2*e/4 - a**2*b*e**3 + a*b*e**3*f",
  "a**3*b*c**2 - 2*a**3*c**2*f/3 + a**3*c*d*e - a**3*c*e*f + 10*a**2*c**3/3 + 32*a**2*c**2*e/3 - a**2*c*e*f**2 + a*b*e**2*f**2",
  "-9*a**2*c**3/4 - 9*a**2*c**2*e/4 + a*b*c**2*f**2",
  "-3*a**2*b**3*c/5 + 6*a**2*b*c**2/5 - 17*a**2*b*c*e/10 - 17*a**2*c**2*d/10 + 11*a**2*c**2*f/30 + a*b**2*c*f**2 - 11*a*b*c**2*f/10 - 67*a*c**2*f**2/135",
  "-27*a**2*c**3/4 - 27*a**2*c**2*e/4 + a*c**2*f**3",
  "a**4*b*c + a**4*c*d - a**4*c*f + 2*a**3*b*c*f - a**3*c**2 - a**3*c*e - a**3*c*f**2 + 108*a**2*b*c**2/47 - 4238*a**2*b*c*e/235 + 4*a**2*b*e**2 - 3018*a**2*c**2*d/235 + 5228*a**2*c**2*f/705 + 52*a**2*c*d*e/47 + 42*a**2*c*e*f/47 - a**2*c*f**3 + a*b*c*f**3 - 136*a*b*e**2*f/47 + a*b*e*f**3 - 2866*a*c**2*f**2/1269 + 3*a*c*e*f**2",
  "a**2*c**2*e**2",
  "a**2*c**3*e",
  "a**2*c**4",
  "-a**3*c**3/4 - a**3*c**2*e/4 + a**2*b*e**3 + a**2*c*d*e**2",
  "27*a**2*b**2*e**2/13 + a**2*b*d*e**2 - 397*a**2*c**3/52 - 665*a**2*c**2*e/52 + a**2*c*d**2*e - 68*a**2*c*e**2/13 + 102*a*b*e**3/13 + 102*a*c*d*e**2/13",
  "-a**3*c**3/4 - a**3*c**2*e/4 + a**2*b*c*e**2",
  "a**3*c**3/4 + a**3*c**2*e/4 + a**2*b*c**2*e",
  "-a**3*c**3/4 - a**3*c**2*e/4 + a**2*b*c**3",
  "a**2*b**2*c*e + a**2*c**3/4 - 3*a**2*c**2*e/4",
  "a**2*b**2*c**2 - 3*a**2*c**3/4 + a**2*c**2*e/4",
  "a**2*b**3*e + 21*a**2*b*c**2/47 + 176*a**2*b*c*e/235 + 126*a**2*c**2*d/235 - 112*a**2*c**2*f/235 + 78*a**2*c*d*e/47 - 78*a**2*c*e*f/47 + 78*a*b*e**2*f/47 - 23*a*c**2*f**2/423",
  "-5*a**3*b*c/12 - 5*a**3*c*d/12 + 5*a**3*c*f/12 + a**2*b**3*d - 5*a**2*b**2*c/2 + 5*a**2*b**2*e/2 + 17*a**2*b*c*f/6 + 13*a**2*b*d*e/6 - 5*a**2*b*e*f/4 - 31*a**2*c**2/12 + 13*a**2*c*d**2/6 + 9*a**2*c*e/4 - 5*a**2*c*f**2/6 + 28*a*b*c*e/3 + 5*a*b*c*f**2/6 - a*b*e**2 + 5*a*b*e*f**2/6 + 28*a*c**2*d/3 - 61*a*c**2*f/12 - a*c*d*e - 19*a*c*e*f/12",
  "a**3*b*c**2 - 2*a**3*c**2*f/3 + a**3*c*d*e - a**3*c*e*f + a**2*b*e**2*f - 7*a**2*c**3/6 + a**2*c**2*e/6",
  "a**2*b*c**2*f - a**2*c**3 + 2*a**2*c**2*e",
  "9*a**2*c**3/4 + 45*a**2*c**2*e/4 + a**2*c**2*f**2",
  "a**4*b*c + a**4*c*d - a**4*c*f + 2*a**3*b*c*f - a**3*c**2 - a**3*c*e - a**3*c*f**2 + 108*a**2*b*c**2/47 - 478*a**2*b*c*e/235 + 4*a**2*b*e**2 + a**2*b*e*f**2 + 742*a**2*c**2*d/235 - 1352*a**2*c**2*f/705 + 52*a**2*c*d*e/47 + 136*a**2*c*e*f/47 - 136*a*b*e**2*f/47 - 1127*a*c**2*f**2/1269 + a*c*e*f**2",
  "-54*a**2*b*c**2/47 + 1038*a**2*b*c*e/235 + a**2*b*c*f**2 - 2*a**2*b*e**2 + 428*a**2*c**2*d/235 - 1768*a**2*c**2*f/705 - 26*a**2*c*d*e/47 - 21*a**2*c*e*f/47 + 68*a*b*e**2*f/47 + 587*a*c**2*f**2/1269 - a*c*e*f**2",
  "a**3*c**3 + 2*a**3*c**2*e + a**3*c*e**2",
  "a**3*b*c**2 + a**3*c**2*d - a**3*c**2*f + a**2*c**3/2 + 7*a**2*c**2*e/2",
  "a**3*b*c*f + a**3*b*d*e - 3*a**3*c**2 + a**3*c*d**2 + 2*a**3*c*e - 99*a**2*b*c**2/47 + 916*a**2*b*c*e/235 - 4*a**2*b*e**2 - 124*a**2*c**2*d/235 + 293*a**2*c**2*f/235 - 79*a**2*c*d*e/47 - 156*a**2*c*e*f/47 + 109*a*b*e**2*f/47 + 110*a*c**2*f**2/141",
  "-a**3*b*c**2 + a**3*b*c*e + 2*a**3*c**2*f/3 + 7*a**2*c**3/6 - a**2*c**2*e/6",
  "-a**3*b**2*c + a**3*b**2*e + a**3*b*c*f - a**3*c**2 - 36*a**2*b*c**2/47 - 12*a**2*b*c*e/47 + a**2*b*e**2 - 15*a**2*c**2*d/47 + 29*a**2*c**2*f/47 + 108*a**2*c*d*e/47 - 108*a**2*c*e*f/47 + 61*a*b*e**2*f/47 + 40*a*c**2*f**2/141",
  "a**3*b**3 + a**3*b**2*d - 34*a**3*b*c/9 + 2*a**3*b*e + 2*a**3*c*d/9 + 7*a**3*c*f/9 + 2*a**2*b**2*e - 8*a**2*b*c*f/9 + 8*a**2*b*d*e/3 - 7*a**2*b*e*f/9 + 8*a**2*c**2/9 + 8*a**2*c*d**2/3 + 5*a**2*c*e/9 - 2*a*b*c*e/9 - a*b*e**2 - 2*a*c**2*d/9 + a*c**2*f/9 - a*c*d*e + a*c*e*f/9",
  "a**4*b*c + a**4*c*d - a**4*c*f + 2*a**3*b*c*f + a**3*b*e*f - 5*a**3*c**2 + a**3*c*e - 162*a**2*b*c**2/47 + 1328*a**2*b*c*e/235 - 6*a**2*b*e**2 - 502*a**2*c**2*d/235 + 629*a**2*c**2*f/235 - 78*a**2*c*d*e/47 - 251*a**2*c*e*f/47 + 204*a*b*e**2*f/47 + 60*a*c**2*f**2/47",
  "a**2*c**3/4 + a**2*c**2*e/4 + a*b*c*e**2 + a*c**2*d*e",
  "-a**2*c**3/4 - a**2*c**2*e/4 + a*b*c**2*e + a*c**3*d",
  "-38*a**2*b*c**2/47 + 50*a**2*b*c*e/47 - 8*a**2*c**2*d/47 + 28*a**2*c**2*f/47 + 20*a**2*c*d*e/47 - 20*a**2*c*e*f/47 - a*b**2*e**2 + 20*a*b*e**2*f/47 + a*c**2*d**2 - 77*a*c**2*f**2/423",
  "-7*a**2*c**3/4 - 11*a**2*c**2*e/4 - a**2*c*e**2 + a*c*e**2*f",
  "3*a**2*c**3/4 + 3*a**2*c**2*e/4 + a*c**2*e*f",
  "-3*a**2*c**3/4 - 3*a**2*c**2*e/4 + a*c**3*f",
  "27*a**2*b*c**2/47 + 56*a**2*b*c*e/47 + 117*a**2*c**2*d/47 - 57*a**2*c**2*f/47 - 34*a**2*c*d*e/47 + 34*a**2*c*e*f/47 + 13*a*b*e**2*f/47 - 10*a*c**2*f**2/47 + a*c*d*e*f",
  "-a**2*b*c**2 + a**2*b*c*e/5 - 4*a**2*c**2*d/5 + 14*a**2*c**2*f/15 + a*c**2*d*f - 10*a*c**2*f**2/27",
  "a**3*b*c + a**3*c*d - a**3*c*f + a**2*b**2*e + a**2*b*c*f - 2*a**2*c**2 - a**2*c*d**2 - a**2*c*e + 2*a*b*c*e - 3*a*b*e**2 + 2*a*c**2*d - a*c**2*f + a*c*d**2*f - 3*a*c*d*e + 3*a*c*e*f",
  "a**2*b*c**2 + 4*a**2*b*c*e/5 + 9*a**2*c**2*d/5 - 19*a**2*c**2*f/15 + a*b*c*e*f - 4*a*c**2*f**2/27",
  "-a**3*b*c/2 - a**3*c*d/2 + a**3*c*f/2 + a**2*b**2*c - a**2*b**2*e - 2*a**2*b*c*f + 3*a**2*c**2/2 + a**2*c*e/2 + a**2*c*f**2/2 + a*b**2*e*f - 3*a*b*c*e - a*b*c*f**2/2 - a*b*e*f**2/2 - 3*a*c**2*d + 2*a*c**2*f - a*c*e*f/2",
  "2*a**3*b*c + 2*a**3*c*d - 2*a**3*c*f + 4*a**2*b*c*f + a**2*b*e*f - 6*a**2*c**2 - a**2*c*f**2 + 6*a*b*c*e + 2*a*b*e*f**2 + 6*a*c**2*d - 3*a*c**2*f + a*c*d*f**2",
  "a**2*b**2*f - 5*a**2*b*c/3 + 2*a**2*b*e + 7*a**2*c*d/3 - 4*a**2*c*f/3 + 2*a*b*e*f/3 + a*c*d*f/3",
  "-a**2*b*c/3 - a**2*c*d/3 + a**2*c*f/3 + a*b**2*e + a*b*c*d - a*b*c*f/2 - a*b*e*f/6 + a*c*d*f/6",
  "-a**3*b - a**3*d + a**3*f - a**2*b*f + a**2*c + a**2*d*f + a**2*e + 2*a*b*e + 2*a*c*d - a*c*f - a*e*f",
  "a**2*b + a**2*d - a**2*f - a*b**2 - a*b*d + 2*a*b*f - a*c - a*d*f - a*e + b*d*f + b*e + c*d - c*f + e*f"
]

==> anc/conductor/certificates/norm_support_inter_4.json <==
[
  "a**3*b*e**3",
  "-2*a**2*c*e**3/3 + a*b*e**4 + a*c*d*e**3",
  "a**2*b*c*e**2",
  "a**3*c*e**2",
  "a*b*c*e**2 + a*c**2*d*e",
  "a*b*c**2*e + a*c**3*d",
  "-68*a**3*c**2/351 - 20*a**3*c*e/13 + 42*a**2*b*c*e/13 - a*b**2*e**2 + a*c**2*d**2",
  "a**2*c**2*e",
  "a**2*c**3",
  "a**3*c**2/39 + 34*a**3*c*e/13 - 61*a**2*b*c*e/13 + a**2*b*e**2 + a**2*c*d*e",
  "-23*a**3*c**2/54 + a**2*b*c*e + a**2*c**2*d",
  "-35*a**3*c**2/54 + a**2*b*c**2",
  "a**3*b*e + a**3*c*d - 3*a**2*c**2 + 4*a*b*c*e + 4*a*c**2*d",
  "a**3*b*c - 33*a**2*c**2/5 + 54*a*b*c*e/5 + 54*a*c**2*d/5",
  "a**4*c - 66*a**2*c**2/5 + 118*a*b*c*e/5 + 118*a*c**2*d/5",
  "a**4*b - 10*a**3*c/3 - 5*a**2*b*c/3 + 17*a**2*b*e/3 + 17*a**2*c*d/3",
  "a**3*c/3 - 5*a**2*b*c/6 - a**2*b*e/6 - a**2*c*d/6 + a*b**2*e + a*b*c*d",
  "-a**3*b + a**2*b**2 + 2*a**2*c - 3*a*b*e - 3*a*c*d",
  "-2*a**3*b - a**3*d + a**3*f + a**2*d*f + a**2*e + 2*a*b*e + 2*a*c*d - a*e*f",
  "3*a**2*b + a**2*d - a**2*f - a*b**2 - a*b*d - a*c - a*d*f - a*e + b*d*f + b*e + c*d - c*f + e*f",
  "-a**2*c + a*c*f",
  "-a**2*b + a*b*f"
]

==> anc/conductor/certificates/norm_support_inter_5.json <==
[
  "a**3*b*e**3",
  "-2*a**2*c*e**3/3 + a*b*e**4 + a*c*d*e**3",
  "a**2*b*c*e**2",
  "a**3*c*e**2",
  "a**3*b*c*e",
  "a**3*b**3 - 17*a**3*b*c/6 + 5*a**2*c**2/2 - 17*a**2*c*e/2 - 8*a*b*c*e - 8*a*c**2*d + 4*a*c**2*f + 17*a*c*e*f/2",
  "a**4*c**2/2 + a**3*c*e*f",
  "a**3*c**2*f",
  "a**4*b*e + a**4*c*f/2 - 118*a**3*c**2/13 + 324*a**2*b*c*e/13 + 5165*a**2*c**2*f/702 - 236*a**2*c*e*f/13",
  "a**4*b*c - 3*a**3*c**2/2 + 3*a**3*c*e - a**2*c**2*f/2 - 3*a**2*c*e*f",
  "a**4*b*d - a**4*b*f + 55*a**3*b*c/18 + 5*a**3*b*e + 5*a**3*c*f/2 + 17*a**2*b*d*e/3 - 32*a**2*c**2/3 + 17*a**2*c*d**2/3 + 41*a**2*c*e/2 + 103*a*b*c*e/3 + 5*a*b*e**2 + 103*a*c**2*d/3 - 103*a*c**2*f/6 + 5*a*c*d*e - 143*a*c*e*f/6",
  "a*b*c*e**2 + a*c**2*d*e",
  "a*b*c**2*e + a*c**3*d",
  "-10*a**3*c**2/13 + 42*a**2*b*c*e/13 + 202*a**2*c**2*f/351 - 20*a**2*c*e*f/13 - a*b**2*e**2 + a*c**2*d**2",
  "-a**2*c*e**2 + a*c*e**2*f",
  "a*c**2*e*f",
  "a*c**3*f",
  "-a**3*c**2/2 + a**2*c**2*f/2 - a**2*c*e*f + a*c*e*f**2",
  "-a**2*c**2*f + a*c**2*f**2",
  "-2*a**3*b*c + a**2*c**2 - 6*a**2*c*e + 2*a*b*c*e + 2*a*c**2*d - a*c**2*f + 6*a*c*e*f + a*c*f**3",
  "a**2*c**2*e",
  "a**2*c**3",
  "81*a**3*c**2/52 - 61*a**2*b*c*e/13 + a**2*b*e**2 - 239*a**2*c**2*f/156 + a**2*c*d*e + 34*a**2*c*e*f/13",
  "a**2*b*c*e + a**2*c**2*d - 23*a**2*c**2*f/54",
  "a**2*b*c**2 - 35*a**2*c**2*f/54",
  "a**3*b*c - a**3*b*e - a**3*c*f/2 + a**2*b**2*e - a**2*c**2/2 + 3*a**2*c*e - a*b*c*e - 3*a*b*e**2 - a*c**2*d + a*c**2*f/2 - 3*a*c*d*e - a*c*e*f",
  "-8*a**3*b*c/3 + a**2*b**2*c + 4*a**2*c**2 - 8*a**2*c*e - 21*a*b*c*e - 21*a*c**2*d + 9*a*c**2*f + 8*a*c*e*f",
  "-a**3*b*d + a**3*b*f + a**2*b**2*d - 5*a**2*b*c/3 + 17*a**2*b*e/3 + 23*a**2*c*d/3 - 29*a**2*c*f/6 - 3*a*b*d*e - 3*a*c*d**2 + 3*a*c*f**2/2",
  "-a**3*b*c + a**2*b*c*f - 3*a**2*c*e + 3*a*c*e*f",
  "a**2*b**2*f - 5*a**2*b*c/3 + 8*a**2*b*e/3 + 8*a**2*c*d/3 - 4*a**2*c*f/3",
  "-2*a**3*b*c + a**2*c**2 - 2*a**2*c*e + a**2*c*f**2 + 2*a*b*c*e + 2*a*c**2*d - a*c**2*f + 2*a*c*e*f",
  "a**3*b*c + a**3*b*e + a**3*c*d - a**3*c*f/2 - 3*a**2*c**2/2 + 3*a**2*c*e + 3*a*b*c*e + 3*a*c**2*d - 3*a*c**2*f/2 - 3*a*c*e*f",
  "-a**2*b*c/3 - a**2*b*e/6 - a**2*c*d/6 + a**2*c*f/12 + a*b**2*e + a*b*c*d - a*b*c*f/2 + a*c*f**2/4",
  "-a**2*c*d + a**2*c*f + a*c*d*f - a*c*f**2",
  "-a**2*b*e - a**2*c*f/2 + a*b*e*f + a*c*f**2/2",
  "-a**2*b**2 + 3*a*b*e + a*b*f**2 + 3*a*c*d - 2*a*c*f",
  "-a**3*b - a**3*d + a**3*f - a**2*b*f + a**2*c + a**2*d*f + a**2*e + 2*a*b*e + 2*a*c*d - a*c*f - a*e*f",
  "a**2*b + a**2*d - a**2*f - a*b**2 - a*b*d + 2*a*b*f - a*c - a*d*f - a*e + b*d*f + b*e + c*d - c*f + e*f"
]

==> anc/conductor/certificates/norm_support_inter_6.json <==
[
  "a*b**2*c*f**3 - 9*a*c**3*f",
  "-a**2*b**2*c**3 + a**2*b**2*e**3",
  "-a**3*c**3/2 + a**3*c*e**2/2 + a**2*b**3*c**2 - 2*a**2*b**3*c*e + a**2*b**3*e**2",
  "a**3*c*e**3",
  "a**4*c**3/4 - a**4*c*e**2/4 - a**3*b*c**3 + a**3*b*e**3",
  "-2*a**2*c*e**3/3 + a*b*e**4 + a*c*d*e**3",
  "a*c**4*f",
  "-a**3*c**3/4 + a**3*c*e**2/4 + a**2*b*c**3 - a**2*b*e**3 + a*b*e**3*f",
  "a*b*c**3*f",
  "a*c**3*f**2",
  "a**3*b*c*e + a**3*c*d*e - a**3*c*e*f - 2*a**2*c**3 + 4*a**2*c**2*e - a**2*c*e*f**2 + a*b*e**2*f**2 + 26*a*c**3*f/3",
  "a*b*c*e*f**2 + 3*a*c**3*f",
  "a*b*c**2*f**2 - 3*a*c**3*f",
  "-9*a*c**3*f + a*c**2*f**3",
  "a**4*b*c + a**4*c*d - a**4*c*f + 2*a**3*b*c*f - a**3*c**2 - a**3*c*e - a**3*c*f**2 + 16*a**2*b*c**2 - 10*a**2*b*c*e + 4*a**2*b*e**2 + 6*a**2*c**2*d - 8*a**2*c**2*f + 4*a**2*c*d*e - 2*a**2*c*e*f - a**2*c*f**3 + 16*a*b*c*e*f + a*b*c*f**3 - 4*a*b*e**2*f + a*b*e*f**3 - 34*a*c**2*f**2/9 - 4*a*c*d*e*f + 3*a*c*e*f**2",
  "a**2*c**2*e**2",
  "a**2*c**3*e",
  "a**2*c**4",
  "-a**3*c**3/8 + a**3*c*e**2/8 + a**2*b*e**3 + a**2*c*d*e**2",
  "27*a**2*b**2*c**2/13 - 54*a**2*b**2*c*e/13 + 27*a**2*b**2*e**2/13 + a**2*b*d*e**2 + 67*a**2*c**3/26 + 95*a**2*c**2*e/26 + a**2*c*d**2*e - 68*a**2*c*e**2/13 + 102*a*b*e**3/13 - 222*a*c**3*f/13 + 102*a*c*d*e**2/13",
  "-a**2*b*c**3 + a**2*b*c*e**2",
  "a**3*c**3/4 - a**3*c*e**2/4 - a**2*b*c**3 + a**2*b*c**2*e",
  "-3*a**3*c**3/8 + 3*a**3*c*e**2/8 + a**2*c**3*f",
  "a**3*b*c*e + a**3*c*d*e - a**3*c*e*f + a**2*b*e**2*f",
  "a**2*b*c*e*f + a**2*c**3/2 - 5*a**2*c**2*e/2 - 8*a*c**3*f/3",
  "a**2*b*c**2*f - 5*a**2*c**3/2 + a**2*c**2*e/2 + 2*a*c**3*f",
  "-9*a**2*c**3/2 + 9*a**2*c**2*e/2 + a**2*c**2*f**2 + 9*a*c**3*f",
  "a**4*b*c + a**4*c*d - a**4*c*f + 2*a**3*b*c*f - a**3*c**2 - a**3*c*e - a**3*c*f**2 - 4*a**2*b*c**2 - 10*a**2*b*c*e + 4*a**2*b*e**2 + a**2*b*e*f**2 - 14*a**2*c**2*d + 8*a**2*c**2*f + 4*a**2*c*d*e - 4*a*b*c*e*f - 4*a*b*e**2*f + 5*a*c**2*f**2/9 - 4*a*c*d*e*f + a*c*e*f**2",
  "-7*a**2*b*c**2/2 + 4*a**2*b*c*e + a**2*b*c*f**2 - 2*a**2*b*e**2 + a**2*c**2*d/2 - a**2*c**2*f/2 - 2*a**2*c*d*e + a**2*c*e*f - 7*a*b*c*e*f/2 + 2*a*b*e**2*f + 5*a*c**2*f**2/9 + 2*a*c*d*e*f - a*c*e*f**2",
  "a**3*b*c**2 + a**3*c**2*d - a**3*c**2*f - a**2*c**3/2 + 5*a**2*c**2*e/2 + 4*a*c**3*f/3",
  "a**3*b*c*f + a**3*b*d*e - 3*a**3*c**2 + a**3*c*d**2 + 2*a**3*c*e + 27*a**2*b*c**2/4 + 41*a**2*b*c*e/3 - 4*a**2*b*e**2 + 83*a**2*c**2*d/4 - 47*a**2*c**2*f/4 - 13*a**2*c*d*e/3 - 2*a**2*c*e*f/3 + 27*a*b*c*e*f/4 + 10*a*b*e**2*f/3 - a*c**2*f**2 + 11*a*c*d*e*f/3",
  "-a**3*b**2*c + a**3*b**2*e + a**3*b*c*f - a**3*c**2 + 15*a**2*b*c**2/4 + 13*a**2*b*c*e/3 + a**2*b*e**2 + 39*a**2*c**2*d/4 - 23*a**2*c**2*f/4 + 4*a**2*c*d*e/3 - 4*a**2*c*e*f/3 + 15*a*b*c*e*f/4 + 5*a*b*e**2*f/3 - 5*a*c**2*f**2/9 + 4*a*c*d*e*f/3",
  "a**3*b**3 + a**3*b**2*d - 34*a**3*b*c/9 + 2*a**3*b*e + 2*a**3*c*d/9 + 7*a**3*c*f/9 + 2*a**2*b**2*e - 8*a**2*b*c*f/9 + 8*a**2*b*d*e/3 - 7*a**2*b*e*f/9 + 8*a**2*c**2/9 + 8*a**2*c*d**2/3 + 5*a**2*c*e/9 - 2*a*b*c*e/9 - a*b*e**2 - 2*a*c**2*d/9 + a*c**2*f/9 - a*c*d*e + a*c*e*f/9",
  "a**4*b*c + a**4*c*d - a**4*c*f + 2*a**3*b*c*f + a**3*b*e*f - 5*a**3*c**2 + a**3*c*e + 9*a**2*b*c**2 + 20*a**2*b*c*e - 6*a**2*b*e**2 + 29*a**2*c**2*d - 16*a**2*c**2*f - 6*a**2*c*d*e - a**2*c*e*f + 9*a*b*c*e*f + 6*a*b*e**2*f - 4*a*c**2*f**2/3 + 6*a*c*d*e*f",
  "a*b*c*e**2 + a*c**3*f/3 + a*c**2*d*e",
  "a*b*c**2*e + a*c**3*d - a*c**3*f/3",
  "-a**2*b*c**2 + 2*a**2*b*c*e/3 - a**2*c**2*d + a**2*c**2*f + 2*a**2*c*d*e/3 - 2*a**2*c*e*f/3 - a*b**2*e**2 + a*b*e**2*f/3 + a*c**2*d**2 - a*c**2*f**2/9 - a*c*d*e*f/3",
  "a**2*c**3 - a**2*c*e**2 - 11*a*c**3*f/3 + a*c*e**2*f",
  "a*c**3*f + a*c**2*e*f",
  "-5*a**2*b*c**2/4 - 5*a**2*c**2*d/4 + 5*a**2*c**2*f/4 - a*b*c*e*f/4 + a*c**2*d*f - a*c**2*f**2/3",
  "a**3*b*c + a**3*c*d - a**3*c*f + a**2*b**2*e + a**2*b*c*f - 2*a**2*c**2 - a**2*c*d**2 - a**2*c*e + 2*a*b*c*e - 3*a*b*e**2 + 2*a*c**2*d - a*c**2*f + a*c*d**2*f - 3*a*c*d*e + 3*a*c*e*f",
  "-a**3*b*c/2 - a**3*c*d/2 + a**3*c*f/2 + a**2*b**2*c - a**2*b**2*e - 2*a**2*b*c*f + 3*a**2*c**2/2 + a**2*c*e/2 + a**2*c*f**2/2 + a*b**2*e*f - 3*a*b*c*e - a*b*c*f**2/2 - a*b*e*f**2/2 - 3*a*c**2*d + 2*a*c**2*f - a*c*e*f/2",
  "2*a**3*b*c + 2*a**3*c*d - 2*a**3*c*f + 4*a**2*b*c*f + a**2*b*e*f - 6*a**2*c**2 - a**2*c*f**2 + 6*a*b*c*e + 2*a*b*e*f**2 + 6*a*c**2*d - 3*a*c**2*f + a*c*d*f**2",
  "a**2*b**2*f - 5*a**2*b*c/3 + 2*a**2*b*e + 7*a**2*c*d/3 - 4*a**2*c*f/3 + 2*a*b*e*f/3 + a*c*d*f/3",
  "-a**2*b*c/3 - a**2*c*d/3 + a**2*c*f/3 + a*b**2*e + a*b*c*d - a*b*c*f/2 - a*b*e*f/6 + a*c*d*f/6",
  "-a**3*b - a**3*d + a**3*f - a**2*b*f + a**2*c + a**2*d*f + a**2*e + 2*a*b*e + 2*a*c*d - a*c*f - a*e*f",
  "a**2*b + a**2*d - a**2*f - a*b**2 - a*b*d + 2*a*b*f - a*c - a*d*f - a*e + b*d*f + b*e + c*d - c*f + e*f"
]

==> anc/conductor/certificates/normal_conductor_compact.json <==
[
  "a*(-a*(b + d - f) - b*f + c + d*f + e) - b*e + b*(a*(b + d - f) - d*f) - c*d + c*f - e*f",
  "a*(b*(b*e - b*(a*(b + d - f) - d*f) + c*d - c*f) - c*(-a*(b + d - f) + d*f + e) + (-d + f)*(b*e + c*d))",
  "f*(b*(b*e - b*(a*(b + d - f) - d*f) + c*d - c*f) - c*(-a*(b + d - f) + d*f + e) + (-d + f)*(b*e + c*d))",
  "a*(b*d - c + e)*(b*e - b*(a*(b + d - f) - d*f) + c*d - c*f)",
  "f*(b*d - c + e)*(b*e - b*(a*(b + d - f) - d*f) + c*d - c*f)",
  "a*(a - f)*(a*(b + d - f) + b*d - c - d**2)*(b*e - b*(a*(b + d - f) - d*f) + c*d - c*f)",
  "a*(a - f)*(-b**2 + c)*(b*e - b*(a*(b + d - f) - d*f) + c*d - c*f)",
  "a*(a - f)*(b*d - c + e)*(d*(d - f)*(-a*(b + d - f) + d*f + e) - e*(d - f)**2 + (d - f)*(b*e - b*(a*(b + d - f) - d*f) + c*d - c*f) + (-a*(b + d - f) + d*f + e)**2)",
  "a*(a - f)*(b*d - c + e)*(b**2*e + b*c*d - c**2)"
]

==> anc/conductor/certificates/normal_part_conductor_remainders.json <==
[
  "a**2*b*c/3 - a**2*b*e + a**2*c*d/3 - a**2*c*f/3 - a**2*d*e + a**2*e*f + a*b**2*e + a*b**2*f**2 - 2*a*b*c*f + 2*a*b*e*f/3 - a*c*d**2 + 7*a*c*d*f/3 - a*c*f**2 + a*d*e*f + a*e**2 - b*e**2 + c*d**2*f - c*d*e + 2*c*e*f - e**2*f",
  "-11*a**3*b*c/18 - 11*a**3*c*d/18 + 11*a**3*c*f/18 - 11*a**2*b*c*f/9 - 5*a**2*b*e*f/18 + 31*a**2*c**2/18 + a**2*c*e/18 + a**2*c*f**2/3 - 32*a*b*c*e/9 - a*b*c*f**2/3 + a*b*e**2 - a*b*e*f**2/3 - 32*a*c**2*d/9 + 35*a*c**2*f/18 + a*c*d*e - a*c*e*f/18 - b*e**2*f - c*d*e*f",
  "a**2*b*c/3 + a**2*c*d/3 - a**2*c*f/3 - a*b*d*e + 2*a*b*e*f/3 - a*c*d**2 + a*c*d*f/3 - a*c*e",
  "2*a**3*b*c/9 + 2*a**3*c*d/9 - 2*a**3*c*f/9 + a**2*b*c*f/9 - a**2*b*d*e/3 + 2*a**2*b*e*f/9 - a**2*c**2/9 - a**2*c*d**2/3 - 4*a**2*c*e/9 - 2*a*b*c*e/9 - 2*a*c**2*d/9 + a*c**2*f/9 + a*c*e*f/9",
  "a**4*c*e**2*f**4 - a**3*c*e**2*f**5",
  "-a**4*c*e**2*f**3 + a**3*c*e**2*f**4",
  "-a**3*c*e**2*f**3 + a**2*c*e**2*f**4",
  "7*a**4*c**3*f/3 + 6*a**4*c*e**2*f + a**4*c*e*f**3 - 101*a**3*c**4/3 - 13*a**3*c*e**2*f**2 - a**3*c*e*f**4 + 8*a**2*c*e**2*f**3 - a*c*e**2*f**4",
  "-2*a**2*c*e**2*f**3 - a*c*e**2*f**4",
  "-116*a**2*c**4 + 2*a**2*c**2*f**4 + 3*a**2*c*e**2*f**2 + a**2*c*e*f**4 - 2*a*c*e**2*f**3",
  "-7*a**3*c**3*f/3 - 6*a**3*c*e**2*f - a**3*c*e*f**3 + 122*a**2*c**4/3 + 12*a**2*c*e**2*f**2 + a**2*c*e*f**4 - 6*a*c*e**2*f**3",
  "7*a**3*c**3*f/3 + 6*a**3*c*e**2*f + a**3*c*e*f**3 - 212*a**2*c**4/3 + a**2*c**2*f**4 - a**2*c*e**2*f**2 + a**2*c*e*f**4 - 4*a*c*e**2*f**3",
  "23*a**3*c**3/2 - 7*a**3*c**2*e/2 - 8*a**3*c*e**2 - 8*a**3*c*e*f**2 - a**3*c*f**4 - 127*a**2*c**3*f/12 + 373*a**2*c**2*e*f/12 + 4*a**2*c**2*f**3 + 5*a**2*c*e**2*f + 6*a**2*c*e*f**3 + 3*a*c*e**2*f**2",
  "155*a**2*c**3*f/48 - 1877*a**2*c**2*e*f/48 - 5*a**2*c**2*f**3 + 11*a**2*c*e**2*f + a**2*c*e*f**3 + a*c**2*f**4 - 11*a*c*e**2*f**2 + a*c*e*f**4",
  "-19*a**2*c**3*f/12 - 59*a**2*c**2*e*f/12 - a**2*c**2*f**3 - 11*a**2*c*e**2*f - 2*a**2*c*e*f**3 + 11*a*c*e**2*f**2",
  "-35*a**2*c**3/2 + 45*a**2*c**2*e/2 + 5*a**2*c**2*f**2 - 5*a**2*c*e**2 - 482*a*b*c**2*e - 482*a*c**3*d + 241*a*c**3*f + 53*a*c**2*e*f - a*c**2*f**3 + 5*a*c*e**2*f - a*c*e*f**3",
  "35*a**2*c**3/2 - 45*a**2*c**2*e/2 - 5*a**2*c**2*f**2 + 5*a**2*c*e**2 + 482*a*b*c**2*e + 482*a*c**3*d - 241*a*c**3*f - 53*a*c**2*e*f + a*c**2*f**3 - 5*a*c*e**2*f + a*c*e*f**3",
  "a**4*b*c + a**4*c*d - a**4*c*f + 2*a**3*b*c*f - a**3*c**2 - a**3*c*e - a**3*c*f**2 + 28*a**2*b*c**2 - 25*a**2*b*c*e/3 + 4*a**2*b*e**2 + 18*a**2*c**2*d - 20*a**2*c**2*f + 17*a**2*c*d*e/3 - 11*a**2*c*e*f/3 - a**2*c*f**3 + 10*a*b*c*e*f - 29*a*b*e**2*f/3 - 18*a*c**2*d*f + 5*a*c**2*f**2 - 34*a*c*d*e*f/3 + 8*a*c*e*f**2",
  "-a**4*c**4",
  "-a**4*c**3 + a**4*c**2*e + 4*a**3*c**3*f/3 + 40*a**2*c**4/3",
  "-2*a**3*c**3*f/3 + 85*a**2*c**4/3",
  "-a**3*c**3 + a**3*c**2*e - 9*a**2*c**3*f/4 - 33*a**2*c**2*e*f/4",
  "-a**3*c**3/2 + a**3*c**2*e/2 + 85*a**2*c**3*f/48 + 53*a**2*c**2*e*f/48",
  "-a**2*c**3/2 + a**2*c**2*e/2 - 54*a*b*c**2*e - 54*a*c**3*d + 27*a*c**3*f + 8*a*c**2*e*f",
  "a**2*c**3/2 - a**2*c**2*e/2 - 155*a*b*c**2*e - 155*a*c**3*d + 155*a*c**3*f/2 + 61*a*c**2*e*f/2",
  "-38*a*b*c**2*e - 38*a*c**3*d + 19*a*c**3*f + 7*a*c**2*e*f",
  "-23*a**2*b*c**2/12 - 23*a**2*c**2*d/12 + 23*a**2*c**2*f/12 - 19*a*b*c*e*f/12 + a*c**2*d*f/3",
  "4*a**6*d*e**4 - 4*a**6*e**4*f - a**5*d**2*e**4 - 4*a**5*e**5 - 3*a**5*e**4*f**2 + 4*a**4*d*e**5 - 2*a**4*e**5*f - 2*a**4*e**4*f**3 - 2*a**3*e**6 - 2*a**3*e**5*f**2 - a**3*e**4*f**4 - 4*a**2*e**6*f - 2*a**2*e**5*f**3 + a*d**2*e**4*f**4 - 4*a*d*e**5*f**3 + 6*a*e**6*f**2 + 2*a*e**5*f**4",
  "-32*a**6*b*c**3 + 36*a**6*b*e**3 - 32*a**6*c**3*f/3 + 32*a**6*c*e**2*f + 4*a**6*d*e**3 - 4*a**6*e**3*f - 7*a**5*b**2*c**3 - 8*a**5*b*d*e**3 + 1522*a**5*c**4/3 + 18*a**5*c*e**2*f**2 - a**5*d**2*e**3 - 4*a**5*e**4 - 3*a**5*e**3*f**2 + 8*a**4*c*e**2*f**3 + 4*a**4*d*e**4 - 2*a**4*e**4*f - 2*a**4*e**3*f**3 + 2*a**3*c*e**2*f**4 - 2*a**3*e**5 - 2*a**3*e**4*f**2 - a**3*e**3*f**4 - 4*a**2*e**5*f - 2*a**2*e**4*f**3 + a*d**2*e**3*f**4 - 4*a*d*e**4*f**3 + 6*a*e**5*f**2 + 2*a*e**4*f**4",
  "-32*a**6*b*c*e + 4*a**6*b*e**2 - 32*a**6*c*d*e + 32*a**6*c*e*f + 4*a**6*d*e**2 - 4*a**6*e**2*f - 7*a**5*b**2*c**2 - 8*a**5*b*d*e**2 - 18*a**5*c**3 - 65*a**5*c**2*e + 57*a**5*c*e**2 + 18*a**5*c*e*f**2 - a**5*d**2*e**2 - 4*a**5*e**3 - 3*a**5*e**2*f**2 - 52*a**4*b*c**3 + 16*a**4*b*e**3 + 106*a**4*c**3*f - 38*a**4*c*e**2*f + 8*a**4*c*e*f**3 + 4*a**4*d*e**3 - 2*a**4*e**3*f - 2*a**4*e**2*f**3 - 1318*a**3*c**4 - 26*a**3*c*e**2*f**2 + 2*a**3*c*e*f**4 - 2*a**3*e**4 - 2*a**3*e**3*f**2 - a**3*e**2*f**4 - 14*a**2*c*e**2*f**3 - 4*a**2*e**4*f - 2*a**2*e**3*f**3 - 3*a*c*e**2*f**4 + a*d**2*e**2*f**4 - 4*a*d*e**3*f**3 + 6*a*e**4*f**2 + 2*a*e**3*f**4",
  "-18*a**5*b*c*e + 3*a**5*b*e**2 - 18*a**5*c*d*e + 18*a**5*c*e*f + 3*a**5*d*e**2 - 3*a**5*e**2*f - 5*a**4*b**2*c**2 - 6*a**4*b*d*e**2 - 8*a**4*c**3 - 27*a**4*c**2*e + 26*a**4*c*e**2 + 8*a**4*c*e*f**2 - a**4*d**2*e**2 - 3*a**4*e**3 - 2*a**4*e**2*f**2 - 31*a**3*b*c**3 + 6*a**3*b*e**3 + 167*a**3*c**3*f/3 - 29*a**3*c*e**2*f + 2*a**3*c*e*f**3 + 3*a**3*d*e**3 - a**3*e**3*f - a**3*e**2*f**3 - 2143*a**2*c**4/3 - 4*a**2*c*e**3 - 15*a**2*c*e**2*f**2 - 3*a**2*e**4 - a**2*e**3*f**2 - 3*a*c*e**2*f**3 + a*d**2*e**2*f**3 - 3*a*d*e**3*f**2 + 3*a*e**4*f + 2*a*e**3*f**3",
  "-15*a**5*b*c + 3*a**5*b*e - 15*a**5*c*d + 15*a**5*c*f + 3*a**5*d*e - 3*a**5*e*f - 8*a**4*b**2*c - 22*a**4*b*c*f - 10*a**4*b*d*e + 55*a**4*c**2 - 12*a**4*c*e + 3*a**4*c*f**2 - 2*a**4*d**2*e - 3*a**4*e**2 - a**4*e*f**2 - 3*a**3*b**3*c + 171*a**3*b*c**2 - 175*a**3*b*c*e + 4*a**3*b*d**2*e + 85*a**3*b*e**2 - 109*a**3*c**2*f + 93*a**3*c*d*e - 16*a**3*c*e*f + a**3*d**3*e + 3*a**3*d*e**2 + a**3*e**2*f - 6*a**2*b**2*c*e - 8*a**2*b**2*e**2 - 50*a**2*b*d*e**2/3 + 943*a**2*c**3/6 + 1889*a**2*c**2*e/6 - 2*a**2*c**2*f**2 - 50*a**2*c*d**2*e/3 - 395*a**2*c*e**2/3 - 6*a**2*c*e*f**2 - 2*a**2*d**2*e**2 - a**2*e**3 - 10889*a*b*c**2*e - 4*a*b*d**2*e**2 - 10889*a*c**3*d + 10889*a*c**3*f/2 + 14951*a*c**2*e*f/6 - 4*a*c*d**3*e + 129*a*c*e**2*f - a*d**3*e*f**2 + 2*a*d**2*e**2*f - 3*a*d*e**2*f**2 + a*e**3*f",
  "-2*a**3*c**4",
  "-a**2*c**4",
  "3*a**2*c**4",
  "2*a**2*c**4",
  "-a**2*c**3*f/16 - a**2*c**2*e*f/16",
  "a**2*c**3*f/48 + a**2*c**2*e*f/48",
  "-3*a*b*c**2*e - 3*a*c**3*d + 3*a*c**3*f/2 + a*c**2*e*f/2"
]

==> anc/conductor/certificates/normal_part_conductor_support.json <==
[
  "-a*b**2*c**5 - a*c**6 + b*c**5*e + b*c**5*f**2 + c**6*d - c**6*f + c**5*e*f",
  "c**5*e*f + c**5*f**3",
  "-a**4*b*c**3 + a**4*b*e**3 + a**4*c*e**2*f",
  "c**5*d*f - c**5*f**2",
  "b**2*c**2*e*f**2 - c**4*d*f/2 + c**4*f**2/2",
  "-6*a**4*b*c*e + 2*a**4*b*e**2 - 6*a**4*c*d*e + 6*a**4*c*e*f + 2*a**4*d*e**2 - 2*a**4*e**2*f - 3*a**3*b**2*c**2 - 4*a**3*b*d*e**2 + 3*a**3*c**3 + a**3*c*e**2 - a**3*d**2*e**2 - 2*a**3*e**3 - a**3*e**2*f**2 - 12*a**2*b*c**3 - 4*a**2*b*e**3 - 6*a**2*c*e**2*f + 2*a**2*e**3*f + a*c*e**2*f**2 + a*d**2*e**2*f**2 + 2*a*e**4 + 2*a*e**3*f**2 - 2*b*e**4 - 2*c*d*e**3 - 2*e**4*f",
  "-5*a**5*b*c - 3*a**5*b*e - 5*a**5*c*d + 5*a**5*c*f - 3*a**5*d*e + 3*a**5*e*f - 2*a**4*b**2*c - 8*a**4*b*c*f - 5*a**4*c**2 + 12*a**4*c*e + 7*a**4*c*f**2 + 2*a**4*d**2*e + 3*a**4*e**2 + a**4*e*f**2 + 3*a**3*b**3*c - 131*a**3*b*c**2 + 145*a**3*b*c*e - 4*a**3*b*d**2*e - 5*a**3*b*e**2 + 79*a**3*c**2*f + 37*a**3*c*d*e - 64*a**3*c*e*f - a**3*d**3*e - 3*a**3*d*e**2 - a**3*e**2*f + 14*a**2*b**2*c**2 - 264*a**2*c**3 + 25*a**2*c*e**2 - 24*a**2*c*e*f**2 + 2*a**2*d**2*e**2 + a**2*e**3 + 28*a*b*c**2*e + 16*a*b*c*e**2 + 4*a*b*e**3 + 57*a*c*e**2*f + a*d**3*e*f**2 - 2*a*d**2*e**2*f + 3*a*d*e**2*f**2 - a*e**3*f + 2*c*e**2*f**2",
  "a**2*c*e**2*f**2",
  "a**3*e**4 + a*e**5 - b*e**5 - c*d*e**4 - e**5*f",
  "-a**4*b*c*e - a**4*c*d*e + a**4*c*e*f - 5*a**3*c**3 + 3*a**3*c*e**2 + a**3*c*e*f**2 - 6*a**2*c*e**2*f - 2*a*c*e**2*f**2",
  "2*a**5*b*c + 2*a**5*c*d - 2*a**5*c*f + a**4*b**2*c + 3*a**4*b*c*f + a**4*b*d*e - 5*a**4*c**2 - a**4*c*f**2 - 4*a**3*b*c**2 + 3*a**3*b*c*e - 8*a**3*b*e**2 + 3*a**3*c**2*f - 13*a**3*c*d*e + 8*a**3*c*e*f - 24*a**2*c**3 + 10*a**2*c*e**2 + 3*a**2*c*e*f**2 - 19*a*c*e**2*f",
  "-b**2*c**2*e**2 + c**4*d**2 - c**4*d*f",
  "b**2*e**4 + b*c*d*e**3",
  "a*b**3*c*e - a*b**3*e**2 + a*b**2*c**2*f/3 - 5*a*b*c**2*e/3 + b**3*e**2*f - 2*b**2*c*e**2/3 - b*c**2*d*e/3 + b*c**2*e*f/3 + c**3*d**2/3 - c**3*d*f/3",
  "-a**2*e**4 + e**4*f**2",
  "c**3*e*f**2",
  "2*b*c**2*e*f**2 + c**3*d*f**2 + c**3*e*f",
  "2*a*b*c**2*e - 2*a*b*c*e**2 + b**2*e**2*f**2 + c**2*e*f**2 - c*e**2*f**2",
  "-a*c*e**2*f**2 + c*e**2*f**3",
  "a*b*e**4",
  "-a**2*e**4 + a*e**4*f",
  "a**2*b*c**3 - 2*a**2*b*e**3 - a**2*c*e**2*f - a**2*d*e**3 + a**2*e**3*f + a*d*e**3*f + a*e**4 - b*e**4 - c*d*e**3 - e**4*f",
  "a*b*c**2*f**2",
  "a*c**2*f**3 + 5*a*c*e**2*f + a*c*e*f**3 - 5*c*e**2*f**2",
  "a**2*c**4",
  "-a**2*b*c**3 + a**2*b*c*e**2",
  "a**2*b*c**2*f - 2*a**2*c**3",
  "a**2*c**3 + a**2*c**2*f**2 - a**2*c*e**2 + 2*a*c*e**2*f - c*e**2*f**2",
  "-33*a**2*b*c**2 + 4*a**2*b*c*e + a**2*b*c*f**2 - 2*a**2*b*e**2 - 29*a**2*c**2*d + 29*a**2*c**2*f - 2*a**2*c*d*e + a**2*c*e*f - 97*a*c**2*e - a*c**2*f**2 + 31*a*c*e**2 - a*c*e*f**2 - 31*c*e**2*f",
  "-a**4*b*c - a**4*c*d + a**4*c*f - 2*a**3*b*c*f + a**3*c**2 + a**3*c*e + a**3*c*f**2 - 291*a**2*b*c**2/2 + 10*a**2*b*c*e - 4*a**2*b*e**2 - 271*a**2*c**2*d/2 + 275*a**2*c**2*f/2 - 4*a**2*c*d*e + 2*a**2*c*e*f + a**2*c*f**3 - 847*a*c**2*e/2 - 5*a*c**2*f**2 + 265*a*c*e**2/2 - 8*a*c*e*f**2 - 265*c*e**2*f/2",
  "a**3*b*c**2 + a**3*c**2*d - a**3*c**2*f + 3*a**2*c**3 - a**2*c*e**2 + a*c*e**2*f",
  "a**3*b**3 + a**3*b**2*d - a**3*b*c + 2*a**3*b*e + 3*a**3*c*d - 2*a**3*c*f + 2*a**2*b**2*c + 2*a**2*b*e*f - 3*a**2*c**2 - 2*a**2*c*e + 10*a*b*c*e - 9*a*b*e**2 + 6*a*c**2*d - 2*a*c**2*f - 9*a*c*d*e + 2*a*c*e*f + 4*b*e**2*f + 4*c*d*e*f",
  "a**4*b*c + a**4*c*d - a**4*c*f + 2*a**3*b*c*f + a**3*b*e*f - 5*a**3*c**2 + a**3*c*e + 24*a**2*b*c**2 + 20*a**2*b*c*e - 6*a**2*b*e**2 + 44*a**2*c**2*d - 31*a**2*c**2*f - 6*a**2*c*d*e - a**2*c*e*f + 78*a*c**2*e - 30*a*c*e**2 + 30*c*e**2*f",
  "b*c*e**3 + c**2*d*e**2",
  "b*c**2*e**2 + c**3*d*e - c**3*e*f",
  "b**2*e**3 + 2*b*c*d*e**2 + c**2*d**2*e",
  "-131*a**2*b*c**2/8 - 131*a**2*c**2*d/8 + 131*a**2*c**2*f/8 - 3*a*b**2*c*e/2 + 3*a*b**2*e**2/2 - 3*a*b*c**2*f/4 - 357*a*c**2*e/8 + 119*a*c*e**2/8 + b**2*d*e**2 - 3*b**2*e**2*f/2 + 2*b*c*d**2*e + 5*b*c*e**2/2 + c**2*d**3 + 5*c**2*d*e/2 - 3*c**2*e*f/2 - 119*c*e**2*f/8",
  "c*e**3*f",
  "c**2*e**2*f",
  "-a*b*c*e**2 + a*b*e**3 + a*c*e**2*f + c*d*e**2*f",
  "-a*b*c**2*e + a*b*c*e**2 + c**2*d*e*f",
  "-17*a**2*b*c**2/2 + 2*a**2*b*c*e - a**2*b*e**2 - 17*a**2*c**2*d/2 + 17*a**2*c**2*f/2 + 2*a**2*c*d*e - 2*a**2*c*e*f - a**2*d*e**2 + a**2*e**2*f + a*b**2*e**2 + a*b*d*e**2 - 47*a*c**2*e/2 + 15*a*c*e**2/2 + a*d*e**2*f + a*e**3 - b*e**3 + c*d**2*e*f - c*d*e**2 - 9*c*e**2*f/2 - e**3*f",
  "-117*a**2*b*c**2/4 - 117*a**2*c**2*d/4 + 117*a**2*c**2*f/4 - 2*a*b**2*c*e + 2*a*b**2*e**2 - 3*a*b*c**2*f/2 - 323*a*c**2*e/4 + 109*a*c*e**2/4 - 3*b**2*e**2*f + 2*b*c*e**2 + c**2*d**2*f + 2*c**2*d*e - c**2*e*f - 109*c*e**2*f/4",
  "-5*a**3*b*c/4 + a**3*b*e - 5*a**3*c*d/4 + 5*a**3*c*f/4 + a**3*d*e - a**3*e*f - 2*a**2*b**2*c - a**2*b*c*f/2 - 3*a**2*b*d*e + 7*a**2*b*e*f/4 + 17*a**2*c**2/4 - 9*a**2*c*e/4 - a**2*d**2*e - a**2*e**2 + a*b**2*d*e - 17*a*b*c*e + a*b*d**2*e + 27*a*b*e**2/2 - 13*a*c**2*d + 19*a*c**2*f/4 + 29*a*c*d*e/2 - 15*a*c*e*f/4 + a*d**2*e*f + a*d*e**2 + a*e**2*f - b*d*e**2 - 9*b*e**2*f/2 + c*d**3*f - c*d**2*e - 5*c*d*e*f/2 - d*e**2*f",
  "a*b*c*e**2 - a*b*e**3 - a*c*e**2*f + b*e**3*f",
  "a*b*c**2*e - a*b*c*e**2 + b*c*e**2*f",
  "-28*a**2*b*c**2 - 28*a**2*c**2*d + 28*a**2*c**2*f - 85*a*c**2*e - a*c**2*f**2 + 29*a*c*e**2 + b*e**2*f**2 + c*d*e*f**2 - 29*c*e**2*f",
  "a*c*e**3",
  "a*c**2*e**2",
  "a*c**3*e",
  "a*b*e**3 + a*c*d*e**2",
  "a*b*c*e**2 + a*c**2*d*e",
  "a*b*c**2*e + a*c**3*d",
  "a*c**2*e*f",
  "a*c**3*f",
  "5*a**2*b*c**2/2 - a**2*b*c*e + 5*a**2*c**2*d/2 - 5*a**2*c**2*f/2 - a**2*c*d*e + a**2*c*e*f + 11*a*c**2*e/2 + a*c*d*e*f - a*c*e**2/2 + c*e**2*f/2",
  "17*a**2*b*c**2/2 + 17*a**2*c**2*d/2 - 17*a**2*c**2*f/2 + a*c**2*d*f + 57*a*c**2*e/2 - 19*a*c*e**2/2 + 19*c*e**2*f/2",
  "-7*a**2*b*c**2/2 + a**2*b*c*e - 7*a**2*c**2*d/2 + 7*a**2*c**2*f/2 + a**2*c*d*e - a**2*c*e*f + a*b*e**2*f - 19*a*c**2*e/2 + 5*a*c*e**2/2 - 5*c*e**2*f/2",
  "3*a**2*b*c**2 + 3*a**2*c**2*d - 3*a**2*c**2*f + a*b*c*e*f + 6*a*c**2*e - 2*a*c*e**2 + 2*c*e**2*f",
  "-a**3*b*c/12 - a**3*c*d/12 + a**3*c*f/12 - a**2*b*c*f/6 - a**2*b*e*f/12 + 5*a**2*c**2/12 - a**2*c*e/12 + a*b**2*e*f - 11*a*b*c*e/3 + 5*a*b*e**2/2 - 5*a*c**2*d/3 + 7*a*c**2*f/12 + 5*a*c*d*e/2 - 11*a*c*e*f/12 - b*e**2*f/2 - c*d*e*f/2",
  "-5*a**3*b*c/3 - 5*a**3*c*d/3 + 5*a**3*c*f/3 - 10*a**2*b*c*f/3 - 2*a**2*b*e*f/3 + 13*a**2*c**2/3 + a**2*c*e/3 + a**2*c*f**2 - 46*a*b*c*e/3 - 2*a*b*c*f**2 + 6*a*b*e**2 - 46*a*c**2*d/3 + 26*a*c**2*f/3 + 6*a*c*d*e + a*c*d*f**2 - a*c*e*f/3 - 6*b*e**2*f - 6*c*d*e*f",
  "11*a**3*b*c/6 + 11*a**3*c*d/6 - 11*a**3*c*f/6 + 11*a**2*b*c*f/3 + 5*a**2*b*e*f/6 - 31*a**2*c**2/6 - a**2*c*e/6 - a**2*c*f**2 + 32*a*b*c*e/3 + a*b*c*f**2 - 3*a*b*e**2 + a*b*e*f**2 + 32*a*c**2*d/3 - 35*a*c**2*f/6 - 3*a*c*d*e + a*c*e*f/6 + 3*b*e**2*f + 3*c*d*e*f",
  "-a**2*b*e - a**2*d*e + a**2*e*f + a*b**2*e + a*b**2*f**2 - 2*a*b*c*f + a*b*d*e + 2*a*c*d*f + a*c*e - a*c*f**2 + a*d*e*f + a*e**2 - b*e**2 + c*d**2*f - c*d*e + 2*c*e*f - e**2*f",
  "-a**2*c**3 + a**2*c**2*e",
  "-a**3*b*c/2 - a**3*c*d/2 + a**3*c*f/2 - a**2*b**2*c + a**2*b**2*e - a**2*b*e*f/2 + 3*a**2*c**2/2 - a**2*c*e/2 - 6*a*b*c*e + 4*a*b*e**2 - 4*a*c**2*d + 3*a*c**2*f/2 + 4*a*c*d*e - a*c*e*f/2 - 2*b*e**2*f - 2*c*d*e*f",
  "a**2*b**2*f - 5*a**2*b*c/3 + 2*a**2*b*e + 7*a**2*c*d/3 - 4*a**2*c*f/3 + 2*a*b*e*f/3 + a*c*d*f/3",
  "-a**2*b*c/3 - a**2*c*d/3 + a**2*c*f/3 + a*b*d*e - 2*a*b*e*f/3 + a*c*d**2 - a*c*d*f/3 + a*c*e",
  "-a**2*b*c/3 - a**2*c*d/3 + a**2*c*f/3 + a*b**2*e + a*b*c*d - a*b*c*f/2 - a*b*e*f/6 + a*c*d*f/6",
  "-a**3*b - a**3*d + a**3*f - a**2*b*f + a**2*c + a**2*d*f + a**2*e + 2*a*b*e + 2*a*c*d - a*c*f - a*e*f",
  "a**2*b + a**2*d - a**2*f - a*b**2 - a*b*d + 2*a*b*f - a*c - a*d*f - a*e + b*d*f + b*e + c*d - c*f + e*f"
]

==> anc/conductor/certificates/normal_part_kernel_min.json <==
[
  "a*c**3*f + a*c**2*e*f",
  "12*a*b*c**2*e + 12*a*c**3*d - 4*a*c**3*f",
  "-8*a**2*c**3*f + a**2*c**2*f**3 - a**2*c*e**2*f + a*c*e**2*f**2"
]

==> anc/conductor/certificates/normal_part_kernel_raw.json <==
[
  "-a**4*b*c**3 + a**4*b*e**3 - a**4*c**3*f/3 + a**4*c*e**2*f",
  "a*c*e**2*f**3",
  "291*a*b*c**2*e/5 + 291*a*c**3*d/5 - 136*a*c**3*f/5 - 39*a*c**2*e*f/5",
  "-2*a**2*c**4",
  "a**2*c*e**2*f**2",
  "-8*a**2*c**3*f + a**2*c**2*f**3 - a**2*c*e**2*f + a*c*e**2*f**2",
  "-a**3*c**4",
  "107*a**2*c**3*f/48 + 107*a**2*c**2*e*f/48",
  "2*a**2*c**4/3",
  "a**2*c**4",
  "-47*a**2*c**3*f/48 - 47*a**2*c**2*e*f/48",
  "7*a**2*c**3*f/6 + 7*a**2*c**2*e*f/6",
  "3*a**2*c**3*f/16 + 3*a**2*c**2*e*f/16",
  "a*b*c**3*f",
  "9*a**2*c**3*f/16 + 9*a**2*c**2*e*f/16",
  "60*a*b*c**2*e + 60*a*c**3*d - 27*a*c**3*f - 7*a*c**2*e*f",
  "-98*a*b*c**2*e - 98*a*c**3*d + 140*a*c**3*f/3 + 14*a*c**2*e*f",
  "6*a*b*c**2*e/5 + 6*a*c**3*d/5 - 11*a*c**3*f/5 - 9*a*c**2*e*f/5",
  "-a**2*c**4",
  "-13*a**2*c**3*f/24 - 13*a**2*c**2*e*f/24",
  "-5*a**2*c**3*f/8 - 5*a**2*c**2*e*f/8",
  "-a**2*c**3*f/24 - a**2*c**2*e*f/24",
  "50*a*b*c**2*e + 50*a*c**3*d - 86*a*c**3*f/3 - 12*a*c**2*e*f",
  "a*c**3*f + a*c**2*e*f",
  "12*a*b*c**2*e + 12*a*c**3*d - 4*a*c**3*f",
  "40*a*b*c**2*e + 40*a*c**3*d - 67*a*c**3*f/3 - 9*a*c**2*e*f",
  "5*a*b*c**2*e + 5*a*c**3*d - 13*a*c**3*f/6 - a*c**2*e*f/2",
  "a*b*c**2*e + a*c**3*d - a*c**3*f/3"
]

==> anc/conductor/certificates/normalization_kernel_min.json <==
[
  "-85*a**2*b*c**2/6 - 85*a**2*c**2*d/6 + 85*a**2*c**2*f/6 - 17*a*b*c*e*f/6 + 34*a*c**2*d*f/3 - 34*a*c**2*f**2/9",
  "-513*a*c**3*f/56 - 513*a*c**2*e*f/56",
  "27*a**2*b**2*c**2/13 - 54*a**2*b**2*c*e/13 + 27*a**2*b**2*e**2/13 + a**2*b*d*e**2 + 67*a**2*c**3/26 + 95*a**2*c**2*e/26 + a**2*c*d**2*e - 68*a**2*c*e**2/13 + 102*a*b*e**3/13 - 222*a*c**3*f/13 + 102*a*c*d*e**2/13"
]

==> anc/conductor/certificates/normalization_over_conductor_ann.json <==
[
  "f**2",
  "e",
  "c",
  "d - f",
  "b"
]

==> anc/conductor/certificates/normalization_support_kernel.json <==
[
  "291*a*b*c**2*e/5 + 291*a*c**3*d/5 - 181*a*c**3*f/5 - 39*a*c**2*e*f/5 + a*c**2*f**3",
  "-2*a**2*c**4",
  "-a**3*c**3/2 + a**3*c*e**2/2 + a**2*b**3*c**2 - 2*a**2*b**3*c*e + a**2*b**3*e**2",
  "-a**3*c**4",
  "a**4*c**3/4 - a**4*c*e**2/4 - a**3*b*c**3 + a**3*b*e**3",
  "2*a**2*c**4/3",
  "-a**3*c**3/4 + a**3*c*e**2/4 + 5*a**2*c**3*f/6 + 7*a**2*c**2*e*f/6 + a**2*c*e**2*f",
  "a*b*c**3*f",
  "9*a**2*c**3*f/16 + 9*a**2*c**2*e*f/16",
  "a**2*c**3/2 - 9*a**2*c**2*e/2 - a**2*c**2*f**2 + 4*a**2*c*e**2 + 60*a*b*c**2*e + 60*a*c**3*d - 64*a*c**3*f/3 - 7*a*c**2*e*f - 4*a*c*e**2*f",
  "-7*a**2*c**3/2 + 9*a**2*c**2*e/2 + a**2*c**2*f**2 - a**2*c*e**2 - 98*a*b*c**2*e - 98*a*c**3*d + 52*a*c**3*f + 14*a*c**2*e*f + a*c*e**2*f",
  "6*a*b*c**2*e/5 + 6*a*c**3*d/5 - 11*a*c**3*f/5 - 9*a*c**2*e*f/5",
  "-9*a*c**3*f + a*c**2*f**3",
  "-85*a**2*b*c**2/6 - 85*a**2*c**2*d/6 + 85*a**2*c**2*f/6 - 17*a*b*c*e*f/6 + 34*a*c**2*d*f/3 - 34*a*c**2*f**2/9",
  "a**2*c**4",
  "-a**2*c**4",
  "-a**3*c**3/8 + a**3*c*e**2/8 - 5*a**2*c**3*f/24 - 13*a**2*c**2*e*f/24",
  "27*a**2*b**2*c**2/13 - 54*a**2*b**2*c*e/13 + 27*a**2*b**2*e**2/13 + a**2*b*d*e**2 + 67*a**2*c**3/26 + 95*a**2*c**2*e/26 + a**2*c*d**2*e - 68*a**2*c*e**2/13 + 102*a*b*e**3/13 - 222*a*c**3*f/13 + 102*a*c*d*e**2/13",
  "-5*a**2*c**3*f/8 - 5*a**2*c**2*e*f/8",
  "a**3*c**3/4 - a**3*c*e**2/4 - 17*a**2*c**3*f/24 - a**2*c**2*e*f/24",
  "-3*a**3*c**3/8 + 3*a**3*c*e**2/8 + a**2*c**3*f",
  "-a**2*c**3 + a**2*c*e**2 + 50*a*b*c**2*e + 50*a*c**3*d - 25*a*c**3*f - 12*a*c**2*e*f - a*c*e**2*f",
  "a**2*c**3 - a**2*c*e**2 - 8*a*c**3*f/3 + a*c**2*e*f + a*c*e**2*f",
  "12*a*b*c**2*e + 12*a*c**3*d - 4*a*c**3*f",
  "-9*a**2*c**3/2 + 9*a**2*c**2*e/2 + a**2*c**2*f**2 + 9*a*c**3*f",
  "-5*a**2*b*c**2/3 - 5*a**2*c**2*d/3 + 5*a**2*c**2*f/3 - a*b*c*e*f/3 + 4*a*c**2*d*f/3 - 4*a*c**2*f**2/9",
  "35*a**2*b*c**2/6 + 35*a**2*c**2*d/6 - 35*a**2*c**2*f/6 + 7*a*b*c*e*f/6 - 14*a*c**2*d*f/3 + 14*a*c**2*f**2/9",
  "-a**2*c**3 + a**2*c*e**2 + 40*a*b*c**2*e + 40*a*c**3*d - 56*a*c**3*f/3 - 9*a*c**2*e*f - a*c*e**2*f",
  "-15*a**2*b*c**2/4 - 15*a**2*c**2*d/4 + 15*a**2*c**2*f/4 - 3*a*b*c*e*f/4 + 3*a*c**2*d*f - a*c**2*f**2",
  "-25*a**2*b*c**2/12 - 25*a**2*c**2*d/12 + 25*a**2*c**2*f/12 - 5*a*b*c*e*f/12 + 5*a*c**2*d*f/3 - 5*a*c**2*f**2/9",
  "-5*a**2*b*c**2 - 5*a**2*c**2*d + 5*a**2*c**2*f - a*b*c*e*f + 4*a*c**2*d*f - 4*a*c**2*f**2/3",
  "5*a*b*c**2*e + 5*a*c**3*d - 13*a*c**3*f/6 - a*c**2*e*f/2",
  "a*b*c**2*e + a*c**3*d - a*c**3*f/3",
  "-5*a**2*b*c**2/12 - 5*a**2*c**2*d/12 + 5*a**2*c**2*f/12 - a*b*c*e*f/12 + a*c**2*d*f/3 - a*c**2*f**2/9",
  "a**2*c**3 - a**2*c*e**2 - 11*a*c**3*f/3 + a*c*e**2*f",
  "a*c**3*f + a*c**2*e*f",
  "-5*a**2*b*c**2/4 - 5*a**2*c**2*d/4 + 5*a**2*c**2*f/4 - a*b*c*e*f/4 + a*c**2*d*f - a*c**2*f**2/3"
]

==> anc/conductor/certificates/partial_k0_ann.json <==
[
  "a*b",
  "e",
  "c",
  "d",
  "f"
]

==> anc/conductor/certificates/partial_k1_ann.json <==
[
  "a*b",
  "e",
  "c",
  "d",
  "f"
]

==> anc/conductor/certificates/partial_k2_ann.json <==
[
  "-a*d + a*f + d*f",
  "e",
  "c",
  "b"
]

==> anc/conductor/certificates/residual_0.json <==
[
  "27*a**8*b*c**3 - 35*a**8*b*c**2*e + 12*a**8*b*c*e**2 + 27*a**8*c**3*d - 27*a**8*c**3*f - 35*a**8*c**2*d*e + 35*a**8*c**2*e*f + 12*a**8*c*d*e**2 - 12*a**8*c*e**2*f - 33*a**7*b**2*c**3 + 24*a**7*b**2*c**2*e + 6*a**7*b**2*c*e**2 - 27*a**7*b*c**3*d + 69*a**7*b*c**3*f + 33*a**7*b*c**2*d*e - 49*a**7*b*c**2*e*f - 18*a**7*b*c*e**2*f - 27*a**7*c**4 + 6*a**7*c**3*d**2 - 24*a**7*c**3*d*f + 8*a**7*c**3*e - 9*a**7*c**3*f**2 + 9*a**7*c**2*d**2*e + 36*a**7*c**2*d*e*f + 23*a**7*c**2*e**2 - 10*a**7*c**2*e*f**2 - 6*a**7*c*d**2*e**2 - 30*a**7*c*d*e**2*f - 12*a**7*c*e**3 + 24*a**7*c*e**2*f**2 + 6*a**6*b**3*c**3 - 2*a**6*b**3*c**2*e - 6*a**6*b**3*c*e**2 + 9*a**6*b**2*c**3*d - 40*a**6*b**2*c**3*f - 11*a**6*b**2*c**2*d*e + 19*a**6*b**2*c**2*e*f + 24*a**6*b**2*c*e**2*f - 92*a**6*b*c**4 + 8*a**6*b*c**3*e + 56*a**6*b*c**3*f**2 - 46*a**6*b*c**2*e**2 - 21*a**6*b*c**2*e*f**2 - 20*a**6*b*c*e**3 - 30*a**6*b*c*e**2*f**2 + 3*a**6*b*e**4 - 86*a**6*c**4*d + 68*a**6*c**4*f - 20*a**6*c**3*d**2*f - 62*a**6*c**3*d*e + 27*a**6*c**3*d*f**2 + 61*a**6*c**3*e*f - 22*a**6*c**3*f**3 - 13*a**6*c**2*d**2*e*f - 7*a**6*c**2*d*e**2 - 18*a**6*c**2*d*e*f**2 - 17*a**6*c**2*e**2*f + 12*a**6*c**2*e*f**3 + 12*a**6*c*d**2*e**2*f - 8*a**6*c*d*e**3 + 18*a**6*c*d*e**2*f**2 + 50*a**6*c*e**3*f + 3*a**6*d*e**4 - 3*a**6*e**4*f + 71*a**5*b**2*c**4 - 9*a**5*b**2*c**3*e + 18*a**5*b**2*c**2*e**2 + 78*a**5*b**2*c*e**3 + 15*a**5*b**2*e**4 + 75*a**5*b*c**4*d - 140*a**5*b*c**4*f - 4*a**5*b*c**3*d*e + 59*a**5*b*c**3*e*f + 19*a**5*b*c**3*f**3 + 62*a**5*b*c**2*d*e**2 - 77*a**5*b*c**2*e**2*f - 8*a**5*b*c**2*e*f**3 + 60*a**5*b*c*d*e**3 - 185*a**5*b*c*e**3*f - 6*a**5*b*c*e**2*f**3 - 28*a**5*b*e**4*f + 112*a**5*c**5 + 7*a**5*c**4*d**2 + 178*a**5*c**4*d*f + 126*a**5*c**4*e - 82*a**5*c**4*f**2 + 19*a**5*c**3*d**2*e + 14*a**5*c**3*d**2*f**2 + 65*a**5*c**3*d*e*f - 21*a**5*c**3*d*f**3 + 31*a**5*c**3*e**2 - 46*a**5*c**3*e*f**2 + 2*a**5*c**3*f**4 + 23*a**5*c**2*d**2*e**2 + 4*a**5*c**2*d**2*e*f**2 - 64*a**5*c**2*d*e**2*f + 6*a**5*c**2*d*e*f**3 + 24*a**5*c**2*e**3 + 68*a**5*c**2*e**2*f**2 - 12*a**5*c*d**2*e**3 - 6*a**5*c*d**2*e**2*f**2 - 85*a**5*c*d*e**3*f + 11*a**5*c*e**4 + 75*a**5*c*e**3*f**2 - 15*a**5*d**2*e**4 - 4*a**5*d*e**4*f - 3*a**5*e**5 + 16*a**5*e**4*f**2 - 5*a**4*b**3*c**4 - 9*a**4*b**3*c**3*e - 19*a**4*b**3*c**2*e**2 - 26*a**4*b**3*c*e**3 - 4*a**4*b**3*e**4 - 27*a**4*b**2*c**4*d + 32*a**4*b**2*c**4*f - a**4*b**2*c**3*d*e - 35*a**4*b**2*c**3*e*f - 15*a**4*b**2*c**2*d*e**2 + 28*a**4*b**2*c**2*e**2*f - 20*a**4*b**2*c*d*e**3 + 136*a**4*b**2*c*e**3*f + 33*a**4*b**2*e**4*f + 30*a**4*b*c**5 - 58*a**4*b*c**4*e - 36*a**4*b*c**4*f**2 - 54*a**4*b*c**3*e**2 + 72*a**4*b*c**3*e*f**2 - 74*a**4*b*c**2*e**3 + 16*a**4*b*c**2*e**2*f**2 - 80*a**4*b*c*e**4 - 172*a**4*b*c*e**3*f**2 - 18*a**4*b*e**5 - 51*a**4*b*e**4*f**2 - 89*a**4*c**5*d + 36*a**4*c**5*f - a**4*c**4*d**2*f - 41*a**4*c**4*d*e - 85*a**4*c**4*d*f**2 - 176*a**4*c**4*e*f + 33*a**4*c**4*f**3 - 20*a**4*c**3*d**2*e*f - 99*a**4*c**3*d*e**2 - 58*a**4*c**3*d*e*f**2 + 24*a**4*c**3*e**2*f + 12*a**4*c**3*e*f**3 + a**4*c**3*f**5 - 37*a**4*c**2*d**2*e**2*f - 39*a**4*c**2*d*e**3 + 103*a**4*c**2*d*e**2*f**2 + 155*a**4*c**2*e**3*f - 59*a**4*c**2*e**2*f**3 + 38*a**4*c*d**2*e**3*f + 32*a**4*c*d*e**4 + 70*a**4*c*d*e**3*f**2 + 96*a**4*c*e**4*f + 9*a**4*c*e**3*f**3 + 30*a**4*d**2*e**4*f + 12*a**4*d*e**5 - 19*a**4*d*e**4*f**2 + 22*a**4*e**5*f + 20*a**4*e**4*f**3 + 20*a**3*b**2*c**5 + 24*a**3*b**2*c**4*e + 47*a**3*b**2*c**3*e**2 + 48*a**3*b**2*c**2*e**3 + 21*a**3*b**2*c*e**4 - 8*a**3*b**2*e**5 + 5*a**3*b*c**5*d - 103*a**3*b*c**5*f + 27*a**3*b*c**4*d*e - 132*a**3*b*c**4*e*f - 4*a**3*b*c**4*f**3 + 17*a**3*b*c**3*d*e**2 - 29*a**3*b*c**3*e**2*f + 73*a**3*b*c**3*e*f**3 + 29*a**3*b*c**2*d*e**3 - 33*a**3*b*c**2*e**3*f + 56*a**3*b*c**2*e**2*f**3 + 21*a**3*b*c*d*e**4 - 34*a**3*b*c*e**4*f - 39*a**3*b*c*e**3*f**3 + 16*a**3*b*e**5*f - 24*a**3*b*e**4*f**3 + 17*a**3*c**6 - 13*a**3*c**5*d**2 - 121*a**3*c**5*d*f + 36*a**3*c**5*e + 108*a**3*c**5*f**2 - 52*a**3*c**4*d**2*e - 12*a**3*c**4*d**2*f**2 + 86*a**3*c**4*d*e*f + 43*a**3*c**4*d*f**3 + 74*a**3*c**4*e**2 - 10*a**3*c**4*e*f**2 - 13*a**3*c**4*f**4 - 11*a**3*c**3*d**2*e**2 + 17*a**3*c**3*d**2*e*f**2 + 119*a**3*c**3*d*e**2*f - 5*a**3*c**3*d*e*f**3 + 32*a**3*c**3*e**3 - 76*a**3*c**3*e**2*f**2 - 23*a**3*c**3*e*f**4 + 2*a**3*c**2*d**2*e**3 + 14*a**3*c**2*d**2*e**2*f**2 - 134*a**3*c**2*d*e**3*f - 59*a**3*c**2*d*e**2*f**3 - 16*a**3*c**2*e**4 + 50*a**3*c**2*e**3*f**2 - 4*a**3*c**2*e**2*f**4 - 5*a**3*c*d**2*e**4 - 27*a**3*c*d**2*e**3*f**2 - 105*a**3*c*d*e**4*f + 3*a**3*c*d*e**3*f**3 - 3*a**3*c*e**5 - 27*a**3*c*e**4*f**2 + 3*a**3*c*e**3*f**4 - 15*a**3*d**2*e**4*f**2 - 3*a**3*d*e**5*f + 20*a**3*d*e**4*f**3 + 3*a**3*e**6 - 20*a**3*e**5*f**2 + 8*a**2*b**3*c**4*e + 3*a**2*b**3*c**3*e**2 - 4*a**2*b**3*c**2*e**3 + 7*a**2*b**3*c*e**4 + 7*a**2*b**3*e**5 + 7*a**2*b**2*c**5*f + 3*a**2*b**2*c**4*d*e - 64*a**2*b**2*c**4*e*f + 4*a**2*b**2*c**3*d*e**2 - 45*a**2*b**2*c**3*e**2*f + 10*a**2*b**2*c**2*d*e**3 + 20*a**2*b**2*c**2*e**3*f + 4*a**2*b**2*c*d*e**4 + a**2*b**2*c*e**4*f - 20*a**2*b**2*e**5*f + a**2*b*c**5*e - 11*a**2*b*c**5*f**2 + 8*a**2*b*c**4*e**2 + 122*a**2*b*c**4*e*f**2 + 15*a**2*b*c**4*f**4 - 41*a**2*b*c**3*e**3 + 44*a**2*b*c**3*e**2*f**2 + 24*a**2*b*c**3*e*f**4 - 41*a**2*b*c**2*e**4 - 67*a**2*b*c**2*e**3*f**2 + 27*a**2*b*c**2*e**2*f**4 + 3*a**2*b*c*e**5 - 31*a**2*b*c*e**4*f**2 + a**2*b*c*e**3*f**4 + 14*a**2*b*e**6 + 26*a**2*b*e**5*f**2 - 5*a**2*b*e**4*f**4 - 13*a**2*c**6*d + 24*a**2*c**6*f + 76*a**2*c**5*d**2*f - 32*a**2*c**5*d*e + 54*a**2*c**5*d*f**2 + 6*a**2*c**5*e*f - 56*a**2*c**5*f**3 + 84*a**2*c**4*d**2*e*f - 60*a**2*c**4*d*e**2 + 22*a**2*c**4*d*e*f**2 - 4*a**2*c**4*d*f**4 - 58*a**2*c**4*e**2*f - 91*a**2*c**4*e*f**3 - a**2*c**4*f**5 - a**2*c**3*d**2*e**2*f - 19*a**2*c**3*d*e**3 - 34*a**2*c**3*d*e**2*f**2 - 45*a**2*c**3*e**3*f + 19*a**2*c**3*e**2*f**3 - 3*a**2*c**3*e*f**5 + 23*a**2*c**2*d**2*e**3*f + 7*a**2*c**2*d*e**4 + 14*a**2*c**2*d*e**3*f**2 + 88*a**2*c**2*e**4*f + 66*a**2*c**2*e**3*f**3 - 3*a**2*c**2*e**2*f**5 + 31*a**2*c*d**2*e**4*f + 7*a**2*c*d*e**5 + 40*a**2*c*d*e**4*f**2 + 23*a**2*c*e**5*f - 16*a**2*c*e**4*f**3 - a**2*c*e**3*f**5 + 2*a**2*d*e**6 - 5*a**2*d*e**5*f**2 - 29*a**2*e**6*f - 24*a**2*e**5*f**3 - a*b**4*c**2*e**3 - 2*a*b**4*c*e**4 - a*b**4*e**5 - a*b**3*c**3*d*e**2 + 7*a*b**3*c**3*e**2*f - 2*a*b**3*c**2*d*e**3 + 7*a*b**3*c**2*e**3*f - a*b**3*c*d*e**4 + a*b**3*c*e**4*f - 2*a*b**3*e**5*f - 15*a*b**2*c**4*e**2 - 5*a*b**2*c**3*e**3 + 11*a*b**2*c**2*e**4 - 4*a*b**2*c*e**5 - 9*a*b**2*e**6 - 8*a*b*c**5*d*e - 12*a*b*c**5*e*f - 7*a*b*c**5*f**3 - 15*a*b*c**4*d*e**2 + 42*a*b*c**4*e**2*f + 34*a*b*c**4*e*f**3 - 4*a*b*c**3*d*e**3 + 14*a*b*c**3*e**3*f + 17*a*b*c**3*e**2*f**3 + a*b*c**3*e*f**5 - 6*a*b*c**2*d*e**4 - 35*a*b*c**2*e**4*f - 9*a*b*c**2*e**3*f**3 + 3*a*b*c**2*e**2*f**5 - 2*a*b*c*d*e**5 - 21*a*b*c*e**5*f + 7*a*b*c*e**4*f**3 + 3*a*b*c*e**3*f**5 + 12*a*b*e**6*f + 21*a*b*e**5*f**3 + a*b*e**4*f**5 - 14*a*c**6*d*f + 13*a*c**6*f**2 - 2*a*c**5*d**2*e - 37*a*c**5*d**2*f**2 + 47*a*c**5*d*e*f + 14*a*c**5*d*f**3 - 13*a*c**5*e**2 - 81*a*c**5*e*f**2 + 3*a*c**5*f**4 - 2*a*c**4*d**2*e**2 - 40*a*c**4*d**2*e*f**2 - 3*a*c**4*d**2*f**4 + 50*a*c**4*d*e**2*f - 3*a*c**4*d*e*f**3 - 12*a*c**4*e**3 - 7*a*c**4*e**2*f**2 - 7*a*c**3*d**2*e**3 + 28*a*c**3*d**2*e**2*f**2 - 5*a*c**3*d**2*e*f**4 - 8*a*c**3*d*e**3*f - a*c**3*d*e**2*f**3 + 13*a*c**3*e**4 + 107*a*c**3*e**3*f**2 - 12*a*c**3*e**2*f**4 + a*c**2*d**2*e**3*f**2 - 10*a*c**2*d*e**4*f + a*c**2*d*e**3*f**3 + 22*a*c**2*e**5 - 48*a*c**2*e**4*f**2 - 2*a*c**2*e**3*f**4 + 2*a*c*d**2*e**5 - 22*a*c*d**2*e**4*f**2 + a*c*d**2*e**3*f**4 + 13*a*c*d*e**5*f + 3*a*c*d*e**4*f**3 + 5*a*c*e**6 - 59*a*c*e**5*f**2 + 3*a*c*e**4*f**4 - 2*a*d*e**6*f - 4*a*d*e**5*f**3 - 2*a*e**7 + 20*a*e**6*f**2 + b**3*c**2*e**4 - b**3*c**2*e**3*f**2 - b**3*c**2*e**2*f**4 + 2*b**3*c*e**5 - 2*b**3*c*e**4*f**2 - 2*b**3*c*e**3*f**4 + b**3*e**6 - b**3*e**5*f**2 - b**3*e**4*f**4 + 2*b**2*c**3*d*e**3 - 7*b**2*c**3*e**3*f - 5*b**2*c**3*e**2*f**3 + 4*b**2*c**2*d*e**4 - 3*b**2*c**2*e**4*f - b**2*c**2*e**3*f**3 + 2*b**2*c*d*e**5 + 7*b**2*c*e**5*f + 5*b**2*c*e**4*f**3 + 6*b**2*e**6*f + 4*b**2*e**5*f**3 + b*c**4*d**2*e**2 + 7*b*c**4*e**3 + 12*b*c**4*e**2*f**2 - b*c**4*e*f**4 + 2*b*c**3*d**2*e**3 + 7*b*c**3*e**3*f**2 + 3*b*c**3*e**2*f**4 + b*c**2*d**2*e**4 - 11*b*c**2*e**5 - 2*b*c**2*e**4*f**2 + 7*b*c**2*e**3*f**4 - 5*b*c*e**6 + 4*b*c*e**5*f**2 + b*c*e**4*f**4 + 2*b*e**7 + 5*b*e**6*f**2 - 2*b*e**5*f**4 - c**5*d**2*e*f + c**5*d**2*f**3 + 7*c**5*d*e**2 + 12*c**5*d*e*f**2 - c**5*e**2*f - 3*c**5*e*f**3 + c**4*d**2*e**2*f + 9*c**4*d**2*e*f**3 - 6*c**4*d*e**2*f**2 + 2*c**4*d*e*f**4 + 12*c**4*e**3*f + 20*c**4*e**2*f**3 + 3*c**3*d**2*e**3*f - c**3*d**2*e**2*f**3 - 11*c**3*d*e**4 - 10*c**3*d*e**3*f**2 + 2*c**3*d*e**2*f**4 + 9*c**3*e**4*f - 4*c**3*e**3*f**3 - c**2*d**2*e**4*f - 6*c**2*d**2*e**3*f**3 - 5*c**2*d*e**5 + 4*c**2*d*e**4*f**2 - 2*c**2*d*e**3*f**4 - 12*c**2*e**5*f - 11*c**2*e**4*f**3 - 2*c*d**2*e**5*f - 4*c*d**2*e**4*f**3 + 2*c*d*e**6 + 5*c*d*e**5*f**2 - 2*c*d*e**4*f**4 - 9*c*e**6*f - 6*c*e**5*f**3 + 2*e**7*f + 4*e**6*f**3",
  "-12*a**7*b*c**3 + 3*a**7*b*c**2*e + 5*a**7*b*c*e**2 - 2*a**7*b*e**3 - 12*a**7*c**3*d + 12*a**7*c**3*f + 3*a**7*c**2*d*e - 3*a**7*c**2*e*f + 5*a**7*c*d*e**2 - 5*a**7*c*e**2*f - 2*a**7*d*e**3 + 2*a**7*e**3*f + 9*a**6*b**2*c**3 + 5*a**6*b**2*c**2*e - 5*a**6*b**2*c*e**2 - a**6*b**2*e**3 + 9*a**6*b*c**3*d - 16*a**6*b*c**3*f + 3*a**6*b*c**2*d*e - 14*a**6*b*c**2*e*f - 6*a**6*b*c*d*e**2 + 11*a**6*b*c*e**2*f + 3*a**6*b*e**3*f + 12*a**6*c**4 + 17*a**6*c**3*d*f + 9*a**6*c**3*e - 5*a**6*c**3*f**2 - 2*a**6*c**2*d**2*e - 13*a**6*c**2*d*e*f - 8*a**6*c**2*e**2 + 12*a**6*c**2*e*f**2 - a**6*c*d**2*e**2 - 3*a**6*c*d*e**2*f - 3*a**6*c*e**3 - a**6*c*e**2*f**2 + a**6*d**2*e**3 + 5*a**6*d*e**3*f + 2*a**6*e**4 - 4*a**6*e**3*f**2 - a**5*b**3*c**3 - 3*a**5*b**3*c**2*e + a**5*b**3*c*e**2 + a**5*b**3*e**3 - 3*a**5*b**2*c**3*d + 7*a**5*b**2*c**3*f - a**5*b**2*c**2*d*e + 13*a**5*b**2*c**2*e*f + 2*a**5*b**2*c*d*e**2 - 6*a**5*b**2*c*e**2*f - 4*a**5*b**2*e**3*f + 16*a**5*b*c**4 - 7*a**5*b*c**3*e - 9*a**5*b*c**3*f**2 - a**5*b*c**2*e**2 - 16*a**5*b*c**2*e*f**2 + 2*a**5*b*c*e**3 + 7*a**5*b*c*e**2*f**2 - 2*a**5*b*e**4 + 5*a**5*b*e**3*f**2 + 7*a**5*c**4*d - 10*a**5*c**4*f + 2*a**5*c**3*d**2*f + 11*a**5*c**3*d*e - 14*a**5*c**3*d*f**2 - 14*a**5*c**3*e*f + 7*a**5*c**3*f**3 + 5*a**5*c**2*d**2*e*f + 9*a**5*c**2*d*e**2 + 9*a**5*c**2*d*e*f**2 + 7*a**5*c**2*e**2*f + a**5*c*d**2*e**2*f - 6*a**5*c*d*e**3 + a**5*c*d*e**2*f**2 + 6*a**5*c*e**3*f - 2*a**5*c*e**2*f**3 - 2*a**5*d**2*e**3*f - 4*a**5*d*e**4 - 3*a**5*d*e**3*f**2 - 3*a**5*e**4*f - 9*a**4*b**2*c**4 - 13*a**4*b**2*c**3*e + 16*a**4*b**2*c**2*e**2 + 19*a**4*b**2*c*e**3 + 4*a**4*b**2*e**4 - 17*a**4*b*c**4*d + 13*a**4*b*c**4*f - 3*a**4*b*c**3*d*e + 30*a**4*b*c**3*e*f - 3*a**4*b*c**3*f**3 + 21*a**4*b*c**2*d*e**2 - 29*a**4*b*c**2*e**2*f - 3*a**4*b*c**2*e*f**3 + 12*a**4*b*c*d*e**3 - 44*a**4*b*c*e**3*f + 2*a**4*b*c*e**2*f**3 - 12*a**4*b*e**4*f + a**4*b*e**3*f**3 - 17*a**4*c**5 - 7*a**4*c**4*d**2 - 30*a**4*c**4*d*f - 26*a**4*c**4*e + 20*a**4*c**4*f**2 + 3*a**4*c**3*d**2*e - 2*a**4*c**3*d**2*f**2 - 12*a**4*c**3*d*e*f + 6*a**4*c**3*d*f**3 - 10*a**4*c**3*e**2 + 4*a**4*c**3*e*f**2 - a**4*c**3*f**4 + 7*a**4*c**2*d**2*e**2 - 3*a**4*c**2*d**2*e*f**2 - 26*a**4*c**2*d*e**2*f + 3*a**4*c**2*e**3 - 4*a**4*c*d**2*e**3 - 9*a**4*c*d*e**3*f - a**4*c*d*e**2*f**3 + 8*a**4*c*e**4 + 19*a**4*c*e**3*f**2 - 5*a**4*d**2*e**4 + a**4*d**2*e**3*f**2 + 6*a**4*d*e**4*f + 3*a**4*e**5 + 8*a**4*e**4*f**2 + a**3*b**3*c**4 + 5*a**3*b**3*c**3*e - 3*a**3*b**3*c**2*e**2 - 5*a**3*b**3*c*e**3 - a**3*b**3*e**4 + 6*a**3*b**2*c**4*d - 10*a**3*b**2*c**4*f + 3*a**3*b**2*c**3*d*e - 25*a**3*b**2*c**3*e*f - 7*a**3*b**2*c**2*d*e**2 + 32*a**3*b**2*c**2*e**2*f - 5*a**3*b**2*c*d*e**3 + 38*a**3*b**2*c*e**3*f + 7*a**3*b**2*e**4*f + 5*a**3*b*c**5 + 2*a**3*b*c**4*e + 12*a**3*b*c**4*f**2 - 22*a**3*b*c**3*e**2 + 43*a**3*b*c**3*e*f**2 - 19*a**3*b*c**2*e**3 - 35*a**3*b*c**2*e**2*f**2 - 14*a**3*b*c*e**4 - 53*a**3*b*c*e**3*f**2 - 8*a**3*b*e**5 - 13*a**3*b*e**4*f**2 + 20*a**3*c**5*d - 6*a**3*c**5*f + 22*a**3*c**4*d**2*f + 3*a**3*c**4*d*e + 13*a**3*c**4*d*f**2 + 16*a**3*c**4*e*f - 13*a**3*c**4*f**3 - 5*a**3*c**3*d**2*e*f - 24*a**3*c**3*d*e**2 + 4*a**3*c**3*d*e*f**2 + 26*a**3*c**3*e**2*f - 16*a**3*c**3*e*f**3 - 14*a**3*c**2*d**2*e**2*f + 2*a**3*c**2*d*e**3 + 21*a**3*c**2*d*e**2*f**2 + 37*a**3*c**2*e**3*f + 5*a**3*c**2*e**2*f**3 + 10*a**3*c*d**2*e**3*f + 13*a**3*c*d*e**4 + 2*a**3*c*d*e**3*f**2 + 17*a**3*c*e**4*f + 14*a**3*c*e**3*f**3 + 10*a**3*d**2*e**4*f + 2*a**3*d*e**5 - 7*a**3*d*e**4*f**2 + 4*a**3*e**5*f + 5*a**3*e**4*f**3 - a**2*b**4*c**3*e - a**2*b**4*c**2*e**2 + a**2*b**4*c*e**3 + a**2*b**4*e**4 - 7*a**2*b**2*c**3*e**2 - 7*a**2*b**2*c**2*e**3 - 3*a**2*b**2*c*e**4 - a**2*b**2*e**5 - a**2*b*c**5*d - 3*a**2*b*c**5*f - 8*a**2*b*c**4*d*e + 5*a**2*b*c**4*e*f + 6*a**2*b*c**4*f**3 + 5*a**2*b*c**3*d*e**2 + 30*a**2*b*c**3*e**2*f + 14*a**2*b*c**3*e*f**3 + 13*a**2*b*c**2*d*e**3 + 18*a**2*b*c**2*e**3*f - 16*a**2*b*c**2*e**2*f**3 + 5*a**2*b*c*d*e**4 - a**2*b*c*e**4*f - 21*a**2*b*c*e**3*f**3 - 2*a**2*b*e**5*f - 6*a**2*b*e**4*f**3 - a**2*c**6 - 5*a**2*c**5*d**2 + a**2*c**5*d*f + 8*a**2*c**5*e - 6*a**2*c**5*f**2 + 5*a**2*c**4*d**2*e - 15*a**2*c**4*d**2*f**2 + 33*a**2*c**4*d*e*f - 3*a**2*c**4*d*f**3 + 19*a**2*c**4*e**2 - 59*a**2*c**4*e*f**2 + a**2*c**4*f**4 + 17*a**2*c**3*d**2*e**2 - 2*a**2*c**3*d**2*e*f**2 + 10*a**2*c**3*d*e**2*f - 11*a**2*c**3*d*e*f**3 - a**2*c**3*e**3 + 10*a**2*c**3*e**2*f**2 + 3*a**2*c**3*e*f**4 + 4*a**2*c**2*d**2*e**3 + 5*a**2*c**2*d**2*e**2*f**2 - 47*a**2*c**2*d*e**3*f + a**2*c**2*d*e**2*f**3 - 19*a**2*c**2*e**4 + 37*a**2*c**2*e**3*f**2 + 3*a**2*c**2*e**2*f**4 - 3*a**2*c*d**2*e**4 - 5*a**2*c*d**2*e**3*f**2 - 31*a**2*c*d*e**4*f + 10*a**2*c*d*e**3*f**3 - 4*a**2*c*e**5 + 5*a**2*c*e**4*f**2 + a**2*c*e**3*f**4 - 5*a**2*d**2*e**4*f**2 - a**2*d*e**5*f + 5*a**2*d*e**4*f**3 + 3*a**2*e**6 - 5*a**2*e**5*f**2 - a*b**4*c**2*e**2*f - 2*a*b**4*c*e**3*f - a*b**4*e**4*f + 2*a*b**3*c**3*e**2 + 3*a*b**3*c**2*e**3 - a*b**3*e**5 + a*b**2*c**4*d*e - a*b**2*c**4*e*f + 2*a*b**2*c**3*d*e**2 + 3*a*b**2*c**3*e**2*f + a*b**2*c**2*d*e**3 + 6*a*b**2*c**2*e**3*f - a*b**2*c*e**4*f - 3*a*b**2*e**5*f - 2*a*b*c**4*e**2 + 6*a*b*c**4*e*f**2 + a*b*c**3*e**3 + 3*a*b*c**3*e**2*f**2 - a*b*c**3*e*f**4 + 11*a*b*c**2*e**4 - 13*a*b*c**2*e**3*f**2 - 3*a*b*c**2*e**2*f**4 + 9*a*b*c*e**5 - 3*a*b*c*e**4*f**2 - 3*a*b*c*e**3*f**4 + 2*a*b*e**6 + 5*a*b*e**5*f**2 - a*b*e**4*f**4 + a*c**6*f - 4*a*c**5*d*e + 7*a*c**5*d*f**2 - 3*a*c**5*f**3 - 13*a*c**4*d**2*e*f + 3*a*c**4*d**2*f**3 - 4*a*c**4*d*e**2 + 4*a*c**4*d*e*f**2 - 24*a*c**4*e**2*f + 7*a*c**4*e*f**3 - 19*a*c**3*d**2*e**2*f + 5*a*c**3*d**2*e*f**3 + 7*a*c**3*d*e**3 - 21*a*c**3*d*e**2*f**2 - 22*a*c**3*e**3*f + 23*a*c**3*e**2*f**3 + 5*a*c**2*d**2*e**3*f + 8*a*c**2*d*e**4 - 8*a*c**2*d*e**3*f**2 + 22*a*c**2*e**4*f + a*c**2*e**3*f**3 + 9*a*c*d**2*e**4*f - a*c*d**2*e**3*f**3 + 2*a*c*d*e**5 + 4*a*c*d*e**4*f**2 + 7*a*c*e**5*f - 13*a*c*e**4*f**3 - a*d*e**5*f**2 - 9*a*e**6*f - 5*a*e**5*f**3 + b**3*c**2*e**3*f + b**3*c**2*e**2*f**3 + 2*b**3*c*e**4*f + 2*b**3*c*e**3*f**3 + b**3*e**5*f + b**3*e**4*f**3 - b**2*c**3*e**3 - 2*b**2*c**3*e**2*f**2 - 2*b**2*c**2*e**4 - 3*b**2*c**2*e**3*f**2 - b**2*c*e**5 + b**2*e**5*f**2 - b*c**4*d*e**2 + 2*b*c**4*e**2*f + b*c**4*e*f**3 - 2*b*c**3*d*e**3 - 3*b*c**3*e**2*f**3 - b*c**2*d*e**4 - 5*b*c**2*e**4*f - 7*b*c**2*e**3*f**3 - 2*b*c*e**5*f - b*c*e**4*f**3 + b*e**6*f + 2*b*e**5*f**3 - c**5*d**2*f**2 + 2*c**5*d*e*f - 4*c**5*e*f**2 + 5*c**4*d**2*e*f**2 + c**4*d*e**2*f - 2*c**4*d*e*f**3 + 11*c**4*e**2*f**2 + 9*c**3*d**2*e**2*f**2 - 3*c**3*d*e**3*f - 2*c**3*d*e**2*f**3 + 15*c**3*e**3*f**2 - 4*c**2*d**2*e**3*f**2 - c**2*d*e**4*f + 2*c**2*d*e**3*f**3 - 17*c**2*e**4*f**2 - 6*c*d**2*e**4*f**2 + c*d*e**5*f + 2*c*d*e**4*f**3 - 9*c*e**5*f**2 + 6*e**6*f**2",
  "7*a**7*b*c**2 - 7*a**7*b*c*e + 2*a**7*b*e**2 + 7*a**7*c**2*d - 7*a**7*c**2*f - 7*a**7*c*d*e + 7*a**7*c*e*f + 2*a**7*d*e**2 - 2*a**7*e**2*f - 10*a**6*b**2*c**2 + 4*a**6*b**2*c*e + a**6*b**2*e**2 - 9*a**6*b*c**2*d + 22*a**6*b*c**2*f + 6*a**6*b*c*d*e - 8*a**6*b*c*e*f - 3*a**6*b*e**2*f - 7*a**6*c**3 + a**6*c**2*d**2 - 3*a**6*c**2*d*f - 5*a**6*c**2*f**2 + 2*a**6*c*d**2*e + 8*a**6*c*d*e*f + 5*a**6*c*e**2 - 3*a**6*c*e*f**2 - a**6*d**2*e**2 - 5*a**6*d*e**2*f - 2*a**6*e**3 + 4*a**6*e**2*f**2 + 2*a**5*b**3*c**2 - a**5*b**3*e**2 + 3*a**5*b**2*c**2*d - 14*a**5*b**2*c**2*f - 2*a**5*b**2*c*d*e + 2*a**5*b**2*c*e*f + 4*a**5*b**2*e**2*f - 8*a**5*b*c**3 + 7*a**5*b*c**2*e + 19*a**5*b*c**2*f**2 - 4*a**5*b*c*e**2 - 2*a**5*b*c*e*f**2 + 2*a**5*b*e**3 - 5*a**5*b*e**2*f**2 - 8*a**5*c**3*d + a**5*c**3*f - 4*a**5*c**2*d**2*f - 11*a**5*c**2*d*e + 4*a**5*c**2*d*f**2 + 8*a**5*c**2*e*f - 6*a**5*c**2*f**3 - 3*a**5*c*d**2*e*f + 2*a**5*c*d*e**2 - 4*a**5*c*d*e*f**2 - 9*a**5*c*e**2*f + 2*a**5*c*e*f**3 + 2*a**5*d**2*e**2*f + 4*a**5*d*e**3 + 3*a**5*d*e**2*f**2 + 3*a**5*e**3*f + 14*a**4*b**2*c**3 + 2*a**4*b**2*c**2*e - 15*a**4*b**2*c*e**2 - 4*a**4*b**2*e**3 + 16*a**4*b*c**3*d - 33*a**4*b*c**3*f - 9*a**4*b*c**2*d*e - 4*a**4*b*c**2*e*f + 7*a**4*b*c**2*f**3 - 12*a**4*b*c*d*e**2 + 32*a**4*b*c*e**2*f - a**4*b*c*e*f**3 + 12*a**4*b*e**3*f - a**4*b*e**2*f**3 + 16*a**4*c**4 + 2*a**4*c**3*d**2 + 21*a**4*c**3*d*f + 16*a**4*c**3*e - 11*a**4*c**3*f**2 - 6*a**4*c**2*d**2*e + 3*a**4*c**2*d**2*f**2 + 9*a**4*c**2*d*e*f - 5*a**4*c**2*d*f**3 + a**4*c**2*e**2 + 6*a**4*c**2*e*f**2 - a**4*c*d**2*e**2 + a**4*c*d**2*e*f**2 + 15*a**4*c*d*e**2*f + a**4*c*d*e*f**3 - 5*a**4*c*e**3 - 11*a**4*c*e**2*f**2 + 5*a**4*d**2*e**3 - a**4*d**2*e**2*f**2 - 6*a**4*d*e**3*f - 3*a**4*e**4 - 8*a**4*e**3*f**2 - 2*a**3*b**3*c**3 - 2*a**3*b**3*c**2*e + 4*a**3*b**3*c*e**2 + a**3*b**3*e**3 - 6*a**3*b**2*c**3*d + 17*a**3*b**2*c**3*f + 2*a**3*b**2*c**2*d*e + 2*a**3*b**2*c**2*e*f + 5*a**3*b**2*c*d*e**2 - 31*a**3*b**2*c*e**2*f - 7*a**3*b**2*e**3*f - 7*a**3*b*c**4 + 3*a**3*b*c**3*e - 23*a**3*b*c**3*f**2 + 11*a**3*b*c**2*e**2 - 9*a**3*b*c**2*e*f**2 + a**3*b*c**2*f**4 + 6*a**3*b*c*e**3 + 40*a**3*b*c*e**2*f**2 + 8*a**3*b*e**4 + 13*a**3*b*e**3*f**2 - 18*a**3*c**4*d + 16*a**3*c**4*f - 8*a**3*c**3*d**2*f + 12*a**3*c**3*d*e - a**3*c**3*d*f**2 - 18*a**3*c**3*e*f + 7*a**3*c**3*f**3 + 14*a**3*c**2*d**2*e*f + 9*a**3*c**2*d*e**2 - 10*a**3*c**2*d*e*f**2 - 20*a**3*c**2*e**2*f + 8*a**3*c**2*e*f**3 - 11*a**3*c*d*e**3 - 9*a**3*c*d*e**2*f**2 - 13*a**3*c*e**3*f - 9*a**3*c*e**2*f**3 - 10*a**3*d**2*e**3*f - 2*a**3*d*e**4 + 7*a**3*d*e**3*f**2 - 4*a**3*e**4*f - 5*a**3*e**3*f**3 + a**2*b**4*c**2*e - a**2*b**4*e**3 + a**2*b**2*c**3*e + 6*a**2*b**2*c**2*e**2 + 2*a**2*b**2*c*e**3 + a**2*b**2*e**4 + 2*a**2*b*c**4*d + 3*a**2*b*c**4*f + 5*a**2*b*c**3*d*e - 13*a**2*b*c**3*e*f - 9*a**2*b*c**3*f**3 - 8*a**2*b*c**2*d*e**2 - 16*a**2*b*c**2*e**2*f - 5*a**2*b*c*d*e**3 - a**2*b*c*e**3*f + 15*a**2*b*c*e**2*f**3 + 2*a**2*b*e**4*f + 6*a**2*b*e**3*f**3 + a**2*c**5 + 4*a**2*c**4*d**2 - 11*a**2*c**4*d*f - 9*a**2*c**4*e + 15*a**2*c**4*f**2 - 10*a**2*c**3*d**2*e + 6*a**2*c**3*d**2*f**2 - 25*a**2*c**3*d*e*f + 6*a**2*c**3*d*f**3 - 9*a**2*c**3*e**2 + 28*a**2*c**3*e*f**2 - a**2*c**3*f**4 - 7*a**2*c**2*d**2*e**2 - 5*a**2*c**2*d**2*e*f**2 + 17*a**2*c**2*d*e**2*f + 4*a**2*c**2*d*e*f**3 + 12*a**2*c**2*e**3 - 30*a**2*c**2*e**2*f**2 - 2*a**2*c**2*e*f**4 + 3*a**2*c*d**2*e**3 + 30*a**2*c*d*e**3*f - 5*a**2*c*d*e**2*f**3 + 7*a**2*c*e**4 - 10*a**2*c*e**3*f**2 - a**2*c*e**2*f**4 + 5*a**2*d**2*e**3*f**2 + a**2*d*e**4*f - 5*a**2*d*e**3*f**3 - 3*a**2*e**5 + 5*a**2*e**4*f**2 + a*b**4*c*e**2*f + a*b**4*e**3*f - 2*a*b**3*c**2*e**2 - a*b**3*c*e**3 + a*b**3*e**4 - a*b**2*c**3*d*e + a*b**2*c**3*e*f - a*b**2*c**2*d*e**2 - 4*a*b**2*c**2*e**2*f - 2*a*b**2*c*e**3*f + 3*a*b**2*e**4*f + 2*a*b*c**3*e**2 - 6*a*b*c**3*e*f**2 - 4*a*b*c**2*e**3 + 4*a*b*c**2*e**2*f**2 + a*b*c**2*e*f**4 - 7*a*b*c*e**4 + 8*a*b*c*e**3*f**2 + 2*a*b*c*e**2*f**4 - 2*a*b*e**5 - 5*a*b*e**4*f**2 + a*b*e**3*f**4 - a*c**5*f + a*c**4*d**2*f + 4*a*c**4*d*e - 8*a*c**4*d*f**2 + a*c**4*e*f + 3*a*c**4*f**3 + 15*a*c**3*d**2*e*f - 3*a*c**3*d**2*f**3 - a*c**3*d*e**2 + 7*a*c**3*d*e*f**2 + 25*a*c**3*e**2*f - 12*a*c**3*e*f**3 + 4*a*c**2*d**2*e**2*f - a*c**2*d**2*e*f**3 - 6*a*c**2*d*e**3 + 13*a*c**2*d*e**2*f**2 - 6*a*c**2*e**3*f - 9*a*c**2*e**2*f**3 - 9*a*c*d**2*e**3*f + a*c*d**2*e**2*f**3 - 2*a*c*d*e**4 - 5*a*c*d*e**3*f**2 - 16*a*c*e**4*f + 8*a*c*e**3*f**3 + a*d*e**4*f**2 + 9*a*e**5*f + 5*a*e**4*f**3 - b**3*c*e**3*f - b**3*c*e**2*f**3 - b**3*e**4*f - b**3*e**3*f**3 + b**2*c**2*e**3 + 2*b**2*c**2*e**2*f**2 + b**2*c*e**4 + b**2*c*e**3*f**2 - b**2*e**4*f**2 + b*c**3*d*e**2 - 2*b*c**3*e**2*f - b*c**3*e*f**3 + b*c**2*d*e**3 + 2*b*c**2*e**3*f + 4*b*c**2*e**2*f**3 + 3*b*c*e**4*f + 3*b*c*e**3*f**3 - b*e**5*f - 2*b*e**4*f**3 + c**4*d**2*f**2 - 2*c**4*d*e*f + 4*c**4*e*f**2 - 7*c**3*d**2*e*f**2 + c**3*d*e**2*f + 2*c**3*d*e*f**3 - 16*c**3*e**2*f**2 - 2*c**2*d**2*e**2*f**2 + 2*c**2*d*e**3*f + 2*c**2*e**3*f**2 + 6*c*d**2*e**3*f**2 - c*d*e**4*f - 2*c*d*e**3*f**3 + 15*c*e**4*f**2 - 6*e**5*f**2",
  "-5*a**6*b*c**2 + 31*a**6*b*c*e - 12*a**6*b*e**2 - 5*a**6*c**2*d + 5*a**6*c**2*f + 31*a**6*c*d*e - 31*a**6*c*e*f - 12*a**6*d*e**2 + 12*a**6*e**2*f - a**5*b**2*c**2 - 10*a**5*b**2*c*e + 2*a**5*b**2*e**2 + 6*a**5*b*c**2*f - 6*a**5*b*c*d*e + 28*a**5*b*c*e*f - 6*a**5*b*e**2*f + 5*a**5*c**3 + a**5*c**2*d**2 + 14*a**5*c**2*d*f - 26*a**5*c**2*e - 10*a**5*c**2*f**2 + 4*a**5*c*d**2*e - 48*a**5*c*d*e*f - 19*a**5*c*e**2 + 13*a**5*c*e*f**2 - 2*a**5*d**2*e**2 + 22*a**5*d*e**2*f + 12*a**5*e**3 - 8*a**5*e**2*f**2 + a**4*b**3*c**2 - a**4*b**3*c*e + 2*a**4*b**3*e**2 - 7*a**4*b**2*c**2*f + 2*a**4*b**2*c*d*e + 10*a**4*b**2*c*e*f - 8*a**4*b**2*e**2*f + 8*a**4*b*c**3 - 54*a**4*b*c**2*e + 10*a**4*b*c**2*f**2 + 37*a**4*b*c*e**2 + 3*a**4*b*c*e*f**2 - a**4*b*e**3 + 2*a**4*b*e**2*f**2 - a**4*c**3*d - 9*a**4*c**3*f - 2*a**4*c**2*d**2*f - 16*a**4*c**2*d*e - 10*a**4*c**2*d*f**2 + 7*a**4*c**2*e*f + a**4*c**2*f**3 - 9*a**4*c*d**2*e*f + 7*a**4*c*d*e**2 + 25*a**4*c*d*e*f**2 + 27*a**4*c*e**2*f - 7*a**4*c*e*f**3 + 4*a**4*d**2*e**2*f + 3*a**4*d*e**3 - 14*a**4*d*e**2*f**2 - 21*a**4*e**3*f + 4*a**4*e**2*f**3 + 5*a**3*b**2*c**3 - 6*a**3*b**2*c**2*e + 3*a**3*b**2*c*e**2 - a**3*b**2*e**3 - a**3*b*c**3*d - 20*a**3*b*c**3*f + 15*a**3*b*c**2*d*e + 20*a**3*b*c**2*e*f + 4*a**3*b*c**2*f**3 - a**3*b*c*d*e**2 + 14*a**3*b*c*e**2*f + a**3*b*c*e*f**3 - 11*a**3*b*e**3*f - 2*a**3*b*e**2*f**3 - a**3*c**4 - 5*a**3*c**3*d**2 - 9*a**3*c**3*d*f + 26*a**3*c**3*e + 9*a**3*c**3*f**2 + 26*a**3*c**2*d**2*e + a**3*c**2*d**2*f**2 + 69*a**3*c**2*d*e*f + a**3*c**2*d*f**3 + 21*a**3*c**2*e**2 - 42*a**3*c**2*e*f**2 - a**3*c**2*f**4 - 7*a**3*c*d**2*e**2 + 5*a**3*c*d**2*e*f**2 - 20*a**3*c*d*e**2*f - 6*a**3*c*d*e*f**3 - 20*a**3*c*e**3 + 3*a**3*c*e**2*f**2 + a**3*c*e*f**4 - 2*a**3*d**2*e**2*f**2 - 9*a**3*d*e**3*f + 4*a**3*d*e**2*f**3 - a**3*e**4 + 16*a**3*e**3*f**2 - a**2*b**5*c*e + a**2*b**5*e**2 - a**2*b**3*c**3 + 8*a**2*b**3*c**2*e - 8*a**2*b**3*c*e**2 + 7*a**2*b**2*c**3*f + a**2*b**2*c**2*d*e - 41*a**2*b**2*c**2*e*f - 3*a**2*b**2*c*d*e**2 + 36*a**2*b**2*c*e**2*f + a**2*b**2*e**3*f - 2*a**2*b*c**4 + 5*a**2*b*c**3*e - 11*a**2*b*c**3*f**2 + 10*a**2*b*c**2*e**2 + 51*a**2*b*c**2*e*f**2 + a**2*b*c**2*f**4 - 24*a**2*b*c*e**3 - 31*a**2*b*c*e**2*f**2 + 6*a**2*b*e**4 - 4*a**2*b*e**3*f**2 - a**2*b*e**2*f**4 + 2*a**2*c**4*d + 10*a**2*c**4*f + 14*a**2*c**3*d**2*f - 40*a**2*c**3*d*e + 12*a**2*c**3*d*f**2 + 9*a**2*c**3*e*f - 6*a**2*c**3*f**3 - 45*a**2*c**2*d**2*e*f + 26*a**2*c**2*d*e**2 - 20*a**2*c**2*d*e*f**2 - 95*a**2*c**2*e**2*f + a**2*c**2*e*f**3 + 11*a**2*c*d**2*e**2*f - 16*a**2*c*d*e**3 - 2*a**2*c*d*e**2*f**2 + 62*a**2*c*e**3*f + 12*a**2*c*e**2*f**3 + 7*a**2*d*e**4 + 7*a**2*d*e**3*f**2 - 2*a**2*e**4*f - 5*a**2*e**3*f**3 - a*b**5*e**2*f + 2*a*b**4*c*e**2 - a*b**4*e**3 + a*b**3*c**2*d*e - a*b**3*c**2*e*f + 5*a*b**3*c*e**2*f - 4*a*b**3*e**3*f + 4*a*b**2*c**3*e - 22*a*b**2*c**2*e**2 + 24*a*b**2*c*e**3 - 7*a*b**2*e**4 + a*b*c**4*d - 9*a*b*c**3*d*e - a*b*c**3*e*f - 3*a*b*c**3*f**3 + 7*a*b*c**2*d*e**2 + 10*a*b*c**2*e**2*f + 15*a*b*c**2*e*f**3 + 4*a*b*c*d*e**3 - 9*a*b*c*e**3*f - 12*a*b*c*e**2*f**3 + 6*a*b*e**4*f - a*c**4*d**2 - 10*a*c**4*d*f + 3*a*c**4*e + 9*a*c**4*f**2 + 12*a*c**3*d**2*e - 9*a*c**3*d**2*f**2 + 38*a*c**3*d*e*f + 3*a*c**3*d*f**3 - 6*a*c**3*e**2 - 54*a*c**3*e*f**2 - 11*a*c**2*d**2*e**2 + 16*a*c**2*d**2*e*f**2 - 21*a*c**2*d*e**2*f - 7*a*c**2*d*e*f**3 - 8*a*c**2*e**3 + 68*a*c**2*e**2*f**2 + 7*a*c*d**2*e**3 - 3*a*c*d**2*e**2*f**2 + 7*a*c*d*e**3*f + 5*a*c*d*e**2*f**3 + 15*a*c*e**4 - 17*a*c*e**3*f**2 - 7*a*d*e**4*f - a*d*e**3*f**3 - 7*a*e**5 - 5*a*e**4*f**2 + b**4*e**3*f + b**4*e**2*f**3 - b**3*c*e**3 - 2*b**3*c*e**2*f**2 + b**3*e**3*f**2 - b**2*c**2*d*e**2 + 2*b**2*c**2*e**2*f + b**2*c**2*e*f**3 - 4*b**2*c*e**3*f - 5*b**2*c*e**2*f**3 + 2*b**2*e**4*f + 3*b**2*e**3*f**3 - 3*b*c**3*e**2 - 4*b*c**3*e*f**2 + 13*b*c**2*e**3 + 21*b*c**2*e**2*f**2 - 15*b*c*e**4 - 23*b*c*e**3*f**2 + 7*b*e**5 + 7*b*e**4*f**2 + c**4*d**2*f - 3*c**4*d*e - c**4*d*f**2 + 3*c**4*e*f - 10*c**3*d**2*e*f + 13*c**3*d*e**2 + 10*c**3*d*e*f**2 - 20*c**3*e**2*f - 2*c**3*e*f**3 + 13*c**2*d**2*e**2*f + c**2*d**2*e*f**3 - 15*c**2*d*e**3 - 16*c**2*d*e**2*f**2 + 38*c**2*e**3*f + 7*c**2*e**2*f**3 - 7*c*d**2*e**3*f - c*d**2*e**2*f**3 + 7*c*d*e**4 + 7*c*d*e**3*f**2 - 29*c*e**4*f - 6*c*e**3*f**3 + 7*e**5*f + e**4*f**3",
  "-6*a**7*b*c + 2*a**7*b*e - 6*a**7*c*d + 6*a**7*c*f + 2*a**7*d*e - 2*a**7*e*f + 6*a**6*b**2*c + a**6*b**2*e + 6*a**6*b*c*d - 13*a**6*b*c*f - 3*a**6*b*e*f + 6*a**6*c**2 + 5*a**6*c*d*f + 4*a**6*c*e + a**6*c*f**2 - a**6*d**2*e - 5*a**6*d*e*f - 2*a**6*e**2 + 4*a**6*e*f**2 - a**5*b**3*c - a**5*b**3*e - 2*a**5*b**2*c*d + 7*a**5*b**2*c*f + 4*a**5*b**2*e*f - 5*a**5*b*c**2 - 12*a**5*b*c*e - 8*a**5*b*c*f**2 + 2*a**5*b*e**2 - 5*a**5*b*e*f**2 - 8*a**5*c**2*d + 10*a**5*c**2*f + a**5*c*d**2*f - 2*a**5*c*d*e - 2*a**5*c*d*f**2 + 2*a**5*c*e*f + 2*a**5*c*f**3 + 2*a**5*d**2*e*f + 4*a**5*d*e**2 + 3*a**5*d*e*f**2 + 3*a**5*e**2*f + 13*a**4*b**2*c**2 - 9*a**4*b**2*c*e - 4*a**4*b**2*e**2 + 10*a**4*b*c**2*d - 35*a**4*b*c**2*f - 12*a**4*b*c*d*e + 19*a**4*b*c*e*f - 3*a**4*b*c*f**3 + 12*a**4*b*e**2*f - a**4*b*e*f**3 + 2*a**4*c**3 - 2*a**4*c**2*d**2 - 22*a**4*c**2*d*f + 7*a**4*c**2*e + 26*a**4*c**2*f**2 - 7*a**4*c*d**2*e - a**4*c*d**2*f**2 + 23*a**4*c*d*e*f + a**4*c*e**2 - 15*a**4*c*e*f**2 + a**4*c*f**4 + 5*a**4*d**2*e**2 - a**4*d**2*e*f**2 - 6*a**4*d*e**2*f - 3*a**4*e**3 - 8*a**4*e**2*f**2 - 3*a**3*b**3*c**2 + 4*a**3*b**3*c*e + a**3*b**3*e**2 - 3*a**3*b**2*c**2*d + 23*a**3*b**2*c**2*f + 5*a**3*b**2*c*d*e - 29*a**3*b**2*c*e*f - 7*a**3*b**2*e**2*f - 9*a**3*b*c**3 + 19*a**3*b*c**2*e - 35*a**3*b*c**2*f**2 - 4*a**3*b*c*e**2 + 30*a**3*b*c*e*f**2 - a**3*b*c*f**4 + 8*a**3*b*e**3 + 13*a**3*b*e**2*f**2 - 2*a**3*c**3*d + 24*a**3*c**3*f + 12*a**3*c**2*d**2*f + 21*a**3*c**2*d*e + 7*a**3*c**2*d*f**2 - 12*a**3*c**2*e*f + 6*a**3*c**2*f**3 + 12*a**3*c*d**2*e*f - 10*a**3*c*d*e**2 - 17*a**3*c*d*e*f**2 + a**3*c*d*f**4 - 14*a**3*c*e**2*f - 4*a**3*c*e*f**3 - 10*a**3*d**2*e**2*f - 2*a**3*d*e**3 + 7*a**3*d*e**2*f**2 - 4*a**3*e**3*f - 5*a**3*e**2*f**3 + a**2*b**4*c*e - a**2*b**4*e**2 + 2*a**2*b**2*c**2*e + a**2*b**2*c*e**2 + a**2*b**2*e**3 + 3*a**2*b*c**3*d + 3*a**2*b*c**3*f - 4*a**2*b*c**2*d*e - 19*a**2*b*c**2*e*f - 11*a**2*b*c**2*f**3 - 5*a**2*b*c*d*e**2 - 3*a**2*b*c*e**2*f + 14*a**2*b*c*e*f**3 + 2*a**2*b*e**3*f + 6*a**2*b*e**2*f**3 + a**2*c**4 - 22*a**2*c**3*d*f - 10*a**2*c**3*e + 25*a**2*c**3*f**2 - 12*a**2*c**2*d**2*e - 5*a**2*c**2*d**2*f**2 - 14*a**2*c**2*d*e*f + 6*a**2*c**2*d*f**3 + a**2*c**2*e**2 - 19*a**2*c**2*e*f**2 - a**2*c**2*f**4 + 3*a**2*c*d**2*e**2 - 6*a**2*c*d**2*e*f**2 + 30*a**2*c*d*e**2*f - a**2*c*d*e*f**3 + 12*a**2*c*e**3 - 13*a**2*c*e**2*f**2 - 2*a**2*c*e*f**4 + 5*a**2*d**2*e**2*f**2 + a**2*d*e**3*f - 5*a**2*d*e**2*f**3 - 3*a**2*e**4 + 5*a**2*e**3*f**2 + a*b**4*e**2*f - 2*a*b**3*c*e**2 + a*b**3*e**3 - a*b**2*c**2*d*e + a*b**2*c**2*e*f - 5*a*b**2*c*e**2*f + 3*a*b**2*e**3*f + 2*a*b*c**2*e**2 - 6*a*b*c**2*e*f**2 - 6*a*b*c*e**3 + 14*a*b*c*e**2*f**2 + a*b*c*e*f**4 - 2*a*b*e**4 - 5*a*b*e**3*f**2 + a*b*e**2*f**4 - a*c**4*f + 2*a*c**3*d**2*f + 4*a*c**3*d*e - 9*a*c**3*d*f**2 + 2*a*c**3*e*f + 3*a*c**3*f**3 + 16*a*c**2*d**2*e*f - 3*a*c**2*d**2*f**3 - 5*a*c**2*d*e**2 + 20*a*c**2*d*e*f**2 + 24*a*c**2*e**2*f - 16*a*c**2*e*f**3 - 9*a*c*d**2*e**2*f + a*c*d**2*e*f**3 - 2*a*c*d*e**3 - 6*a*c*d*e**2*f**2 - 28*a*c*e**3*f + 4*a*c*e**2*f**3 + a*d*e**3*f**2 + 9*a*e**4*f + 5*a*e**3*f**3 - b**3*e**3*f - b**3*e**2*f**3 + b**2*c*e**3 + 2*b**2*c*e**2*f**2 - b**2*e**3*f**2 + b*c**2*d*e**2 - 2*b*c**2*e**2*f - b*c**2*e*f**3 + 4*b*c*e**3*f + 5*b*c*e**2*f**3 - b*e**4*f - 2*b*e**3*f**3 + c**3*d**2*f**2 - 2*c**3*d*e*f + 4*c**3*e*f**2 - 9*c**2*d**2*e*f**2 + 3*c**2*d*e**2*f + 2*c**2*d*e*f**3 - 21*c**2*e**2*f**2 + 6*c*d**2*e**2*f**2 - c*d*e**3*f - 2*c*d*e**2*f**3 + 22*c*e**3*f**2 - 6*e**4*f**2",
  "-5*a**7*b*c + 3*a**7*b*e - 5*a**7*c*d + 5*a**7*c*f + 3*a**7*d*e - 3*a**7*e*f - a**6*b**2*c - a**6*b**2*e + 6*a**6*b*c*f + 5*a**6*c**2 + a**6*c*d**2 + 14*a**6*c*d*f + 2*a**6*c*e - 10*a**6*c*f**2 + a**6*d**2*e - 8*a**6*d*e*f - 3*a**6*e**2 + 4*a**6*e*f**2 + a**5*b**3*c - a**5*b**3*e - 7*a**5*b**2*c*f + a**5*b**2*e*f + 8*a**5*b*c**2 - 8*a**5*b*c*e + 10*a**5*b*c*f**2 + 2*a**5*b*e**2 + a**5*b*e*f**2 - a**5*c**2*d - 9*a**5*c**2*f - 2*a**5*c*d**2*f - 8*a**5*c*d*e - 10*a**5*c*d*f**2 - 5*a**5*c*e*f + a**5*c*f**3 - 2*a**5*d**2*e*f + 9*a**5*d*e*f**2 + 6*a**5*e**2*f - 4*a**5*e*f**3 + 5*a**4*b**2*c**2 + 3*a**4*b**2*c*e + 3*a**4*b**2*e**2 - a**4*b*c**2*d - 20*a**4*b*c**2*f + 4*a**4*b*c*d*e - 7*a**4*b*c*e*f + 4*a**4*b*c*f**3 - a**4*b*e**2*f + 3*a**4*b*e*f**3 - a**4*c**3 - 5*a**4*c**2*d**2 - 9*a**4*c**2*d*f + 6*a**4*c**2*e + 9*a**4*c**2*f**2 - a**4*c*d**2*e + a**4*c*d**2*f**2 + 18*a**4*c*d*e*f + a**4*c*d*f**3 + 7*a**4*c*e**2 - a**4*c*e*f**2 - a**4*c*f**4 + a**4*d**2*e*f**2 - 2*a**4*d*e**2*f - 4*a**4*d*e*f**3 - a**4*e**3 - 5*a**4*e**2*f**2 - a**3*b**3*c**2 + a**3*b**3*c*e - a**3*b**3*e**2 + 7*a**3*b**2*c**2*f - a**3*b**2*c*d*e - 6*a**3*b**2*c*e*f + 3*a**3*b**2*e**2*f - 2*a**3*b*c**3 - 2*a**3*b*c**2*e - 11*a**3*b*c**2*f**2 - 8*a**3*b*c*e**2 + 11*a**3*b*c*e*f**2 + a**3*b*c*f**4 - 2*a**3*b*e**3 - 4*a**3*b*e**2*f**2 + a**3*b*e*f**4 + 2*a**3*c**3*d + 10*a**3*c**3*f + 14*a**3*c**2*d**2*f - 3*a**3*c**2*d*e + 12*a**3*c**2*d*f**2 + 14*a**3*c**2*e*f - 6*a**3*c**2*f**3 + a**3*c*d**2*e*f - 3*a**3*c*d*e**2 - 7*a**3*c*d*e*f**2 - 12*a**3*c*e**2*f - a**3*c*e*f**3 + 2*a**3*d*e**2*f**2 + 4*a**3*e**3*f + 4*a**3*e**2*f**3 + a**2*b**2*c**2*e + a**2*b**2*e**3 + a**2*b*c**3*d - a**2*b*c**2*d*e - 5*a**2*b*c**2*e*f - 3*a**2*b*c**2*f**3 + 2*a**2*b*c*d*e**2 + a**2*b*c*e**2*f + 5*a**2*b*c*e*f**3 + a**2*b*e**3*f - a**2*b*e**2*f**3 - a**2*c**3*d**2 - 10*a**2*c**3*d*f + 9*a**2*c**3*f**2 - a**2*c**2*d**2*e - 9*a**2*c**2*d**2*f**2 - 3*a**2*c**2*d*e*f + 3*a**2*c**2*d*f**3 + a**2*c**2*e**2 - 16*a**2*c**2*e*f**2 - a**2*c*d**2*e*f**2 + 2*a**2*c*d*e**2*f - a**2*c*d*e*f**3 + 2*a**2*c*e**3 + 8*a**2*c*e**2*f**2 - 3*a**2*e**3*f**2 - a*b*c*e**3 + a*b*c*e**2*f**2 - a*b*e**3*f**2 + a*c**3*d**2*f - a*c**3*d*f**2 + 3*a*c**2*d**2*e*f - a*c**2*d*e**2 + 3*a*c**2*d*e*f**2 + 2*a*c**2*e**2*f - 2*a*c**2*e*f**3 + a*c*d**2*e*f**3 - a*c*d*e**2*f**2 - 3*a*c*e**3*f + 2*a*c*e**2*f**3 - c**2*d**2*e*f**2 - c**2*e**2*f**2 + c*e**3*f**2",
  "-8*a**6*b*c - 8*a**6*c*d + 8*a**6*c*f + 17*a**5*b**2*c + 4*a**5*b**2*e + 15*a**5*b*c*d - 41*a**5*b*c*f - 8*a**5*b*e*f + 8*a**5*c**2 - 2*a**5*c*d**2 - 6*a**5*c*d*f + 8*a**5*c*e + 16*a**5*c*f**2 - 4*a**5*d**2*e + 4*a**5*e*f**2 - 4*a**4*b**3*c - a**4*b**3*e - 5*a**4*b**2*c*d + 28*a**4*b**2*c*f + 8*a**4*b**2*e*f - 5*a**4*b*c**2 - 16*a**4*b*c*e - 37*a**4*b*c*f**2 - 6*a**4*b*e**2 - 12*a**4*b*e*f**2 + a**4*c**2*d + 18*a**4*c**2*f + 7*a**4*c*d**2*f + 9*a**4*c*d*e + 4*a**4*c*d*f**2 + 9*a**4*c*e*f + 7*a**4*c*f**3 + 8*a**4*d**2*e*f + 2*a**4*d*e**2 - 4*a**4*d*e*f**2 + 6*a**4*e**2*f + 4*a**4*e*f**3 - 6*a**3*b**2*c**2 - a**3*b**2*c*e - 2*a**3*b**2*e**2 - 5*a**3*b*c**2*d + 18*a**3*b*c**2*f + 3*a**3*b*c*d*e - 5*a**3*b*c*e*f - 14*a**3*b*c*f**3 + 3*a**3*b*e**2*f - 6*a**3*b*e*f**3 - 13*a**3*c**3 + a**3*c**2*d**2 - 34*a**3*c**2*d*f - 13*a**3*c**2*e + 28*a**3*c**2*f**2 - 2*a**3*c*d**2*e - 5*a**3*c*d**2*f**2 - 26*a**3*c*d*e*f + 4*a**3*c*d*f**3 - 2*a**3*c*e**2 + 6*a**3*c*e*f**2 + 2*a**3*c*f**4 - 4*a**3*d**2*e*f**2 + a**3*d*e**2*f + 3*a**3*d*e*f**3 + 2*a**3*e**3 - 7*a**3*e**2*f**2 + a**3*e*f**4 + 2*a**2*b**3*c*e + 2*a**2*b**3*e**2 + 3*a**2*b**2*c**2*d - a**2*b**2*c**2*f + a**2*b**2*c*d*e - 2*a**2*b**2*c*e*f - 8*a**2*b**2*e**2*f + 9*a**2*b*c**2*e - a**2*b*c**2*f**2 + 7*a**2*b*c*e**2 - 7*a**2*b*c*e*f**2 - 3*a**2*b*c*f**4 + 3*a**2*b*e**3 + 9*a**2*b*e**2*f**2 - 2*a**2*b*e*f**4 + 14*a**2*c**3*d - 2*a**2*c**3*f + 6*a**2*c**2*d**2*f + 10*a**2*c**2*d*e - 4*a**2*c**2*d*f**2 + 16*a**2*c**2*e*f + 5*a**2*c**2*f**3 + 9*a**2*c*d**2*e*f + 2*a**2*c*d*e**2 + 7*a**2*c*d*e*f**2 + a**2*c*d*f**4 + 8*a**2*c*e**2*f - 5*a**2*c*e*f**3 - a**2*d*e**2*f**2 + a**2*d*e*f**4 - 9*a**2*e**3*f - 5*a**2*e**2*f**3 - a*b**3*e**2*f - a*b**2*c*e**2 - 2*a*b**2*e**3 - 5*a*b*c**2*d*e + 2*a*b*c**2*e*f + a*b*c**2*f**3 - 2*a*b*c*d*e**2 - 8*a*b*c*e**2*f - 2*a*b*c*e*f**3 + 2*a*b*e**3*f + 7*a*b*e**2*f**3 - 3*a*c**3*d**2 - a*c**3*d*f + a*c**3*f**2 - a*c**2*d**2*e - 2*a*c**2*d**2*f**2 - 8*a*c**2*d*e*f - 3*a*c**2*d*f**3 + 2*a*c**2*e**2 - 6*a*c**2*e*f**2 - 5*a*c*d**2*e*f**2 + 3*a*c*d*e**2*f + 2*a*c*d*e*f**3 + a*c*e**3 - 14*a*c*e**2*f**2 - a*c*e*f**4 - 2*a*d*e**2*f**3 + 5*a*e**3*f**2 - a*e**2*f**4 + b**2*e**3*f + b**2*e**2*f**3 - b*c*e**3 + b*c*e**2*f**2 + 2*b*e**3*f**2 - c**2*d*e**2 + c**2*d*e*f**2 + c**2*e*f**3 - 2*c*d**2*e*f**3 + 2*c*d*e**2*f**2 - c*e**3*f - 5*c*e**2*f**3 + 2*e**3*f**3",
  "-3*a**6*b*c - 4*a**6*b*e - 3*a**6*c*d + 3*a**6*c*f - 4*a**6*d*e + 4*a**6*e*f + 10*a**5*b**2*c + 5*a**5*b**2*e + 15*a**5*b*c*d - 19*a**5*b*c*f - 17*a**5*b*e*f + 3*a**5*c**2 + 5*a**5*c*d**2 - 8*a**5*c*d*f + 7*a**5*c*e + 6*a**5*c*f**2 - 5*a**5*d**2*e + a**5*d*e*f + 4*a**5*e**2 + 8*a**5*e*f**2 - 3*a**4*b**3*c - 2*a**4*b**3*e - 5*a**4*b**2*c*d + 19*a**4*b**2*c*f + 6*a**4*b**2*e*f - 17*a**4*b*c**2 + 6*a**4*b*c*e - 16*a**4*b*c*f**2 - 10*a**4*b*e**2 - 14*a**4*b*e*f**2 - 12*a**4*c**2*d + 15*a**4*c**2*f - 7*a**4*c*d**2*f + 9*a**4*c*d*e + 5*a**4*c*d*f**2 + 2*a**4*c*e*f + 3*a**4*c*f**3 + 10*a**4*d**2*e*f + 2*a**4*d*e*f**2 + 9*a**4*e**2*f + a**4*e*f**3 - a**3*b**4*c + a**3*b**4*e - 2*a**3*b**2*c**2 + 4*a**3*b**2*e**2 + 4*a**3*b*c**2*f + 4*a**3*b*c*d*e + 8*a**3*b*c*e*f - 4*a**3*b*c*f**3 - 12*a**3*b*e**2*f - 3*a**3*b*e*f**3 + 4*a**3*c**3 + 4*a**3*c**2*d**2 - 2*a**3*c**2*d*f - 7*a**3*c**2*e + 5*a**3*c**2*f**2 - 7*a**3*c*d**2*e + 2*a**3*c*d**2*f**2 - 23*a**3*c*d*e*f + a**3*c*d*f**3 - 10*a**3*c*e**2 + 11*a**3*c*e*f**2 - 5*a**3*d**2*e*f**2 - 4*a**3*d*e**2*f + a**3*d*e*f**3 + 5*a**3*e**3 - 8*a**3*e**2*f**2 + a**2*b**3*c*e - a**2*b**3*e**2 + 3*a**2*b**2*c**2*d - a**2*b**2*c**2*f - a**2*b**2*c*d*e + a**2*b**2*c*e*f - a**2*b**2*e**2*f + a**2*b*c**2*e + 4*a**2*b*c**2*f**2 + 2*a**2*b*c*e**2 - 3*a**2*b*c*e*f**2 - a**2*b*e**3 - 3*a**2*b*e**2*f**2 + 4*a**2*c**3*d - 6*a**2*c**3*f + a**2*c**2*d**2*f + 7*a**2*c**2*d*e - 6*a**2*c**2*d*f**2 - 10*a**2*c**2*e*f + 10*a**2*c*d**2*e*f - 3*a**2*c*d*e**2 + a**2*c*d*e*f**2 + 26*a**2*c*e**2*f - a**2*c*e*f**3 + a**2*d*e**3 + 4*a**2*d*e**2*f**2 - 7*a**2*e**3*f - a**2*e**2*f**3 + a*b**2*c*e**2 - a*b**2*e**3 - 2*a*b*c**2*d*e + 2*a*b*c*e**2*f - 2*a*c**3*d**2 + a*c**3*d*f - a*c**2*d**2*e + a*c**2*e**2 + 3*a*c**2*e*f**2 + a*c*d**2*e**2 - 3*a*c*d**2*e*f**2 - a*c*d*e**2*f + a*c*e**3 - 7*a*c*e**2*f**2 - a*d*e**3*f - a*e**4 + a*e**3*f**2 - b*c*e**3 + b*e**4 + c**2*d**2*e*f - c**2*d*e**2 + c**2*e**2*f - c*d**2*e**2*f + c*d*e**3 - 3*c*e**3*f + e**4*f",
  "-2*a**7*b - 2*a**7*d + 2*a**7*f - 2*a**6*b*d - 2*a**6*b*f + 2*a**6*c - 2*a**6*d**2 + 4*a**6*d*f + 2*a**6*e - a**5*b**3 - a**5*b**2*d + 2*a**5*b*c - 26*a**5*b*e - a**5*b*f**2 + 2*a**5*c*f + 3*a**5*d**2*f - 24*a**5*d*e - a**5*d*f**2 + 24*a**5*e*f - 2*a**4*b**4 - 2*a**4*b**3*d + 23*a**4*b**2*c + 13*a**4*b**2*e + 14*a**4*b*c*d - 37*a**4*b*c*f - 51*a**4*b*e*f - 8*a**4*c*d**2 - 11*a**4*c*d*f + 26*a**4*c*e + 18*a**4*c*f**2 - 12*a**4*d**2*e - a**4*d**2*f**2 + 25*a**4*d*e*f + 26*a**4*e**2 + 10*a**4*e*f**2 + a**3*b**5 + a**3*b**4*d - 12*a**3*b**3*c - 6*a**3*b**2*c*d + 45*a**3*b**2*c*f - 4*a**3*b**2*d*e - 2*a**3*b**2*e*f - 19*a**3*b*c**2 - 4*a**3*b*c*d**2 + 29*a**3*b*c*e - 40*a**3*b*c*f**2 - 33*a**3*b*e**2 - 26*a**3*b*e*f**2 + 13*a**3*c**2*d + 13*a**3*c**2*f + 14*a**3*c*d**2*f + 19*a**3*c*d*e + 4*a**3*c*d*f**2 + 27*a**3*c*e*f + 6*a**3*c*f**3 + 24*a**3*d**2*e*f - 9*a**3*d*e**2 - 4*a**3*d*e*f**2 + 5*a**3*e**2*f + 3*a**3*e*f**3 + 2*a**2*b**4*e - 2*a**2*b**2*c**2 + 12*a**2*b**2*c*e + 11*a**2*b**2*e**2 + 16*a**2*b*c**2*d - 6*a**2*b*c**2*f - a**2*b*c*d*e - 9*a**2*b*c*f**3 - 49*a**2*b*e**2*f - 6*a**2*b*e*f**3 - a**2*c**3 - 6*a**2*c**2*d**2 - 36*a**2*c**2*d*f - 25*a**2*c**2*e + 33*a**2*c**2*f**2 - 21*a**2*c*d**2*e - 6*a**2*c*d**2*f**2 - 71*a**2*c*d*e*f + 3*a**2*c*d*f**3 - 10*a**2*c*e**2 + 23*a**2*c*e*f**2 - 12*a**2*d**2*e*f**2 + 3*a**2*d*e**2*f + 3*a**2*d*e*f**3 + 21*a**2*e**3 - 13*a**2*e**2*f**2 - 4*a*b**3*e**2 - 5*a*b**2*c*d*e + 3*a*b**2*c*e*f - a*b**2*d*e**2 - 6*a*b**2*e**2*f - a*b*c**2*d**2 + 2*a*b*c**2*e + 3*a*b*c**2*f**2 - 2*a*b*c*d**2*e + 6*a*b*c*e**2 - 18*a*b*c*e*f**2 - 9*a*b*e**3 - 3*a*b*e**2*f**2 + 2*a*c**3*d - 3*a*c**3*f - a*c**2*d**3 + 12*a*c**2*d**2*f + 6*a*c**2*d*e - 9*a*c**2*d*f**2 + 12*a*c**2*e*f + 27*a*c*d**2*e*f - 9*a*c*d*e**2 + 12*a*c*d*e*f**2 + 55*a*c*e**2*f - 3*a*c*e*f**3 + 6*a*d*e**2*f**2 - 27*a*e**3*f - 3*a*e**2*f**3 + b**2*e**3 + 3*b**2*e**2*f**2 + 2*b*c*d*e**2 - 3*b*c*e**2*f - 6*b*e**3*f + c**2*d**2*e - 3*c**2*d*e*f + 3*c**2*e*f**2 - 6*c*d**2*e*f**2 - 6*c*d*e**2*f - 15*c*e**2*f**2 + 6*e**3*f**2",
  "-4*a**5*b*c - 6*a**5*b*e - 4*a**5*c*d + 4*a**5*c*f - 6*a**5*d*e + 6*a**5*e*f + 8*a**4*b**2*c + 4*a**4*b**2*e + 7*a**4*b*c*d - 18*a**4*b*c*f - 14*a**4*b*e*f + 4*a**4*c**2 - a**4*c*d**2 - a**4*c*d*f + 10*a**4*c*e + 6*a**4*c*f**2 - 4*a**4*d**2*e + 6*a**4*d*e*f + 6*a**4*e**2 + 4*a**4*e*f**2 - 4*a**3*b**3*c - a**3*b**3*e - 5*a**3*b**2*c*d + 16*a**3*b**2*c*f + 2*a**3*b**2*e*f - 4*a**3*b*c**2 + 4*a**3*b*c*e - 15*a**3*b*c*f**2 - 10*a**3*b*e**2 - 9*a**3*b*e*f**2 + 8*a**3*c**2*f + 3*a**3*c*d**2*f + 7*a**3*c*d*e + 2*a**3*c*d*f**2 + 4*a**3*c*e*f + 2*a**3*c*f**3 + 8*a**3*d**2*e*f - 2*a**3*d*e**2 - a**3*d*e*f**2 + 4*a**3*e**2*f + a**3*e*f**3 + a**2*b**4*e + a**2*b**3*c*d - a**2*b**2*c**2 + 3*a**2*b**2*c*e + 3*a**2*b**2*e**2 + 6*a**2*b*c**2*d - 2*a**2*b*c**2*f - 3*a**2*b*c*f**3 - 12*a**2*b*e**2*f - 2*a**2*b*e*f**3 - a**2*c**3 - 2*a**2*c**2*d**2 - 13*a**2*c**2*d*f - 9*a**2*c**2*e + 11*a**2*c**2*f**2 - 6*a**2*c*d**2*e - 2*a**2*c*d**2*f**2 - 22*a**2*c*d*e*f + a**2*c*d*f**3 - 3*a**2*c*e**2 + 7*a**2*c*e*f**2 - 4*a**2*d**2*e*f**2 + a**2*d*e*f**3 + 6*a**2*e**3 - 5*a**2*e**2*f**2 - a*b**3*e**2 - 2*a*b**2*c*d*e + a*b**2*c*e*f - 2*a*b**2*e**2*f - a*b*c**2*d**2 + a*b*c**2*e + a*b*c**2*f**2 + 3*a*b*c*e**2 - 6*a*b*c*e*f**2 - 2*a*b*e**3 - a*b*e**2*f**2 + a*c**3*d - a*c**3*f + 4*a*c**2*d**2*f + 3*a*c**2*d*e - 3*a*c**2*d*f**2 + 4*a*c**2*e*f + 8*a*c*d**2*e*f - 2*a*c*d*e**2 + 4*a*c*d*e*f**2 + 16*a*c*e**2*f - a*c*e*f**3 + 2*a*d*e**2*f**2 - 8*a*e**3*f - a*e**2*f**3 + b**2*e**2*f**2 - b*c*e**2*f - 2*b*e**3*f - c**2*d*e*f + c**2*e*f**2 - 2*c*d**2*e*f**2 - 2*c*d*e**2*f - 5*c*e**2*f**2 + 2*e**3*f**2",
  "a**6*b + a**6*d - a**6*f + 3*a**5*b**2 + 8*a**5*b*d - 3*a**5*b*f - a**5*c + 5*a**5*d**2 - 7*a**5*d*f - a**5*e + a**5*f**2 + a**4*b**3 + 2*a**4*b**2*f - 13*a**4*b*c + 4*a**4*b*e - 13*a**4*c*d + 9*a**4*c*f + a**4*d**3 - 8*a**4*d**2*f + 2*a**4*d*e + 3*a**4*d*f**2 - 5*a**4*e*f - a**3*b**4 - a**3*b**3*d - a**3*b**2*c - 3*a**3*b**2*e - 6*a**3*b*c*d + 6*a**3*b*c*f + 3*a**3*b*d*e + 8*a**3*b*e*f + 5*a**3*c**2 + 6*a**3*c*d**2 + 12*a**3*c*d*f + 2*a**3*c*e - 8*a**3*c*f**2 - 2*a**3*d**3*f - a**3*d**2*e + 3*a**3*d**2*f**2 - 2*a**3*d*e*f - 7*a**3*e**2 + a**3*e*f**2 + a**2*b**3*e + 3*a**2*b**2*c*d - a**2*b**2*c*f + a**2*b**2*d*e + a**2*b*c*d**2 + 3*a**2*b*c*f**2 + a**2*b*e**2 + 3*a**2*b*e*f**2 + 3*a**2*c**2*d - 5*a**2*c**2*f - 3*a**2*c*d**2*f + 4*a**2*c*d*e - 3*a**2*c*d*f**2 - 14*a**2*c*e*f + a**2*d**3*f**2 + 2*a**2*d**2*e*f - a**2*d*e**2 + 10*a**2*e**2*f + a*b**2*e**2 - 2*a*b*c*d*e + a*b*e**2*f - 2*a*c**2*d**2 + a*c**2*d*f - a*c*d**2*e + a*c*d*e*f + a*c*e**2 + 2*a*c*e*f**2 - a*d**2*e*f**2 + a*d*e**2*f + a*e**3 - 2*a*e**2*f**2 - b*e**3 + c*d**2*e*f - c*d*e**2 + c*e**2*f - e**3*f",
  "-2*a**6*b - 2*a**6*d + 2*a**6*f + a**5*b**2 - a**5*b*f + 2*a**5*c - a**5*d**2 + 5*a**5*d*f + 2*a**5*e - 2*a**5*f**2 - a**4*b**2*f + 5*a**4*b*c - 3*a**4*b*e + 2*a**4*b*f**2 + 3*a**4*c*d - 4*a**4*c*f + 3*a**4*d**2*f - a**4*d*e - 4*a**4*d*f**2 - 2*a**4*e*f - a**3*b**2*c - 3*a**3*b*c*d - a**3*b*c*f + a**3*b*f**3 - 4*a**3*c**2 - 2*a**3*c*d**2 - 8*a**3*c*d*f - 2*a**3*c*e + 4*a**3*c*f**2 - 3*a**3*d**2*f**2 + 2*a**3*d*e*f + a**3*d*f**3 + 2*a**3*e**2 - a**3*e*f**2 + a**2*b**3*e + a**2*b**2*c*d - 4*a**2*b**2*e*f + 3*a**2*b*c*e - a**2*b*c*f**2 + 5*a**2*b*e*f**2 + 4*a**2*c**2*d + a**2*c**2*f + 5*a**2*c*d**2*f + 6*a**2*c*d*f**2 + 8*a**2*c*e*f - 3*a**2*c*f**3 + a**2*d**2*f**3 - 5*a**2*e**2*f - a*b**2*e**2 - 2*a*b*c*d*e + 2*a*b*e*f**3 - a*c**2*d**2 - a*c**2*d*f + a*c**2*f**2 - 3*a*c*d**2*f**2 - 8*a*c*e*f**2 - a*d*e*f**3 + 3*a*e**2*f**2 + b*e**2*f**2 + c*d*e*f**2",
  "-5*a**4*b*c + 2*a**4*b*e - 5*a**4*c*d + 5*a**4*c*f + 2*a**4*d*e - 2*a**4*e*f + 7*a**3*b**2*c + a**3*b**2*e + 9*a**3*b*c*d - 14*a**3*b*c*f + a**3*b*d*e + 5*a**3*c**2 + 2*a**3*c*d**2 + a**3*c*d*f + 3*a**3*c*e + 2*a**3*c*f**2 - 3*a**3*d*e*f - 2*a**3*e**2 + a**3*e*f**2 - a**2*b**3*c - 2*a**2*b**3*e - 3*a**2*b**2*c*d + 3*a**2*b**2*c*f - 3*a**2*b**2*d*e + 7*a**2*b**2*e*f - 2*a**2*b*c**2 - 3*a**2*b*c*d**2 - 14*a**2*b*c*e - 3*a**2*b*c*f**2 + a**2*b*e**2 - 2*a**2*b*e*f**2 - 10*a**2*c**2*d + 9*a**2*c**2*f - a**2*c*d**2*f - 2*a**2*c*d*e + a**2*c*d*f**2 - 2*a**2*c*e*f + 2*a**2*d*e**2 + a**2*d*e*f**2 + a**2*e**2*f + a*b**3*d*e - a*b**3*e*f + a*b**2*c*d**2 + 3*a*b**2*c*e + a*b*c**2*d + 8*a*b*c*d*e - 5*a*b*c*e*f + 6*a*b*e**2*f + 5*a*c**2*d**2 - 3*a*c**2*d*f + 3*a*c**2*e + 2*a*c*d**2*e + 3*a*c*d*e*f + a*c*e**2 - a*c*e*f**2 - 2*a*d*e**2*f - 2*a*e**3 - a*e**2*f**2 - b**2*d*e**2 + b**2*e**2*f - 2*b*c*d**2*e - 2*b*c*e**2 + 2*b*e**3 - c**2*d**3 - 2*c**2*d*e + c**2*e*f - 2*c*d**2*e*f + 2*c*d*e**2 - 5*c*e**2*f + 2*e**3*f",
  "-3*a**5*b - 3*a**5*d + 3*a**5*f + a**4*b**2 - 4*a**4*b*f + 3*a**4*c - a**4*d**2 + 4*a**4*d*f + 3*a**4*e - a**3*b**2*f + 7*a**3*b*c - 4*a**3*b*e - a**3*b*f**2 + 3*a**3*c*d - 2*a**3*c*f + 2*a**3*d**2*f - 2*a**3*d*e - a**3*d*f**2 + a**2*b**3*f - 2*a**2*b**2*c + 2*a**2*b**2*e - a**2*b*c*d + a**2*b*c*f - 6*a**2*b*e*f - 3*a**2*c**2 - 3*a**2*c*d**2 - 6*a**2*c*d*f - 2*a**2*c*e + 3*a**2*c*f**2 - a**2*d**2*f**2 + a**2*d*e*f + 3*a**2*e**2 + 2*a*b*c*e - 2*a*b*e**2 - 2*a*b*e*f**2 + 2*a*c**2*d - a*c**2*f + 3*a*c*d**2*f - 2*a*c*d*e + 8*a*c*e*f + a*d*e*f**2 - 3*a*e**2*f - b*e**2*f - c*d*e*f",
  "3*a**3*b*e + 3*a**3*d*e - 3*a**3*e*f - a**2*b**2*c - 2*a**2*b**2*e + 2*a**2*b*c*f - 3*a**2*b*d*e + 5*a**2*b*e*f + a**2*c*d**2 - 3*a**2*c*e - a**2*c*f**2 - a**2*d**2*e - 2*a**2*d*e*f - 3*a**2*e**2 + a*b**2*d*e - a*b**2*e*f + a*b*c*e + a*b*c*f**2 + 2*a*b*e**2 + a*b*e*f**2 + a*c**2*d - 2*a*c**2*f - a*c*d**3 - a*c*d**2*f + 2*a*c*d*e - 3*a*c*e*f + a*d**2*e*f + a*d*e**2 + 3*a*e**2*f - b*d*e**2 + b*e**2*f + c*d**3*f - c*d**2*e + 3*c*d*e*f - d*e**2*f",
  "-a**4*b - a**4*d + a**4*f + a**3*c + 2*a**3*d*f + a**3*e - a**3*f**2 - a**2*b**2*f + 2*a**2*b*c - a**2*b*e + a**2*b*f**2 - a**2*c*f - a**2*d*e - a**2*d*f**2 - a**2*e*f + a*b**2*e + a*b**2*f**2 - 2*a*b*c*f - 2*a*b*e*f - a*c*d**2 + a*d*e*f + a*e**2 + a*e*f**2 - b*e**2 + c*d**2*f - c*d*e + 2*c*e*f - e**2*f",
  "a**2*b + a**2*d - a**2*f - a*b**2 - a*b*d + 2*a*b*f - a*c - a*d*f - a*e + b*d*f + b*e + c*d - c*f + e*f"
]

==> anc/conductor/certificates/residual_1.json <==
[
  "28*a**8*b*c**3 - 2*a**8*b*c**2*e - 24*a**8*b*c*e**2 + 28*a**8*c**3*d - 28*a**8*c**3*f - 2*a**8*c**2*d*e + 2*a**8*c**2*e*f - 24*a**8*c*d*e**2 + 24*a**8*c*e**2*f - 34*a**7*b**2*c**3 + 17*a**7*b**2*c**2*e + 18*a**7*b**2*c*e**2 - 55*a**7*b*c**3*d + 81*a**7*b*c**3*f + 21*a**7*b*c**2*d*e - 31*a**7*b*c**2*e*f + 30*a**7*b*c*d*e**2 - 42*a**7*b*c*e**2*f - 28*a**7*c**4 - 21*a**7*c**3*d**2 + 12*a**7*c**3*d*f - 26*a**7*c**3*e - 19*a**7*c**3*f**2 + 4*a**7*c**2*d**2*e - 14*a**7*c**2*d*e*f + 26*a**7*c**2*e**2 + 12*a**7*c**2*e*f**2 + 12*a**7*c*d**2*e**2 + 12*a**7*c*d*e**2*f + 24*a**7*c*e**3 - 6*a**6*b**3*c**3 + 2*a**6*b**3*c**2*e + 6*a**6*b**3*c*e**2 + 40*a**6*b*c**4 + 9*a**6*b*c**3*d**2 + 124*a**6*b*c**3*e + 19*a**6*b*c**3*f**2 - 11*a**6*b*c**2*d**2*e - 9*a**6*b*c**2*e**2 - 8*a**6*b*c**2*e*f**2 - 130*a**6*b*c*e**3 - 6*a**6*b*c*e**2*f**2 - 36*a**6*b*e**4 + 92*a**6*c**4*d - 87*a**6*c**4*f + 20*a**6*c**3*d**2*f + 96*a**6*c**3*d*e - 21*a**6*c**3*d*f**2 - 64*a**6*c**3*e*f + 3*a**6*c**3*f**3 + 2*a**6*c**2*d**2*e*f - 26*a**6*c**2*d*e**2 + 6*a**6*c**2*d*e*f**2 + 20*a**6*c**2*e**2*f - 12*a**6*c*d**2*e**2*f - 124*a**6*c*d*e**3 + 88*a**6*c*e**3*f - 36*a**6*d*e**4 + 36*a**6*e**4*f + 24*a**5*b**2*c**4 - 49*a**5*b**2*c**3*e + 8*a**5*b**2*c**2*e**2 + 109*a**5*b**2*c*e**3 + 28*a**5*b**2*e**4 + 61*a**5*b*c**4*d - 21*a**5*b*c**4*f - 62*a**5*b*c**3*d*e + 188*a**5*b*c**3*e*f + 8*a**5*b*c**2*d*e**2 + 78*a**5*b*c**2*e**2*f + 186*a**5*b*c*d*e**3 - 250*a**5*b*c*e**3*f + 48*a**5*b*d*e**4 - 84*a**5*b*e**4*f - 36*a**5*c**5 + a**5*c**4*d**2 - 60*a**5*c**4*d*f - 135*a**5*c**4*e + 19*a**5*c**4*f**2 + 13*a**5*c**3*d**2*e - 93*a**5*c**3*d*e*f - 110*a**5*c**3*e**2 - 14*a**5*c**3*e*f**2 + a**5*c**3*f**4 + 30*a**5*c**2*d**2*e**2 + 26*a**5*c**2*d*e**2*f + 104*a**5*c**2*e**3 - 66*a**5*c**2*e**2*f**2 + 59*a**5*c*d**2*e**3 + 54*a**5*c*d*e**3*f + 148*a**5*c*e**4 + 11*a**5*c*e**3*f**2 + 20*a**5*d**2*e**4 - 4*a**5*d*e**4*f + 36*a**5*e**5 + 20*a**5*e**4*f**2 + 5*a**4*b**3*c**4 + 9*a**4*b**3*c**3*e + 19*a**4*b**3*c**2*e**2 + 26*a**4*b**3*c*e**3 + 4*a**4*b**3*e**4 - 94*a**4*b*c**5 - 27*a**4*b*c**4*d**2 - 72*a**4*b*c**4*e + 14*a**4*b*c**4*f**2 - a**4*b*c**3*d**2*e + 19*a**4*b*c**3*e**2 + 103*a**4*b*c**3*e*f**2 - 15*a**4*b*c**2*d**2*e**2 - 120*a**4*b*c**2*e**3 + 86*a**4*b*c**2*e**2*f**2 - 20*a**4*b*c*d**2*e**3 - 132*a**4*b*c*e**4 - 36*a**4*b*c*e**3*f**2 - 2*a**4*b*e**5 - 28*a**4*b*e**4*f**2 - 79*a**4*c**5*d + 73*a**4*c**5*f - 26*a**4*c**4*d**2*f + 60*a**4*c**4*d*e + 42*a**4*c**4*d*f**2 - 72*a**4*c**4*e*f - 14*a**4*c**4*f**3 - 7*a**4*c**3*d**2*e*f + 10*a**4*c**3*d*e**2 - 24*a**4*c**3*e**2*f - 26*a**4*c**3*e*f**3 - 6*a**4*c**2*d**2*e**2*f - 288*a**4*c**2*d*e**3 - 59*a**4*c**2*d*e**2*f**2 + 184*a**4*c**2*e**3*f - 7*a**4*c**2*e**2*f**3 - 52*a**4*c*d**2*e**3*f - 132*a**4*c*d*e**4 + 2*a**4*c*d*e**3*f**2 - 28*a**4*c*e**4*f + 2*a**4*c*e**3*f**3 - 20*a**4*d**2*e**4*f + 6*a**4*d*e**5 + 20*a**4*d*e**4*f**2 - 42*a**4*e**5*f + 7*a**3*b**2*c**5 - 54*a**3*b**2*c**4*e - 44*a**3*b**2*c**3*e**2 + 9*a**3*b**2*c**2*e**3 + 4*a**3*b**2*c*e**4 - 14*a**3*b**2*e**5 + 20*a**3*b*c**5*d - 21*a**3*b*c**5*f - 27*a**3*b*c**4*d*e + 161*a**3*b*c**4*e*f + 15*a**3*b*c**4*f**3 - 15*a**3*b*c**3*d*e**2 + 93*a**3*b*c**3*e**2*f + 25*a**3*b*c**3*e*f**3 + 51*a**3*b*c**2*d*e**3 - 89*a**3*b*c**2*e**3*f + 30*a**3*b*c**2*e**2*f**3 + 73*a**3*b*c*d*e**4 - 76*a**3*b*c*e**4*f + 4*a**3*b*c*e**3*f**3 - 13*a**3*b*d*e**5 + 35*a**3*b*e**5*f - 4*a**3*b*e**4*f**3 + 24*a**3*c**6 + 58*a**3*c**5*d**2 + 86*a**3*c**5*d*f + 9*a**3*c**5*e - 62*a**3*c**5*f**2 + 82*a**3*c**4*d**2*e + 53*a**3*c**4*d*e*f - 4*a**3*c**4*d*f**3 - 48*a**3*c**4*e**2 - 106*a**3*c**4*e*f**2 - a**3*c**4*f**4 + 83*a**3*c**3*d**2*e**2 - 36*a**3*c**3*d*e**2*f + 80*a**3*c**3*e**3 + 6*a**3*c**3*e**2*f**2 - 3*a**3*c**3*e*f**4 + 93*a**3*c**2*d**2*e**3 + 20*a**3*c**2*d*e**3*f + 135*a**3*c**2*e**4 + 65*a**3*c**2*e**3*f**2 - 3*a**3*c**2*e**2*f**4 + 17*a**3*c*d**2*e**4 + 69*a**3*c*d*e**4*f - 5*a**3*c*e**5 - 14*a**3*c*e**4*f**2 - a**3*c*e**3*f**4 - 2*a**3*d*e**5*f - 26*a**3*e**6 - 24*a**3*e**5*f**2 + 7*a**2*b**3*c**3*e**2 + 5*a**2*b**3*c**2*e**3 - 3*a**2*b**3*c*e**4 - 4*a**2*b**3*e**5 + 11*a**2*b**2*c**4*d*e + 14*a**2*b**2*c**3*d*e**2 + 4*a**2*b**2*c*d*e**4 + 4*a**2*b**2*d*e**5 + 3*a**2*b*c**5*d**2 - 23*a**2*b*c**5*e - 7*a**2*b*c**5*f**2 + 8*a**2*b*c**4*d**2*e + 20*a**2*b*c**4*e**2 + 39*a**2*b*c**4*e*f**2 + 4*a**2*b*c**3*d**2*e**2 + 23*a**2*b*c**3*e**3 + 30*a**2*b*c**3*e**2*f**2 + a**2*b*c**3*e*f**4 + 9*a**2*b*c**2*d**2*e**3 - 28*a**2*b*c**2*e**4 - a**2*b*c**2*e**3*f**2 + 3*a**2*b*c**2*e**2*f**4 + 4*a**2*b*c*d**2*e**4 - 28*a**2*b*c*e**5 + 8*a**2*b*c*e**4*f**2 + 3*a**2*b*c*e**3*f**4 + 10*a**2*b*e**6 + 20*a**2*b*e**5*f**2 + a**2*b*e**4*f**4 - 20*a**2*c**6*d + 16*a**2*c**6*f - 45*a**2*c**5*d**2*f + 47*a**2*c**5*d*e + 14*a**2*c**5*d*f**2 - 103*a**2*c**5*e*f + 3*a**2*c**5*f**3 - 46*a**2*c**4*d**2*e*f - 3*a**2*c**4*d**2*f**3 + 57*a**2*c**4*d*e**2 - 4*a**2*c**4*d*e*f**2 - 20*a**2*c**4*e**2*f + 27*a**2*c**3*d**2*e**2*f - 5*a**2*c**3*d**2*e*f**3 - 32*a**2*c**3*d*e**3 - 4*a**2*c**3*d*e**2*f**2 + 121*a**2*c**3*e**3*f - 12*a**2*c**3*e**2*f**3 - 2*a**2*c**2*d**2*e**3*f - 39*a**2*c**2*d*e**4 - a**2*c**2*d*e**3*f**2 - 44*a**2*c**2*e**4*f - 2*a**2*c**2*e**3*f**3 - 26*a**2*c*d**2*e**4*f + a**2*c*d**2*e**3*f**3 + 10*a**2*c*d*e**5 + 2*a**2*c*d*e**4*f**2 - 66*a**2*c*e**5*f + 3*a**2*c*e**4*f**3 - 4*a**2*d*e**5*f**2 + 22*a**2*e**6*f - a*b**3*c**2*d*e**3 - a*b**3*c**2*e**3*f - a*b**3*c**2*e**2*f**3 - 2*a*b**3*c*d*e**4 - 2*a*b**3*c*e**4*f - 2*a*b**3*c*e**3*f**3 - a*b**3*d*e**5 - a*b**3*e**5*f - a*b**3*e**4*f**3 - a*b**2*c**3*d**2*e**2 - 6*a*b**2*c**3*e**3 - 5*a*b**2*c**3*e**2*f**2 - 2*a*b**2*c**2*d**2*e**3 - 3*a*b**2*c**2*e**4 - a*b**2*c**2*e**3*f**2 - a*b**2*c*d**2*e**4 + 4*a*b**2*c*e**5 + 5*a*b**2*c*e**4*f**2 + 4*a*b**2*e**6 + 4*a*b**2*e**5*f**2 - 6*a*b*c**4*d*e**2 + 15*a*b*c**4*e**2*f - a*b*c**4*e*f**3 + 6*a*b*c**3*d*e**3 + 14*a*b*c**3*e**3*f + 3*a*b*c**3*e**2*f**3 + 13*a*b*c**2*d*e**4 + a*b*c**2*e**4*f + 7*a*b*c**2*e**3*f**3 + 3*a*b*c*d*e**5 + 3*a*b*c*e**5*f + a*b*c*e**4*f**3 - 4*a*b*d*e**6 + 4*a*b*e**6*f - 2*a*b*e**5*f**3 - a*c**5*d**2*e + a*c**5*d**2*f**2 + 15*a*c**5*d*e*f + 6*a*c**5*e**2 - 3*a*c**5*e*f**2 + 7*a*c**4*d**2*e**2 + 9*a*c**4*d**2*e*f**2 + 2*a*c**4*d*e*f**3 + 12*a*c**4*e**3 + 20*a*c**4*e**2*f**2 + 8*a*c**3*d**2*e**3 - a*c**3*d**2*e**2*f**2 - 9*a*c**3*d*e**3*f + 2*a*c**3*d*e**2*f**3 + 5*a*c**3*e**4 - 4*a*c**3*e**3*f**2 - a*c**2*d**2*e**4 - 6*a*c**2*d**2*e**3*f**2 + 2*a*c**2*d*e**4*f - 2*a*c**2*d*e**3*f**3 - 5*a*c**2*e**5 - 11*a*c**2*e**4*f**2 - 4*a*c*d**2*e**5 - 4*a*c*d**2*e**4*f**2 + 4*a*c*d*e**5*f - 2*a*c*d*e**4*f**3 - 4*a*c*e**6 - 6*a*c*e**5*f**2 + 4*a*e**6*f**2",
  "-a**7*b*c**3/2 - 6*a**7*b*c**2*e + 3*a**7*b*c*e**2/2 + 2*a**7*b*e**3 - a**7*c**3*d/2 + a**7*c**3*f/2 - 6*a**7*c**2*d*e + 6*a**7*c**2*e*f + 3*a**7*c*d*e**2/2 - 3*a**7*c*e**2*f/2 + 2*a**7*d*e**3 - 2*a**7*e**3*f + 3*a**6*b**2*c**3 + 5*a**6*b**2*c**2*e - 5*a**6*b**2*c*e**2/2 - 3*a**6*b**2*e**3/2 + 5*a**6*b*c**3*d - 13*a**6*b*c**3*f/2 + 8*a**6*b*c**2*d*e - 11*a**6*b*c**2*e*f - 7*a**6*b*c*d*e**2/2 + 5*a**6*b*c*e**2*f - 5*a**6*b*d*e**3/2 + 7*a**6*b*e**3*f/2 + a**6*c**4/2 + 2*a**6*c**3*d**2 - 9*a**6*c**3*d*f/2 + 13*a**6*c**3*e/2 + 3*a**6*c**3*f**2 + 3*a**6*c**2*d**2*e + 3*a**6*c**2*d*e*f + 9*a**6*c**2*e**2/2 - a**6*c*d**2*e**2 + a**6*c*d*e**2*f/2 - 7*a**6*c*e**3/2 - a**6*c*e**2*f**2 - a**6*d**2*e**3 - a**6*d*e**3*f - 2*a**6*e**4 + a**5*b**3*c**3/2 + 3*a**5*b**3*c**2*e/2 - a**5*b**3*c*e**2/2 - a**5*b**3*e**3/2 - 5*a**5*b*c**4/2 - 3*a**5*b*c**3*d**2/2 + 9*a**5*b*c**3*e/2 - 3*a**5*b*c**3*f**2/2 - a**5*b*c**2*d**2*e/2 - 16*a**5*b*c**2*e**2 - 3*a**5*b*c**2*e*f**2/2 + a**5*b*c*d**2*e**2 - 14*a**5*b*c*e**3 + a**5*b*c*e**2*f**2 - 3*a**5*b*e**4 + a**5*b*e**3*f**2/2 - 11*a**5*c**4*d/2 + 11*a**5*c**4*f/2 - 3*a**5*c**3*d**2*f/2 - 5*a**5*c**3*d*e/2 + 3*a**5*c**3*d*f**2 - a**5*c**3*f**3/2 - 3*a**5*c**2*d**2*e*f - 11*a**5*c**2*d*e**2 + 5*a**5*c**2*e**2*f/2 + a**5*c*d**2*e**2*f/2 - 13*a**5*c*d*e**3 - a**5*c*d*e**2*f**2/2 + 31*a**5*c*e**3*f/2 + a**5*d**2*e**3*f - 7*a**5*d*e**4/2 + 13*a**5*e**4*f/2 - 9*a**4*b**2*c**4/2 - 23*a**4*b**2*c**3*e/2 + 12*a**4*b**2*c**2*e**2 + 16*a**4*b**2*c*e**3 + 7*a**4*b**2*e**4/2 - 9*a**4*b*c**4*d/2 + 19*a**4*b*c**4*f/2 - 37*a**4*b*c**3*d*e/2 + 57*a**4*b*c**3*e*f/2 + 20*a**4*b*c**2*d*e**2 - 33*a**4*b*c**2*e**2*f + 23*a**4*b*c*d*e**3 - 40*a**4*b*c*e**3*f + 9*a**4*b*d*e**4/2 - 9*a**4*b*e**4*f + a**4*c**5 + 3*a**4*c**4*d**2 + 11*a**4*c**4*d*f/2 - 8*a**4*c**4*e - 6*a**4*c**4*f**2 + a**4*c**3*d**2*e/2 - 3*a**4*c**3*d*e*f/2 + 9*a**4*c**3*e**2/2 - 13*a**4*c**3*e*f**2/2 + a**4*c**2*d**2*e**2/2 + 19*a**4*c**2*d*e**2*f/2 + 57*a**4*c**2*e**3/2 + 4*a**4*c**2*e**2*f**2 + 11*a**4*c*d**2*e**3/2 + 3*a**4*c*d*e**3*f + 21*a**4*c*e**4 + 15*a**4*c*e**3*f**2/2 + 5*a**4*d**2*e**4/2 - 3*a**4*d*e**4*f/2 + 9*a**4*e**5/2 + 5*a**4*e**4*f**2/2 - a**3*b**3*c**4/2 - 5*a**3*b**3*c**3*e/2 + 3*a**3*b**3*c**2*e**2/2 + 5*a**3*b**3*c*e**3/2 + a**3*b**3*e**4/2 + 3*a**3*b*c**4*d**2 + 14*a**3*b*c**4*e + 3*a**3*b*c**4*f**2 + 3*a**3*b*c**3*d**2*e/2 + 11*a**3*b*c**3*e**2 + 13*a**3*b*c**3*e*f**2/2 - 7*a**3*b*c**2*d**2*e**2/2 - 45*a**3*b*c**2*e**3/2 - 19*a**3*b*c**2*e**2*f**2/2 - 5*a**3*b*c*d**2*e**3/2 - 31*a**3*b*c*e**4/2 - 12*a**3*b*c*e**3*f**2 - 7*a**3*b*e**4*f**2/2 + 3*a**3*c**5*d - 6*a**3*c**5*f - 11*a**3*c**4*d**2*f/2 + 24*a**3*c**4*d*e - 3*a**3*c**4*d*f**2/2 - 61*a**3*c**4*e*f/2 + a**3*c**4*f**3/2 + 3*a**3*c**3*d**2*e*f - 31*a**3*c**3*d*e**2/2 - 11*a**3*c**3*d*e*f**2/2 + 26*a**3*c**3*e**2*f + 3*a**3*c**3*e*f**3/2 - a**3*c**2*d**2*e**2*f/2 - 39*a**3*c**2*d*e**3 + a**3*c**2*d*e**2*f**2/2 + 55*a**3*c**2*e**3*f/2 + 3*a**3*c**2*e**2*f**3/2 - 11*a**3*c*d**2*e**3*f/2 - 14*a**3*c*d*e**4 + 5*a**3*c*d*e**3*f**2 - 7*a**3*c*e**4*f/2 + a**3*c*e**3*f**3/2 - 5*a**3*d**2*e**4*f/2 + a**3*d*e**5/2 + 5*a**3*d*e**4*f**2/2 - 5*a**3*e**5*f - a**2*b**4*c**2*e**2/2 - a**2*b**4*c*e**3 - a**2*b**4*e**4/2 - a**2*b**3*c**3*d*e/2 - a**2*b**3*c**2*d*e**2 - a**2*b**3*c*d*e**3/2 + 3*a**2*b**2*c**3*e**2 + 5*a**2*b**2*c**2*e**3 + a**2*b**2*c*e**4 - a**2*b**2*e**5 + a**2*b*c**5*d + 5*a**2*b*c**4*d*e/2 + 9*a**2*b*c**4*e*f/2 - 19*a**2*b*c**3*d*e**2/2 + 3*a**2*b*c**3*e**2*f - a**2*b*c**3*e*f**3/2 + 3*a**2*b*c**2*d*e**3/2 - 33*a**2*b*c**2*e**3*f/2 - 3*a**2*b*c**2*e**2*f**3/2 + 9*a**2*b*c*d*e**4/2 - 8*a**2*b*c*e**4*f - 3*a**2*b*c*e**3*f**3/2 - a**2*b*d*e**5 + 3*a**2*b*e**5*f - a**2*b*e**4*f**3/2 - 2*a**2*c**5*d**2 + 7*a**2*c**5*d*f/2 - 6*a**2*c**5*e - 3*a**2*c**5*f**2/2 - 17*a**2*c**4*d**2*e/2 + 3*a**2*c**4*d**2*f**2/2 + a**2*c**4*d*e*f/2 - 17*a**2*c**4*e**2/2 + 7*a**2*c**4*e*f**2/2 + 9*a**2*c**3*d**2*e**2/2 + 5*a**2*c**3*d**2*e*f**2/2 - 13*a**2*c**3*d*e**2*f + 12*a**2*c**3*e**3 + 23*a**2*c**3*e**2*f**2/2 + 9*a**2*c**2*d**2*e**3 + 25*a**2*c**2*e**4/2 + a**2*c**2*e**3*f**2/2 + 2*a**2*c*d**2*e**4 - a**2*c*d**2*e**3*f**2/2 + 11*a**2*c*d*e**4*f/2 - 5*a**2*c*e**5/2 - 13*a**2*c*e**4*f**2/2 - a**2*d*e**5*f/2 - 3*a**2*e**6 - 5*a**2*e**5*f**2/2 + a*b**3*c**2*e**3/2 + a*b**3*c**2*e**2*f**2/2 + a*b**3*c*e**4 + a*b**3*c*e**3*f**2 + a*b**3*e**5/2 + a*b**3*e**4*f**2/2 + a*b**2*c**3*d*e**2/2 - a*b**2*c**3*e**2*f + a*b**2*c**2*d*e**3/2 - 3*a*b**2*c**2*e**3*f/2 - a*b**2*c*d*e**4/2 - a*b**2*d*e**5/2 + a*b**2*e**5*f/2 + a*b*c**4*e**2 + a*b*c**4*e*f**2/2 - a*b*c**3*d**2*e**2/2 + a*b*c**3*e**3/2 - 3*a*b*c**3*e**2*f**2/2 - a*b*c**2*d**2*e**3 - 6*a*b*c**2*e**4 - 7*a*b*c**2*e**3*f**2/2 - a*b*c*d**2*e**4/2 - 7*a*b*c*e**5/2 - a*b*c*e**4*f**2/2 + a*b*e**6/2 + a*b*e**5*f**2 - a*c**5*d**2*f/2 + 3*a*c**5*d*e/2 - 2*a*c**5*e*f + 5*a*c**4*d**2*e*f/2 + 2*a*c**4*d*e**2 - a*c**4*d*e*f**2 + 11*a*c**4*e**2*f/2 + 9*a*c**3*d**2*e**2*f/2 - 9*a*c**3*d*e**3/2 - a*c**3*d*e**2*f**2 + 15*a*c**3*e**3*f/2 - 2*a*c**2*d**2*e**3*f - 3*a*c**2*d*e**4 + a*c**2*d*e**3*f**2 - 17*a*c**2*e**4*f/2 - 3*a*c*d**2*e**4*f + a*c*d*e**5/2 + a*c*d*e**4*f**2 - 9*a*c*e**5*f/2 + 3*a*e**6*f",
  "11*a**7*b*c**2 + a**7*b*c*e - 4*a**7*b*e**2 + 11*a**7*c**2*d - 11*a**7*c**2*f + a**7*c*d*e - a**7*c*e*f - 4*a**7*d*e**2 + 4*a**7*e**2*f - 12*a**6*b**2*c**2 + 2*a**6*b**2*c*e + 3*a**6*b**2*e**2 - 18*a**6*b*c**2*d + 29*a**6*b*c**2*f + 2*a**6*b*c*d*e - 3*a**6*b*c*e*f + 5*a**6*b*d*e**2 - 7*a**6*b*e**2*f - 11*a**6*c**3 - 6*a**6*c**2*d**2 + a**6*c**2*d*f - 12*a**6*c**2*e - 6*a**6*c**2*f**2 - 3*a**6*c*d*e*f + 3*a**6*c*e**2 + 2*a**6*c*e*f**2 + 2*a**6*d**2*e**2 + 2*a**6*d*e**2*f + 4*a**6*e**3 - 2*a**5*b**3*c**2 + a**5*b**3*e**2 - 7*a**5*b*c**3 + 3*a**5*b*c**2*d**2 + 7*a**5*b*c**2*e + 8*a**5*b*c**2*f**2 - 2*a**5*b*c*d**2*e + 22*a**5*b*c*e**2 - a**5*b*c*e*f**2 + 6*a**5*b*e**3 - a**5*b*e**2*f**2 + 12*a**5*c**3*d - 11*a**5*c**3*f + 5*a**5*c**2*d**2*f - 5*a**5*c**2*d*f**2 + 12*a**5*c**2*e*f + a**5*c*d**2*e*f + 19*a**5*c*d*e**2 + a**5*c*d*e*f**2 - 18*a**5*c*e**2*f - 2*a**5*d**2*e**2*f + 7*a**5*d*e**3 - 13*a**5*e**3*f + 15*a**4*b**2*c**3 + 3*a**4*b**2*c**2*e - 25*a**4*b**2*c*e**2 - 7*a**4*b**2*e**3 + 23*a**4*b*c**3*d - 34*a**4*b*c**3*f + 5*a**4*b*c**2*d*e - 4*a**4*b*c**2*e*f + a**4*b*c**2*f**3 - 37*a**4*b*c*d*e**2 + 62*a**4*b*c*e**2*f - 9*a**4*b*d*e**3 + 18*a**4*b*e**3*f + 7*a**4*c**4 - 3*a**4*c**3*d**2 + 3*a**4*c**3*d*f + 11*a**4*c**3*e + 6*a**4*c**3*f**2 + 6*a**4*c**2*d**2*e - 8*a**4*c**2*d*e*f - 21*a**4*c**2*e**2 + 6*a**4*c**2*e*f**2 - 6*a**4*c*d**2*e**2 - 9*a**4*c*d*e**2*f - 33*a**4*c*e**3 - 10*a**4*c*e**2*f**2 - 5*a**4*d**2*e**3 + 3*a**4*d*e**3*f - 9*a**4*e**4 - 5*a**4*e**3*f**2 + 2*a**3*b**3*c**3 + 2*a**3*b**3*c**2*e - 4*a**3*b**3*c*e**2 - a**3*b**3*e**3 - 3*a**3*b*c**4 - 6*a**3*b*c**3*d**2 - 29*a**3*b*c**3*e - 9*a**3*b*c**3*f**2 + 2*a**3*b*c**2*d**2*e + 11*a**3*b*c**2*e**2 + a**3*b*c**2*e*f**2 + 5*a**3*b*c*d**2*e**2 + 31*a**3*b*c*e**3 + 17*a**3*b*c*e**2*f**2 + 7*a**3*b*e**3*f**2 - 21*a**3*c**4*d + 24*a**3*c**4*f + a**3*c**3*d**2*f - 22*a**3*c**3*d*e + 6*a**3*c**3*d*f**2 + 16*a**3*c**3*e*f - a**3*c**3*f**3 - 6*a**3*c**2*d**2*e*f + 48*a**3*c**2*d*e**2 + 4*a**3*c**2*d*e*f**2 - 55*a**3*c**2*e**2*f - 2*a**3*c**2*e*f**3 + 6*a**3*c*d**2*e**2*f + 29*a**3*c*d*e**3 - 5*a**3*c*d*e**2*f**2 - 3*a**3*c*e**3*f - a**3*c*e**2*f**3 + 5*a**3*d**2*e**3*f - a**3*d*e**4 - 5*a**3*d*e**3*f**2 + 10*a**3*e**4*f + a**2*b**4*c*e**2 + a**2*b**4*e**3 + a**2*b**3*c**2*d*e + a**2*b**3*c*d*e**2 - 6*a**2*b**2*c**2*e**2 - 4*a**2*b**2*c*e**3 + 2*a**2*b**2*e**4 - 4*a**2*b*c**4*d + 4*a**2*b*c**3*d*e - 11*a**2*b*c**3*e*f + 11*a**2*b*c**2*d*e**2 + 8*a**2*b*c**2*e**2*f + a**2*b*c**2*e*f**3 - 11*a**2*b*c*d*e**3 + 22*a**2*b*c*e**3*f + 2*a**2*b*c*e**2*f**3 + 2*a**2*b*d*e**4 - 6*a**2*b*e**4*f + a**2*b*e**3*f**3 + a**2*c**5 + 8*a**2*c**4*d**2 - 8*a**2*c**4*d*f + 13*a**2*c**4*e + 3*a**2*c**4*f**2 + 8*a**2*c**3*d**2*e - 3*a**2*c**3*d**2*f**2 + 11*a**2*c**3*d*e*f + 2*a**2*c**3*e**2 - 12*a**2*c**3*e*f**2 - 14*a**2*c**2*d**2*e**2 - a**2*c**2*d**2*e*f**2 + 13*a**2*c**2*d*e**2*f - 24*a**2*c**2*e**3 - 9*a**2*c**2*e**2*f**2 - 4*a**2*c*d**2*e**3 + a**2*c*d**2*e**2*f**2 - 12*a**2*c*d*e**3*f - a**2*c*e**4 + 8*a**2*c*e**3*f**2 + a**2*d*e**4*f + 6*a**2*e**5 + 5*a**2*e**4*f**2 - a*b**3*c*e**3 - a*b**3*c*e**2*f**2 - a*b**3*e**4 - a*b**3*e**3*f**2 - a*b**2*c**2*d*e**2 + 2*a*b**2*c**2*e**2*f + a*b**2*c*e**3*f + a*b**2*d*e**4 - a*b**2*e**4*f - 3*a*b*c**3*e**2 - a*b*c**3*e*f**2 + a*b*c**2*d**2*e**2 + 3*a*b*c**2*e**3 + 4*a*b*c**2*e**2*f**2 + a*b*c*d**2*e**3 + 8*a*b*c*e**4 + 3*a*b*c*e**3*f**2 - a*b*e**5 - 2*a*b*e**4*f**2 + a*c**4*d**2*f - 4*a*c**4*d*e + 4*a*c**4*e*f - 7*a*c**3*d**2*e*f + a*c**3*d*e**2 + 2*a*c**3*d*e*f**2 - 16*a*c**3*e**2*f - 2*a*c**2*d**2*e**2*f + 7*a*c**2*d*e**3 + 2*a*c**2*e**3*f + 6*a*c*d**2*e**3*f - a*c*d*e**4 - 2*a*c*d*e**3*f**2 + 15*a*c*e**4*f - 6*a*e**5*f",
  "10*a**6*b*c**2 - 7*a**6*b*c*e + 4*a**6*b*e**2 + 10*a**6*c**2*d - 10*a**6*c**2*f - 7*a**6*c*d*e + 7*a**6*c*e*f + 4*a**6*d*e**2 - 4*a**6*e**2*f - 6*a**5*b**2*c**2 + a**5*b**2*c*e - 3*a**5*b**2*e**2 - 8*a**5*b*c**2*d + 16*a**5*b*c**2*f + a**5*b*c*d*e - 2*a**5*b*c*e*f - 5*a**5*b*d*e**2 + 3*a**5*b*e**2*f - 10*a**5*c**3 - 2*a**5*c**2*d**2 - 8*a**5*c**2*d*f - 3*a**5*c**2*e + 13*a**5*c*d*e*f + 3*a**5*c*e**2 - 6*a**5*c*e*f**2 - 2*a**5*d**2*e**2 - 6*a**5*d*e**2*f - 4*a**5*e**3 + 4*a**5*e**2*f**2 - a**4*b**3*c**2 + a**4*b**3*c*e - 2*a**4*b**3*e**2 - 12*a**4*b*c**3 + 43*a**4*b*c**2*e + 5*a**4*b*c**2*f**2 + 2*a**4*b*c*d**2*e - 9*a**4*b*c*e**2 + a**4*b*c*e*f**2 - 3*a**4*b*e**3 - 3*a**4*b*e**2*f**2 + a**4*c**3*d + 2*a**4*c**2*d**2*f + 34*a**4*c**2*d*e + a**4*c**2*d*f**2 - 26*a**4*c**2*e*f - a**4*c**2*f**3 - a**4*c*d**2*e*f - 5*a**4*c*d*e**2 - 6*a**4*c*d*e*f**2 - 2*a**4*c*e**2*f + a**4*c*e*f**3 + 2*a**4*d**2*e**2*f - 4*a**4*d*e**3 + 4*a**4*d*e**2*f**2 + 14*a**4*e**3*f + 5*a**3*b**2*c**3 - 27*a**3*b**2*c**2*e + 19*a**3*b**2*c*e**2 + a**3*b**2*e**3 + 12*a**3*b*c**3*d - 14*a**3*b*c**3*f - 44*a**3*b*c**2*d*e + 73*a**3*b*c**2*e*f + a**3*b*c**2*f**3 + 33*a**3*b*c*d*e**2 - 48*a**3*b*c*e**2*f - 7*a**3*b*d*e**3 - a**3*b*e**2*f**3 + 9*a**3*c**4 + 2*a**3*c**3*d**2 + 15*a**3*c**3*d*f - 27*a**3*c**3*e - 6*a**3*c**3*f**2 - 10*a**3*c**2*d**2*e - 29*a**3*c**2*d*e*f - 21*a**3*c**2*e**2 + a**3*c**2*e*f**2 - 2*a**3*c*d**2*e**2 + 3*a**3*c*d*e**2*f + 15*a**3*c*e**3 + 12*a**3*c*e**2*f**2 + 5*a**3*d*e**3*f + 6*a**3*e**4 - 5*a**3*e**3*f**2 - a**2*b**5*e**2 - a**2*b**4*c*d*e + 6*a**2*b**3*c*e**2 - 3*a**2*b**3*e**3 - a**2*b**2*c**3*d + 5*a**2*b**2*c**2*d*e + 2*a**2*b**2*c*d*e**2 - 4*a**2*b**2*d*e**3 + a**2*b*c**4 - 5*a**2*b*c**3*e - 3*a**2*b*c**3*f**2 + 4*a**2*b*c**2*d**2*e + 7*a**2*b*c**2*e**2 + 15*a**2*b*c**2*e*f**2 - 4*a**2*b*c*d**2*e**2 - 5*a**2*b*c*e**3 - 12*a**2*b*c*e**2*f**2 + a**2*b*e**4 - 11*a**2*c**4*d + 9*a**2*c**4*f - 9*a**2*c**3*d**2*f + 48*a**2*c**3*d*e + 3*a**2*c**3*d*f**2 - 56*a**2*c**3*e*f + 17*a**2*c**2*d**2*e*f - 30*a**2*c**2*d*e**2 - 7*a**2*c**2*d*e*f**2 + 76*a**2*c**2*e**2*f - 4*a**2*c*d**2*e**2*f + a**2*c*d*e**3 + 5*a**2*c*d*e**2*f**2 - 17*a**2*c*e**3*f - a**2*d*e**3*f**2 - 7*a**2*e**4*f + a*b**4*e**3 + a*b**4*e**2*f**2 + a*b**3*c*d*e**2 - 2*a*b**3*c*e**2*f - a*b**3*d*e**3 + a*b**3*e**3*f + a*b**2*c**2*e**2 + a*b**2*c**2*e*f**2 - a*b**2*c*d**2*e**2 - 6*a*b**2*c*e**3 - 5*a*b**2*c*e**2*f**2 + 3*a*b**2*e**4 + 3*a*b**2*e**3*f**2 + 3*a*b*c**3*d*e - 4*a*b*c**3*e*f - 16*a*b*c**2*d*e**2 + 21*a*b*c**2*e**2*f + 25*a*b*c*d*e**3 - 23*a*b*c*e**3*f - 11*a*b*d*e**4 + 7*a*b*e**4*f + a*c**4*d**2 - a*c**4*d*f - 11*a*c**3*d**2*e + 10*a*c**3*d*e*f - 5*a*c**3*e**2 - 2*a*c**3*e*f**2 + 22*a*c**2*d**2*e**2 + a*c**2*d**2*e*f**2 - 16*a*c**2*d*e**2*f + 19*a*c**2*e**3 + 7*a*c**2*e**2*f**2 - 11*a*c*d**2*e**3 - a*c*d**2*e**2*f**2 + 7*a*c*d*e**3*f - 11*a*c*e**4 - 6*a*c*e**3*f**2 + a*e**4*f**2",
  "-4*a**7*b*c - 4*a**7*b*e - 4*a**7*c*d + 4*a**7*c*f - 4*a**7*d*e + 4*a**7*e*f + 6*a**6*b**2*c + 3*a**6*b**2*e + 9*a**6*b*c*d - 13*a**6*b*c*f + 5*a**6*b*d*e - 7*a**6*b*e*f + 4*a**6*c**2 + 3*a**6*c*d**2 - 2*a**6*c*d*f + 8*a**6*c*e + 3*a**6*c*f**2 + 2*a**6*d**2*e + 2*a**6*d*e*f + 4*a**6*e**2 + a**5*b**3*c + a**5*b**3*e - 27*a**5*b*c**2 - 2*a**5*b*c*d**2 + 14*a**5*b*c*e - 4*a**5*b*c*f**2 + 6*a**5*b*e**2 - a**5*b*e*f**2 - 35*a**5*c**2*d + 34*a**5*c**2*f - 2*a**5*c*d**2*f + 12*a**5*c*d*e + a**5*c*d*f**2 - 18*a**5*c*e*f + a**5*c*f**3 - 2*a**5*d**2*e*f + 7*a**5*d*e**2 - 13*a**5*e**2*f + 20*a**4*b**2*c**2 - 22*a**4*b**2*c*e - 7*a**4*b**2*e**2 + 28*a**4*b*c**2*d - 49*a**4*b*c**2*f - 27*a**4*b*c*d*e + 49*a**4*b*c*e*f - a**4*b*c*f**3 - 9*a**4*b*d*e**2 + 18*a**4*b*e**2*f + 26*a**4*c**3 + 13*a**4*c**2*d**2 + 10*a**4*c**2*d*f + 5*a**4*c**2*e + 5*a**4*c**2*f**2 - a**4*c*d**2*e - 11*a**4*c*d*e*f + a**4*c*d*f**3 - 29*a**4*c*e**2 - 6*a**4*c*e*f**2 - 5*a**4*d**2*e**2 + 3*a**4*d*e**2*f - 9*a**4*e**3 - 5*a**4*e**2*f**2 + 3*a**3*b**3*c**2 - 4*a**3*b**3*c*e - a**3*b**3*e**2 - 6*a**3*b*c**3 - 3*a**3*b*c**2*d**2 - 19*a**3*b*c**2*e - 11*a**3*b*c**2*f**2 + 5*a**3*b*c*d**2*e + 34*a**3*b*c*e**2 + 15*a**3*b*c*e*f**2 + 7*a**3*b*e**2*f**2 - 40*a**3*c**3*d + 37*a**3*c**3*f - 11*a**3*c**2*d**2*f + 22*a**3*c**2*d*e + 6*a**3*c**2*d*f**2 - 53*a**3*c**2*e*f - a**3*c**2*f**3 + a**3*c*d**2*e*f + 31*a**3*c*d*e**2 - a**3*c*d*e*f**2 - 10*a**3*c*e**2*f - 2*a**3*c*e*f**3 + 5*a**3*d**2*e**2*f - a**3*d*e**3 - 5*a**3*d*e**2*f**2 + 10*a**3*e**3*f + a**2*b**4*e**2 + a**2*b**3*c*d*e - 6*a**2*b**2*c*e**2 + 2*a**2*b**2*e**3 - 6*a**2*b*c**3*d + 19*a**2*b*c**2*d*e - 13*a**2*b*c**2*e*f - 15*a**2*b*c*d*e**2 + 31*a**2*b*c*e**2*f + a**2*b*c*e*f**3 + 2*a**2*b*d*e**3 - 6*a**2*b*e**3*f + a**2*b*e**2*f**3 + 2*a**2*c**4 + 12*a**2*c**3*d**2 - 9*a**2*c**3*d*f + 11*a**2*c**3*e + 3*a**2*c**3*f**2 - 11*a**2*c**2*d**2*e - 3*a**2*c**2*d**2*f**2 + 25*a**2*c**2*d*e*f - 19*a**2*c**2*e**2 - 16*a**2*c**2*e*f**2 - 4*a**2*c*d**2*e**2 + a**2*c*d**2*e*f**2 - 14*a**2*c*d*e**2*f - 8*a**2*c*e**3 + 4*a**2*c*e**2*f**2 + a**2*d*e**3*f + 6*a**2*e**4 + 5*a**2*e**3*f**2 - a*b**3*e**3 - a*b**3*e**2*f**2 - a*b**2*c*d*e**2 + 2*a*b**2*c*e**2*f + a*b**2*d*e**3 - a*b**2*e**3*f - 4*a*b*c**2*e**2 - a*b*c**2*e*f**2 + a*b*c*d**2*e**2 + 10*a*b*c*e**3 + 5*a*b*c*e**2*f**2 - a*b*e**4 - 2*a*b*e**3*f**2 + a*c**3*d**2*f - 5*a*c**3*d*e + 4*a*c**3*e*f - 9*a*c**2*d**2*e*f + 9*a*c**2*d*e**2 + 2*a*c**2*d*e*f**2 - 21*a*c**2*e**2*f + 6*a*c*d**2*e**2*f - a*c*d*e**3 - 2*a*c*d*e**2*f**2 + 22*a*c*e**3*f - 6*a*e**4*f",
  "10*a**7*b*c + 10*a**7*c*d - 10*a**7*c*f - 6*a**6*b**2*c - 8*a**6*b*c*d + 16*a**6*b*c*f + 4*a**6*b*e*f - 10*a**6*c**2 - 2*a**6*c*d**2 - 8*a**6*c*d*f - 10*a**6*c*e + 4*a**6*d*e*f - 4*a**6*e*f**2 - a**5*b**3*c + a**5*b**3*e - 12*a**5*b*c**2 + 9*a**5*b*c*e + 5*a**5*b*c*f**2 - 3*a**5*b*e**2 + 4*a**5*b*e*f**2 + a**5*c**2*d + 2*a**5*c*d**2*f + 7*a**5*c*d*e + a**5*c*d*f**2 + a**5*c*e*f - a**5*c*f**3 - 3*a**5*d*e**2 - 4*a**5*d*e*f**2 - a**5*e**2*f + 6*a**4*b**2*c**2 - 5*a**4*b**2*c*e + 2*a**4*b**2*e**2 + 14*a**4*b*c**2*d - 15*a**4*b*c**2*f - 9*a**4*b*c*d*e + 19*a**4*b*c*e*f + a**4*b*c*f**3 + 8*a**4*b*d*e**2 - 8*a**4*b*e**2*f + a**4*b*e*f**3 + 9*a**4*c**3 + 3*a**4*c**2*d**2 + 14*a**4*c**2*d*f + 2*a**4*c**2*e - 6*a**4*c**2*f**2 + 4*a**4*c*d**2*e - 8*a**4*c*d*e*f - a**4*c*e**2 - a**4*c*e*f**2 + a**4*d**2*e**2 + 2*a**4*d*e**2*f + 3*a**4*e**3 + 4*a**4*e**2*f**2 + a**3*b**3*c**2 - a**3*b**3*c*e + a**3*b**3*e**2 - 3*a**3*b*c**3 - 4*a**3*b*c**2*e - 3*a**3*b*c**2*f**2 - a**3*b*c*d**2*e + 4*a**3*b*c*e**2 + 5*a**3*b*c*e*f**2 - 3*a**3*b*e**3 - a**3*b*e**2*f**2 - 15*a**3*c**3*d + 12*a**3*c**3*f - 10*a**3*c**2*d**2*f + 5*a**3*c**2*d*e + 3*a**3*c**2*d*f**2 - 21*a**3*c**2*e*f + a**3*c*d**2*e*f - 5*a**3*c*d*e**2 - a**3*c*d*e*f**2 + 13*a**3*c*e**2*f - a**3*d**2*e**2*f - a**3*d*e**3 - 3*a**3*e**3*f - 2*a**2*b*c**3*d + 5*a**2*b*c**2*d*e - 2*a**2*b*c**2*e*f - 4*a**2*b*c*d*e**2 + 3*a**2*b*c*e**2*f + 3*a**2*b*d*e**3 - 3*a**2*b*e**3*f + a**2*c**4 + 4*a**2*c**3*d**2 - a**2*c**3*d*f + 2*a**2*c**3*e - a**2*c**2*d**2*e + 4*a**2*c**2*d*e*f - 2*a**2*c**2*e**2 - 2*a**2*c**2*e*f**2 + 3*a**2*c*d**2*e**2 + a**2*c*d**2*e*f**2 - 2*a**2*c*d*e**2*f + 2*a**2*c*e**3 + 2*a**2*c*e**2*f**2 + a**2*d*e**3*f - a*b*c**2*e**2 + a*b*c*e**3 - a*b*e**4 - a*c**3*d*e - a*c**2*d**2*e*f + a*c**2*d*e**2 - a*c**2*e**2*f - a*c*d*e**3 + a*c*e**3*f",
  "9*a**6*b*c + 9*a**6*b*e + 9*a**6*c*d - 9*a**6*c*f + 9*a**6*d*e - 9*a**6*e*f - 13*a**5*b**2*c - 7*a**5*b**2*e - 18*a**5*b*c*d + 25*a**5*b*c*f - 12*a**5*b*d*e + 17*a**5*b*e*f - 9*a**5*c**2 - 5*a**5*c*d**2 - a**5*c*d*f - 18*a**5*c*e - 3*a**5*c*f**2 - 5*a**5*d**2*e - 3*a**5*d*e*f - 9*a**5*e**2 - a**5*e*f**2 - 3*a**4*b**3*c - 2*a**4*b**3*e + 6*a**4*b*c**2 + 5*a**4*b*c*d**2 + 22*a**4*b*c*e + 4*a**4*b*c*f**2 + 7*a**4*b*e**2 + 3*a**4*b*e*f**2 + 22*a**4*c**2*d - 18*a**4*c**2*f + 3*a**4*c*d**2*f + 26*a**4*c*d*e - a**4*c*d*f**2 - 11*a**4*c*e*f + 5*a**4*d**2*e*f + 5*a**4*d*e**2 - a**4*d*e*f**2 + 8*a**4*e**2*f - a**3*b**4*c + a**3*b**4*e + 4*a**3*b**2*c**2 - 3*a**3*b**2*c*e + 9*a**3*b*c**2*d - 7*a**3*b*c**2*f - 9*a**3*b*c*d*e + 14*a**3*b*c*e*f - 5*a**3*b*d*e**2 + 5*a**3*b*e**2*f + a**3*c**3 - 13*a**3*c**2*d**2 + 7*a**3*c**2*d*f - 12*a**3*c**2*e - 8*a**3*c*d**2*e - 6*a**3*c*d*e*f - 9*a**3*c*e**2 + a**3*c*e*f**2 - 5*a**3*d*e**2*f + a**3*e**2*f**2 + 2*a**2*b**2*c**2*d - 5*a**2*b**2*c*d*e + 3*a**2*b**2*d*e**2 - a**2*b*c**3 - 5*a**2*b*c**2*d**2 + 2*a**2*b*c**2*e + 3*a**2*b*c*d**2*e + 2*a**2*b*e**3 + a**2*c**3*d + 3*a**2*c**2*d*e - 4*a**2*c**2*e*f + 3*a**2*c*d**2*e*f + 2*a**2*c*d*e**2 + 7*a**2*c*e**2*f + a*b**2*c*e**2 - a*b**2*e**3 + a*b*c**2*d*e - 4*a*b*c*d*e**2 + 3*a*b*d*e**3 - 3*a*c**2*d**2*e - 2*a*c**2*e**2 + 3*a*c*d**2*e**2 + 3*a*c*e**3",
  "-25*a**6*b*c - 9*a**6*b*e - 25*a**6*c*d + 25*a**6*c*f - 9*a**6*d*e + 9*a**6*e*f + 24*a**5*b**2*c + 7*a**5*b**2*e + 35*a**5*b*c*d - 58*a**5*b*c*f + 12*a**5*b*d*e - 21*a**5*b*e*f + 25*a**5*c**2 + 11*a**5*c*d**2 + 5*a**5*c*d*f + 34*a**5*c*e + 9*a**5*c*f**2 + 5*a**5*d**2*e - a**5*d*e*f + 9*a**5*e**2 + 5*a**5*e*f**2 + 4*a**4*b**3*c + a**4*b**3*e - 8*a**4*b*c**2 - 5*a**4*b*c*d**2 - 29*a**4*b*c*e - 17*a**4*b*c*f**2 + a**4*b*e**2 - 8*a**4*b*e*f**2 - 48*a**4*c**2*d + 45*a**4*c**2*f - 9*a**4*c*d**2*f - 30*a**4*c*d*e + 5*a**4*c*d*f**2 + 3*a**4*c*e*f + 2*a**4*c*f**3 - 5*a**4*d**2*e*f + 3*a**4*d*e**2 + 4*a**4*d*e*f**2 - 12*a**4*e**2*f + a**4*e*f**3 - a**3*b**2*c**2 + 2*a**3*b**2*c*e - 5*a**3*b**2*e**2 - 9*a**3*b*c**2*d + 9*a**3*b*c*d*e - 17*a**3*b*c*e*f - 3*a**3*b*c*f**3 - 5*a**3*b*d*e**2 + 13*a**3*b*e**2*f - 2*a**3*b*e*f**3 + 10*a**3*c**3 + 13*a**3*c**2*d**2 - 7*a**3*c**2*d*f + 18*a**3*c**2*e + 5*a**3*c**2*f**2 + 4*a**3*c*d**2*e + 13*a**3*c*d*e*f + a**3*c*d*f**3 - 2*a**3*c*e**2 - 6*a**3*c*e*f**2 - a**3*d*e**2*f + a**3*d*e*f**3 - 8*a**3*e**3 - 6*a**3*e**2*f**2 - a**2*b**3*e**2 + 2*a**2*b**2*c*d*e + a**2*b**2*d*e**2 + 3*a**2*b*c**2*d**2 + a**2*b*c**2*f**2 + a**2*b*c*d**2*e - 6*a**2*b*c*e**2 - 2*a**2*b*c*e*f**2 + 4*a**2*b*e**3 + 7*a**2*b*e**2*f**2 - 4*a**2*c**3*d + a**2*c**3*f - 2*a**2*c**2*d**2*f - 9*a**2*c**2*d*e - 3*a**2*c**2*d*f**2 - 5*a**2*c**2*e*f - 7*a**2*c*d**2*e*f + 4*a**2*c*d*e**2 + 2*a**2*c*d*e*f**2 - 19*a**2*c*e**2*f - a**2*c*e*f**3 - 2*a**2*d*e**2*f**2 + 6*a**2*e**3*f - a**2*e**2*f**3 + a*b**2*e**3 + a*b**2*e**2*f**2 + a*b*c*d*e**2 + a*b*c*e**2*f - a*b*d*e**3 + 2*a*b*e**3*f + a*c**2*d*e*f - a*c**2*e**2 + a*c**2*e*f**2 - a*c*d**2*e**2 - 2*a*c*d**2*e*f**2 + 2*a*c*d*e**2*f - a*c*e**3 - 5*a*c*e**2*f**2 + 2*a*e**3*f**2",
  "-8*a**5*b*c - 5*a**5*b*e - 8*a**5*c*d + 8*a**5*c*f - 5*a**5*d*e + 5*a**5*e*f + 10*a**4*b**2*c + 4*a**4*b**2*e + 15*a**4*b*c*d - 20*a**4*b*c*f + 7*a**4*b*d*e - 10*a**4*b*e*f + 8*a**4*c**2 + 5*a**4*c*d**2 + a**4*c*d*f + 13*a**4*c*e + 2*a**4*c*f**2 + 3*a**4*d**2*e + a**4*d*e*f + 5*a**4*e**2 + a**4*e*f**2 + 2*a**3*b**3*c + a**3*b**3*e - 7*a**3*b*c**2 - 3*a**3*b*c*d**2 - 14*a**3*b*c*e - 3*a**3*b*c*f**2 - 2*a**3*b*e**2 - 2*a**3*b*e*f**2 - 21*a**3*c**2*d + 17*a**3*c**2*f - 4*a**3*c*d**2*f - 16*a**3*c*d*e + a**3*c*d*f**2 + 3*a**3*c*e*f - 3*a**3*d**2*e*f - a**3*d*e**2 + a**3*d*e*f**2 - 6*a**3*e**2*f + a**2*b**3*d*e + a**2*b**2*c*d**2 - 6*a**2*b*c**2*d + a**2*b*c**2*f + 7*a**2*b*c*d*e - 10*a**2*b*c*e*f + a**2*b*d*e**2 + a**2*b*e**2*f + 2*a**2*c**3 + 10*a**2*c**2*d**2 - 3*a**2*c**2*d*f + 11*a**2*c**2*e + 3*a**2*c*d**2*e + 6*a**2*c*d*e*f + 2*a**2*c*e**2 - a**2*c*e*f**2 + a**2*d*e**2*f - 2*a**2*e**3 - a**2*e**2*f**2 + a*b**2*e**2*f - 3*a*b*c*e**2 - a*b*e**3 - 3*a*c**2*d*e + a*c**2*e*f - 2*a*c*d**2*e*f - a*c*d*e**2 - 5*a*c*e**2*f + 2*a*e**3*f",
  "2*a**6*b + 2*a**6*d - 2*a**6*f - a**5*b**2 + 3*a**5*b*f - 2*a**5*c + a**5*d**2 - 3*a**5*d*f - 2*a**5*e - 4*a**4*b*c + 4*a**4*b*e + a**4*b*f**2 - 2*a**4*c*d + a**4*c*f - 2*a**4*d**2*f + 2*a**4*d*e + a**4*d*f**2 - a**4*e*f - 2*a**3*b**2*e + a**3*b*c*d - a**3*b*c*f - 2*a**3*b*d*e + 7*a**3*b*e*f + 3*a**3*c**2 + a**3*c*d**2 + 6*a**3*c*d*f - 3*a**3*c*f**2 + a**3*d**2*f**2 - a**3*d*e*f - 3*a**3*e**2 + a**2*b**2*d*e + a**2*b*c*d**2 - a**2*b*c*e + 2*a**2*b*e**2 + 2*a**2*b*e*f**2 - 2*a**2*c**2*d + a**2*c**2*f - 3*a**2*c*d**2*f + 2*a**2*c*d*e - 8*a**2*c*e*f - a**2*d*e*f**2 + 3*a**2*e**2*f + a*b*e**2*f + a*c*d*e*f",
  "a**4*b**2 + 2*a**4*b*d - a**4*b*f + a**4*d**2 - a**4*d*f + a**3*b**3 + a**3*b**2*d - 4*a**3*b*c - a**3*b*e - 4*a**3*c*d + 3*a**3*c*f - a**3*d**2*f - a**3*d*e - 2*a**2*b*c*d + 3*a**2*b*d*e - 2*a**2*b*e*f + a**2*c**2 + 3*a**2*c*d**2 + 3*a**2*c*e + a**2*d*e*f - a*b*e**2 - a*c*d*e",
  "a**3*b*c + a**3*c*d - a**3*c*f - a**2*b**2*e - a**2*b*c*d + a**2*b*c*f - a**2*b*d*e + a**2*b*e*f - a**2*c**2 - a**2*c*d**2 - a**2*c*e + a*b*d**2*e + a*b*e**2 + a*c*d**3 + 2*a*c*d*e",
  "a**4*b + a**4*d - a**4*f + a**3*b*f - a**3*c - a**3*d*f - a**3*e + a**2*b**2*f - 2*a**2*b*c + a**2*e*f + a*b*d*e + a*c*d**2 + a*c*e",
  "a**2*b + a**2*d - a**2*f - a*b**2 - a*b*d + 2*a*b*f - a*c - a*d*f - a*e + b*d*f + b*e + c*d - c*f + e*f"
]

==> anc/conductor/certificates/residual_fast_0.json <==
[
  "a*(-a*(b + d - f) - b*f + c + d*f + e) - b*e + b*(a*(b + d - f) - d*f) - c*d + c*f - e*f",
  "(a - f)*(b*(b*e - b*(a*(b + d - f) - d*f) + c*d - c*f) - c*(-a*(b + d - f) + d*f + e) + (-d + f)*(b*e + c*d))",
  "(a - f)*(b*d - c + e)*(b*e - b*(a*(b + d - f) - d*f) + c*d - c*f)"
]

==> anc/conductor/certificates/residual_fast_1.json <==
[
  "a*(-a*(b + d - f) - b*f + c + d*f + e) - b*e + b*(a*(b + d - f) - d*f) - c*d + c*f - e*f",
  "a*(b*(b*e - b*(a*(b + d - f) - d*f) + c*d - c*f) - c*(-a*(b + d - f) + d*f + e) + (-d + f)*(b*e + c*d))",
  "a*(b*d - c + e)*(b*e - b*(a*(b + d - f) - d*f) + c*d - c*f)"
]

==> anc/conductor/certificates/residual_fast_2.json <==
[
  "a*(-a*(b + d - f) - b*f + c + d*f + e) - b*e + b*(a*(b + d - f) - d*f) - c*d + c*f - e*f",
  "-4*a**8*b*c**3 - 4*a**8*c**3*d + 4*a**8*c**3*f - a**7*b**2*c**3 + a**7*b**2*c**2*e - 10*a**7*b*c**3*d + 6*a**7*b*c**3*f + 2*a**7*b*c**2*d*e + 2*a**7*b*c**2*e*f + 4*a**7*c**4 - 9*a**7*c**3*d**2 + 22*a**7*c**3*d*f + 4*a**7*c**3*e - 9*a**7*c**3*f**2 + a**7*c**2*d**2*e + 2*a**7*c**2*d*e*f - 3*a**7*c**2*e*f**2 + a**6*b**2*c**3*f - a**6*b**2*c**2*e*f + 69*a**6*b*c**4 + 10*a**6*b*c**3*d*f - 84*a**6*b*c**3*e - 4*a**6*b*c**3*f**2 - 2*a**6*b*c**2*d*e*f - 10*a**6*b*c**2*e**2 + 13*a**6*b*c*e**3 + 69*a**6*c**4*d - 69*a**6*c**4*f + 21*a**6*c**3*d**2*f - 76*a**6*c**3*d*e - 28*a**6*c**3*d*f**2 + 68*a**6*c**3*e*f + 7*a**6*c**3*f**3 - a**6*c**2*d**2*e*f - 10*a**6*c**2*d*e**2 - 8*a**6*c**2*d*e*f**2 + 6*a**6*c**2*e**2*f + 5*a**6*c**2*e*f**3 + 13*a**6*c*d*e**3 - 13*a**6*c*e**3*f - 30*a**5*b**2*c**4 + 42*a**5*b**2*c**3*e + 9*a**5*b**2*c**2*e**2 - 8*a**5*b**2*c*e**3 - 50*a**5*b*c**4*d + 25*a**5*b*c**4*f + 49*a**5*b*c**3*d*e - 61*a**5*b*c**3*e*f + 2*a**5*b*c**3*f**3 + 29*a**5*b*c**2*d*e**2 - 19*a**5*b*c**2*e**2*f - 2*a**5*b*c**2*e*f**3 - 10*a**5*b*c*d*e**3 + 17*a**5*b*c*e**3*f - 56*a**5*c**5 - 20*a**5*c**4*d**2 - 123*a**5*c**4*d*f + 8*a**5*c**4*e + 70*a**5*c**4*f**2 + 3*a**5*c**3*d**2*e - 12*a**5*c**3*d**2*f**2 + 146*a**5*c**3*d*e*f + 10*a**5*c**3*d*f**3 + 93*a**5*c**3*e**2 - 65*a**5*c**3*e*f**2 - 3*a**5*c**3*f**4 + 24*a**5*c**2*d**2*e**2 - 22*a**5*c**2*d*e**2*f + 6*a**5*c**2*d*e*f**3 - 4*a**5*c**2*e**3 + 16*a**5*c**2*e**2*f**2 - a**5*c**2*e*f**4 - 2*a**5*c*d**2*e**3 - 15*a**5*c*d*e**3*f - 13*a**5*c*e**4 + 4*a**5*c*e**3*f**2 + 30*a**4*b**2*c**4*f - 42*a**4*b**2*c**3*e*f - 9*a**4*b**2*c**2*e**2*f + 8*a**4*b**2*c*e**3*f - 7*a**4*b*c**5 + 50*a**4*b*c**4*d*f + 54*a**4*b*c**4*e - 64*a**4*b*c**4*f**2 - 49*a**4*b*c**3*d*e*f - 41*a**4*b*c**3*e**2 + 74*a**4*b*c**3*e*f**2 - 29*a**4*b*c**2*d*e**2*f - 5*a**4*b*c**2*e**3 + 17*a**4*b*c**2*e**2*f**2 + 10*a**4*b*c*d*e**3*f + 8*a**4*b*c*e**4 - 14*a**4*b*c*e**3*f**2 + 53*a**4*c**5*d - 9*a**4*c**5*f + 56*a**4*c**4*d**2*f - 23*a**4*c**4*d*e + 26*a**4*c**4*d*f**2 + 115*a**4*c**4*e*f - a**4*c**4*f**3 - 23*a**4*c**3*d**2*e*f - 57*a**4*c**3*d*e**2 - 41*a**4*c**3*d*e*f**2 - 95*a**4*c**3*e**2*f + 3*a**4*c**3*e*f**3 + a**4*c**3*f**5 - 49*a**4*c**2*d**2*e**2*f + 10*a**4*c**2*d*e**3 + 52*a**4*c**2*d*e**2*f**2 - 29*a**4*c**2*e**3*f - 25*a**4*c**2*e**2*f**3 - a**4*c**2*e*f**5 + 3*a**4*c*d**2*e**3*f + 2*a**4*c*d*e**4 - 4*a**4*c*d*e**3*f**2 + 17*a**4*c*e**4*f + 7*a**4*c*e**3*f**3 + 7*a**3*b**2*c**3*e**2 + 4*a**3*b**2*c**2*e**3 - 2*a**3*b**2*c*e**4 + 7*a**3*b*c**5*f - 54*a**3*b*c**4*e*f - 30*a**3*b*c**4*f**3 - 16*a**3*b*c**3*d*e**2 + 22*a**3*b*c**3*e**2*f + 67*a**3*b*c**3*e*f**3 + 6*a**3*b*c**2*d*e**3 - 15*a**3*b*c**2*e**3*f + a**3*b*c**2*e**2*f**3 + 2*a**3*b*c*d*e**4 + 2*a**3*b*c*e**4*f - 11*a**3*b*c*e**3*f**3 - 39*a**3*c**5*d*f + 7*a**3*c**5*e + 58*a**3*c**5*f**2 - 22*a**3*c**4*d**2*e - 24*a**3*c**4*d**2*f**2 + a**3*c**4*d*e*f + 28*a**3*c**4*d*f**3 - a**3*c**4*e**2 - 75*a**3*c**4*e*f**2 - 4*a**3*c**4*f**4 + a**3*c**3*d**2*e**2 + 20*a**3*c**3*d**2*e*f**2 + 43*a**3*c**3*d*e**2*f - 32*a**3*c**3*d*e*f**3 - 9*a**3*c**3*e**2*f**2 - 10*a**3*c**3*e*f**4 + 4*a**3*c**2*d**2*e**3 + 25*a**3*c**2*d**2*e**2*f**2 - 4*a**3*c**2*d*e**3*f - 16*a**3*c**2*d*e**2*f**3 - 10*a**3*c**2*e**4 + 18*a**3*c**2*e**3*f**2 + 3*a**3*c**2*e**2*f**4 - a**3*c*d**2*e**3*f**2 - 2*a**3*c*d*e**4*f + 5*a**3*c*d*e**3*f**3 + 2*a**3*c*e**4*f**2 + 2*a**3*c*e**3*f**4 - 7*a**2*b**2*c**3*e**2*f - 4*a**2*b**2*c**2*e**3*f + a**2*b**2*c*d*e**4 + 3*a**2*b**2*c*e**4*f + a**2*b**2*c*e**3*f**3 + 16*a**2*b*c**3*d*e**2*f - 7*a**2*b*c**3*e**3 + 12*a**2*b*c**3*e**2*f**2 + 4*a**2*b*c**3*e*f**4 + a**2*b*c**2*d**2*e**3 - 6*a**2*b*c**2*d*e**3*f - 5*a**2*b*c**2*e**4 + 14*a**2*b*c**2*e**3*f**2 + 11*a**2*b*c**2*e**2*f**4 - 2*a**2*b*c*d*e**4*f + 2*a**2*b*c*e**5 - 8*a**2*b*c*e**4*f**2 - 5*a**2*b*c*e**3*f**4 - 14*a**2*c**5*d*f**2 - 7*a**2*c**5*e*f + 7*a**2*c**5*f**3 + 29*a**2*c**4*d**2*e*f - 12*a**2*c**4*d**2*f**3 - 7*a**2*c**4*d*e**2 + 15*a**2*c**4*d*e*f**2 + 8*a**2*c**4*e**2*f - 48*a**2*c**4*e*f**3 + 3*a**2*c**3*d**2*e**2*f - 6*a**2*c**3*d*e**3 + 17*a**2*c**3*d*e**2*f**2 + 3*a**2*c**3*d*e*f**4 - 5*a**2*c**3*e**3*f + 12*a**2*c**3*e**2*f**3 - 6*a**2*c**2*d**2*e**3*f - a**2*c**2*d**2*e**2*f**3 + 2*a**2*c**2*d*e**4 - 4*a**2*c**2*d*e**2*f**4 + 20*a**2*c**2*e**4*f + 11*a**2*c**2*e**3*f**3 + a**2*c*d**2*e**3*f**3 - 2*a**2*c*d*e**4*f**2 + a**2*c*d*e**3*f**4 - 3*a**2*c*e**4*f**3 - a*b**2*c*d*e**4*f - a*b**2*c*e**4*f**2 - a*b**2*c*e**3*f**4 + 7*a*b*c**3*e**3*f + 7*a*b*c**3*e**2*f**3 - a*b*c**2*d**2*e**3*f + 5*a*b*c**2*e**4*f + 6*a*b*c**2*e**3*f**3 - 2*a*b*c*e**5*f - 2*a*b*c*e**4*f**3 - 7*a*c**4*d**2*e*f**2 + 7*a*c**4*d*e**2*f + 7*a*c**4*d*e*f**3 - 7*a*c**4*e**2*f**2 - 4*a*c**3*d**2*e**2*f**2 + 6*a*c**3*d*e**3*f - 3*a*c**3*d*e**2*f**3 + 5*a*c**3*e**3*f**2 - a*c**3*e**2*f**4 + 2*a*c**2*d**2*e**3*f**2 + a*c**2*d**2*e**2*f**4 - 2*a*c**2*d*e**4*f - 6*a*c**2*d*e**3*f**3 - 10*a*c**2*e**4*f**2 + 4*a*c**2*e**3*f**4 - a*c*d**2*e**3*f**4 + 2*a*c*d*e**4*f**3 - 3*a*c*e**4*f**4",
  "4*a**9*b*c**2 + 4*a**9*c**2*d - 4*a**9*c**2*f - 3*a**8*b**2*c**2 - 6*a**8*b*c**2*d + 10*a**8*b*c**2*f - 4*a**8*c**3 - 3*a**8*c**2*d**2 + 2*a**8*c**2*d*f - 4*a**8*c**2*e - 3*a**8*c**2*f**2 + 3*a**7*b**2*c**2*f - 25*a**7*b*c**3 + 6*a**7*b*c**2*d*f + 38*a**7*b*c**2*e - 8*a**7*b*c**2*f**2 - 17*a**7*c**3*d + 17*a**7*c**3*f + 7*a**7*c**2*d**2*f + 38*a**7*c**2*d*e - 16*a**7*c**2*d*f**2 - 34*a**7*c**2*e*f + 9*a**7*c**2*f**3 + 15*a**6*b**2*c**3 - 30*a**6*b**2*c**2*e + 50*a**6*b*c**3*d - 17*a**6*b*c**3*f - 48*a**6*b*c**2*d*e + 63*a**6*b*c**2*e*f - 6*a**6*b*c**2*f**3 - a**6*b*c*e**2*f + 16*a**6*c**4 + 35*a**6*c**3*d**2 + 5*a**6*c**3*d*f - 11*a**6*c**3*e - 11*a**6*c**3*f**2 - 18*a**6*c**2*d**2*e - 4*a**6*c**2*d**2*f**2 - 25*a**6*c**2*d*e*f + 10*a**6*c**2*d*f**3 - 35*a**6*c**2*e**2 + 13*a**6*c**2*e*f**2 - a**6*c**2*f**4 - a**6*c*d*e**2*f + a**6*c*e**2*f**2 - 15*a**5*b**2*c**3*f + 30*a**5*b**2*c**2*e*f - 44*a**5*b*c**4 - 50*a**5*b*c**3*d*f + 50*a**5*b*c**3*e + 33*a**5*b*c**3*f**2 + 48*a**5*b*c**2*d*e*f + 19*a**5*b*c**2*e**2 - 58*a**5*b*c**2*e*f**2 - a**5*b*c*e**3 - 70*a**5*c**4*d + 46*a**5*c**4*f - 91*a**5*c**3*d**2*f + 76*a**5*c**3*d*e + 47*a**5*c**3*d*f**2 - 119*a**5*c**3*e*f - 5*a**5*c**3*f**3 + 39*a**5*c**2*d**2*e*f + 13*a**5*c**2*d*e**2 - 49*a**5*c**2*d*e*f**2 + 42*a**5*c**2*e**2*f + 23*a**5*c**2*e*f**3 - a**5*c**2*f**5 - a**5*c*d*e**3 + 2*a**5*c*d*e**2*f**2 + 2*a**5*c*e**3*f - a**5*c*e**2*f**3 + 6*a**4*b**2*c**4 - 36*a**4*b**2*c**3*e + 16*a**4*b**2*c**2*e**2 - a**4*b**2*c*e**3 + 12*a**4*b*c**4*d + 24*a**4*b*c**4*f - 38*a**4*b*c**3*d*e + 79*a**4*b*c**3*e*f + 9*a**4*b*c**3*f**3 + 27*a**4*b*c**2*d*e**2 - 88*a**4*b*c**2*e**2*f - 43*a**4*b*c**2*e*f**3 - a**4*b*c*d*e**3 + 6*a**4*b*c*e**3*f + a**4*b*c*e**2*f**3 + 34*a**4*c**5 + 6*a**4*c**4*d**2 + 138*a**4*c**4*d*f - 47*a**4*c**4*e - 96*a**4*c**4*f**2 + 19*a**4*c**3*d**2*e + 56*a**4*c**3*d**2*f**2 - 142*a**4*c**3*d*e*f - 35*a**4*c**3*d*f**3 - 54*a**4*c**3*e**2 + 122*a**4*c**3*e*f**2 + 5*a**4*c**3*f**4 - 12*a**4*c**2*d**2*e**2 - 21*a**4*c**2*d**2*e*f**2 - 27*a**4*c**2*d*e**2*f + 36*a**4*c**2*d*e*f**3 + 11*a**4*c**2*e**3 + 45*a**4*c**2*e**2*f**2 + 3*a**4*c**2*e*f**4 + 2*a**4*c*d**2*e**3 + 2*a**4*c*d*e**3*f - a**4*c*d*e**2*f**3 + a**4*c*e**4 - 5*a**4*c*e**3*f**2 + 6*a**3*b**3*c**2*e**2 - 6*a**3*b**2*c**4*f + 6*a**3*b**2*c**3*d*e + 36*a**3*b**2*c**3*e*f - 16*a**3*b**2*c**2*e**2*f + a**3*b**2*c*e**3*f - 12*a**3*b*c**4*d*f - 18*a**3*b*c**4*e + 14*a**3*b*c**4*f**2 + 38*a**3*b*c**3*d*e*f + 34*a**3*b*c**3*e**2 - 77*a**3*b*c**3*e*f**2 - 27*a**3*b*c**2*d*e**2*f - 14*a**3*b*c**2*e**3 + 20*a**3*b*c**2*e**2*f**2 - 2*a**3*b*c**2*e*f**4 + a**3*b*c*d*e**3*f + a**3*b*c*e**4 - 11*a**3*b*c*e**3*f**2 - a**3*b*c*e**2*f**4 - 12*a**3*c**5*d - 22*a**3*c**5*f - 40*a**3*c**4*d**2*f + 38*a**3*c**4*d*e - 58*a**3*c**4*d*f**2 - 67*a**3*c**4*e*f + 32*a**3*c**4*f**3 + 10*a**3*c**3*d**2*e*f + 4*a**3*c**3*d**2*f**3 - 7*a**3*c**3*d*e**2 + 40*a**3*c**3*d*e*f**2 + 181*a**3*c**3*e**2*f + 15*a**3*c**3*e*f**3 - 2*a**3*c**3*f**5 + 24*a**3*c**2*d**2*e**2*f + 15*a**3*c**2*d*e**3 + 30*a**3*c**2*d*e**2*f**2 - 4*a**3*c**2*e**3*f - 48*a**3*c**2*e**2*f**3 - a**3*c**2*e*f**5 - 7*a**3*c*d**2*e**3*f + a**3*c*d*e**4 - a**3*c*d*e**3*f**2 - 6*a**3*c*e**4*f + 4*a**3*c*e**3*f**3 - 6*a**2*b**3*c**2*e**2*f - 6*a**2*b**2*c**3*d*e*f - 6*a**2*b**2*c**2*e**3 - 6*a**2*b**2*c**2*e**2*f**2 + 18*a**2*b*c**4*e*f + 6*a**2*b*c**4*f**3 - 6*a**2*b*c**3*d*e**2 - 22*a**2*b*c**3*e**2*f - 52*a**2*b*c**3*e*f**3 + 4*a**2*b*c**2*d*e**3 + 6*a**2*b*c**2*e**3*f + 47*a**2*b*c**2*e**2*f**3 + 2*a**2*b*c**2*e*f**5 - a**2*b*c*d*e**4 - 2*a**2*b*c*e**4*f + 5*a**2*b*c*e**3*f**3 + a**2*b*c*e**2*f**5 + 12*a**2*c**5*d*f - 12*a**2*c**5*f**2 + 34*a**2*c**4*d**2*f**2 - 26*a**2*c**4*d*e*f - 10*a**2*c**4*d*f**3 + 6*a**2*c**4*e**2 + 108*a**2*c**4*e*f**2 + 2*a**2*c**4*f**4 + 4*a**2*c**3*d**2*e**2 - 27*a**2*c**3*d**2*e*f**2 - 4*a**2*c**3*d**2*f**4 + 3*a**2*c**3*d*e**2*f + 24*a**2*c**3*d*e*f**3 + 4*a**2*c**3*e**3 - 107*a**2*c**3*e**2*f**2 - 7*a**2*c**3*e*f**4 - a**2*c**2*d**2*e**3 - 11*a**2*c**2*d**2*e**2*f**2 - 29*a**2*c**2*d*e**3*f - 15*a**2*c**2*d*e**2*f**3 - a**2*c**2*e**4 - 18*a**2*c**2*e**3*f**2 - 4*a**2*c**2*e**2*f**4 + 8*a**2*c*d**2*e**3*f**2 - 2*a**2*c*d*e**4*f + a**2*c*d*e**3*f**3 + 9*a**2*c*e**4*f**2 - a**2*c*e**3*f**4 + 6*a*b**2*c**2*e**3*f + 6*a*b**2*c**2*e**2*f**3 + 6*a*b*c**3*d*e**2*f - 12*a*b*c**3*e**2*f**2 - 4*a*b*c**2*d*e**3*f + 8*a*b*c**2*e**3*f**2 + 2*a*b*c**2*e**2*f**4 + a*b*c*d*e**4*f + a*b*c*e**4*f**2 + a*b*c*e**3*f**4 - 12*a*c**4*d*e*f**2 - 6*a*c**4*e**2*f + 6*a*c**4*e*f**3 - 4*a*c**3*d**2*e**2*f - 2*a*c**3*d**2*e*f**3 + 4*a*c**3*d*e**2*f**2 + 2*a*c**3*d*e*f**4 - 4*a*c**3*e**3*f - 20*a*c**3*e**2*f**3 + a*c**2*d**2*e**3*f - a*c**2*d**2*e**2*f**3 + 14*a*c**2*d*e**3*f**2 - a*c**2*d*e**2*f**4 + a*c**2*e**4*f + 11*a*c**2*e**3*f**3 - 3*a*c*d**2*e**3*f**3 + a*c*d*e**4*f**2 - a*c*d*e**3*f**4 - 4*a*c*e**4*f**3",
  "-a**7*b*c**2*e + a**7*b*c*e**2 - a**7*c**2*d*e + a**7*c**2*e*f + a**7*c*d*e**2 - a**7*c*e**2*f - a**6*b**2*c**3 + 2*a**6*b**2*c**2*e - a**6*b**2*c*e**2 - 4*a**6*b*c**3*d + 4*a**6*b*c**3*f + 6*a**6*b*c**2*d*e - 6*a**6*b*c**2*e*f - 2*a**6*b*c*d*e**2 + 2*a**6*b*c*e**2*f - 3*a**6*c**3*d**2 + 6*a**6*c**3*d*f + a**6*c**3*e - 3*a**6*c**3*f**2 + 4*a**6*c**2*d**2*e - 6*a**6*c**2*d*e*f + 3*a**6*c**2*e*f**2 - a**6*c*d**2*e**2 - a**6*c*e**3 + a**5*b**2*c**3*f - 2*a**5*b**2*c**2*e*f + a**5*b**2*c*e**2*f + 3*a**5*b*c**4 + 4*a**5*b*c**3*d*f - 4*a**5*b*c**3*e - 3*a**5*b*c**3*f**2 - 6*a**5*b*c**2*d*e*f + 9*a**5*b*c**2*e**2 + 5*a**5*b*c**2*e*f**2 + 2*a**5*b*c*d*e**2*f - 5*a**5*b*c*e**3 - 2*a**5*b*c*e**2*f**2 + 5*a**5*c**4*d - 5*a**5*c**4*f + 7*a**5*c**3*d**2*f - 6*a**5*c**3*d*e - 11*a**5*c**3*d*f**2 + 5*a**5*c**3*e*f + 4*a**5*c**3*f**3 - 9*a**5*c**2*d**2*e*f + 9*a**5*c**2*d*e**2 + 13*a**5*c**2*d*e*f**2 - 10*a**5*c**2*e**2*f - 5*a**5*c**2*e*f**3 + 2*a**5*c*d**2*e**2*f - 5*a**5*c*d*e**3 - 2*a**5*c*d*e**2*f**2 + 7*a**5*c*e**3*f + a**5*c*e**2*f**3 + a**4*b**2*c**3*e - 6*a**4*b**2*c**2*e**2 + 4*a**4*b**2*c*e**3 - 3*a**4*b*c**4*f + a**4*b*c**3*d*e - a**4*b*c**3*e*f - a**4*b*c**3*f**3 - 8*a**4*b*c**2*d*e**2 + 12*a**4*b*c**2*e**2*f + 2*a**4*b*c**2*e*f**3 + 5*a**4*b*c*d*e**3 - 8*a**4*b*c*e**3*f - a**4*b*c*e**2*f**3 - 2*a**4*c**5 - 11*a**4*c**4*d*f + a**4*c**4*e + 8*a**4*c**4*f**2 - a**4*c**3*d**2*e - 4*a**4*c**3*d**2*f**2 + 13*a**4*c**3*d*e*f + 5*a**4*c**3*d*f**3 - 6*a**4*c**3*e**2 - 7*a**4*c**3*e*f**2 - a**4*c**3*f**4 + 5*a**4*c**2*d**2*e*f**2 - 16*a**4*c**2*d*e**2*f - 6*a**4*c**2*d*e*f**3 - 5*a**4*c**2*e**3 + 6*a**4*c**2*e**2*f**2 + a**4*c**2*e*f**4 - a**4*c*d**2*e**2*f**2 + 8*a**4*c*d*e**3*f + a**4*c*d*e**2*f**3 + 6*a**4*c*e**4 - 3*a**4*c*e**3*f**2 + a**3*b**3*c*e**3 - a**3*b**2*c**3*e*f + a**3*b**2*c**2*d*e**2 + 6*a**3*b**2*c**2*e**2*f - 4*a**3*b**2*c*e**3*f - a**3*b*c**3*d*e*f - 3*a**3*b*c**3*e**2 + 2*a**3*b*c**3*e*f**2 + 8*a**3*b*c**2*d*e**2*f + 5*a**3*b*c**2*e**3 - 14*a**3*b*c**2*e**2*f**2 - 5*a**3*b*c*d*e**3*f - 4*a**3*b*c*e**4 + 9*a**3*b*c*e**3*f**2 + 2*a**3*c**5*f + 2*a**3*c**4*d**2*f + 6*a**3*c**4*d*f**2 + 5*a**3*c**4*e*f - 3*a**3*c**4*f**3 - 2*a**3*c**3*d**2*e*f + 9*a**3*c**3*d*e**2 - 4*a**3*c**3*d*e*f**2 - 9*a**3*c**3*e**2*f + a**3*c**3*e*f**3 + 2*a**3*c**2*d**2*e**2*f - 5*a**3*c**2*d*e**3 + 3*a**3*c**2*d*e**2*f**2 + 20*a**3*c**2*e**3*f + 4*a**3*c**2*e**2*f**3 + a**3*c*d**2*e**3*f - a**3*c*d*e**4 - 2*a**3*c*d*e**3*f**2 - 9*a**3*c*e**4*f - 3*a**3*c*e**3*f**3 - a**2*b**3*c*e**3*f - a**2*b**2*c**2*d*e**2*f - a**2*b**2*c*e**4 - a**2*b**2*c*e**3*f**2 + 3*a**2*b*c**3*e**2*f + 3*a**2*b*c**3*e*f**3 - a**2*b*c**2*d*e**3 - 3*a**2*b*c**2*e**3*f - 7*a**2*b*c**2*e**2*f**3 + a**2*b*c*d*e**4 + 3*a**2*b*c*e**4*f + 4*a**2*b*c*e**3*f**3 - 2*a**2*c**4*d**2*f**2 - 6*a**2*c**4*e*f**2 + 3*a**2*c**3*d**2*e*f**2 - 9*a**2*c**3*d*e**2*f - 3*a**2*c**3*d*e*f**3 + a**2*c**3*e**3 + 14*a**2*c**3*e**2*f**2 + a**2*c**2*d**2*e**3 - a**2*c**2*d**2*e**2*f**2 + 4*a**2*c**2*d*e**3*f + 4*a**2*c**2*d*e**2*f**3 + a**2*c**2*e**4 - 11*a**2*c**2*e**3*f**2 - 2*a**2*c*d**2*e**3*f**2 + 2*a**2*c*d*e**4*f - a**2*c*d*e**3*f**3 + a*b**2*c*e**4*f + a*b**2*c*e**3*f**3 + a*b*c**2*d*e**3*f - 2*a*b*c**2*e**3*f**2 - a*b*c*d*e**4*f + a*b*c*e**4*f**2 - a*c**3*e**3*f + a*c**3*e**2*f**3 - a*c**2*d**2*e**3*f - a*c**2*d**2*e**2*f**3 + a*c**2*d*e**3*f**2 - a*c**2*e**4*f - 4*a*c**2*e**3*f**3 + a*c*d**2*e**3*f**3 - a*c*d*e**4*f**2 + 3*a*c*e**4*f**3",
  "a**8*b*c*e + a**8*c*d*e - a**8*c*e*f + a**7*b**2*c**2 - a**7*b**2*c*e + 4*a**7*b*c**2*d - 4*a**7*b*c**2*f - 2*a**7*b*c*d*e + 2*a**7*b*c*e*f + 3*a**7*c**2*d**2 - 6*a**7*c**2*d*f - a**7*c**2*e + 3*a**7*c**2*f**2 - a**7*c*d**2*e - a**7*c*e**2 - a**6*b**2*c**2*f + a**6*b**2*c*e*f - 11*a**6*b*c**3 - 4*a**6*b*c**2*d*f + 9*a**6*b*c**2*e + 3*a**6*b*c**2*f**2 + 2*a**6*b*c*d*e*f + 5*a**6*b*c*e**2 - 2*a**6*b*c*e*f**2 - 13*a**6*c**3*d + 13*a**6*c**3*f - 7*a**6*c**2*d**2*f + 9*a**6*c**2*d*e + 11*a**6*c**2*d*f**2 - 8*a**6*c**2*e*f - 4*a**6*c**2*f**3 + 2*a**6*c*d**2*e*f + 5*a**6*c*d*e**2 - 2*a**6*c*d*e*f**2 - 3*a**6*c*e**2*f + a**6*c*e*f**3 + 6*a**5*b**2*c**3 - 6*a**5*b**2*c**2*e - 3*a**5*b**2*c*e**2 + 8*a**5*b*c**3*d - 9*a**5*b*c**3*f - 7*a**5*b*c**2*d*e + 14*a**5*b*c**2*e*f + a**5*b*c**2*f**3 - 5*a**5*b*c*d*e**2 + 4*a**5*b*c*e**2*f - a**5*b*c*e*f**3 + 10*a**5*c**4 + 2*a**5*c**3*d**2 + 19*a**5*c**3*d*f + a**5*c**3*e - 10*a**5*c**3*f**2 + 4*a**5*c**2*d**2*f**2 - 12*a**5*c**2*d*e*f - 5*a**5*c**2*d*f**3 - 14*a**5*c**2*e**2 + 2*a**5*c**2*e*f**2 + a**5*c**2*f**4 - 3*a**5*c*d**2*e**2 - a**5*c*d**2*e*f**2 - 4*a**5*c*d*e**2*f + a**5*c*d*e*f**3 - 4*a**5*c*e**3 + 2*a**5*c*e**2*f**2 - 6*a**4*b**2*c**3*f + 6*a**4*b**2*c**2*e*f + 3*a**4*b**2*c*e**2*f + 2*a**4*b*c**4 - 8*a**4*b*c**3*d*f - 11*a**4*b*c**3*e + 14*a**4*b*c**3*f**2 + 7*a**4*b*c**2*d*e*f + 4*a**4*b*c**2*e**2 - 11*a**4*b*c**2*e*f**2 + 5*a**4*b*c*d*e**2*f + 2*a**4*b*c*e**3 - 5*a**4*b*c*e**2*f**2 - 10*a**4*c**4*d + 4*a**4*c**4*f - 4*a**4*c**3*d**2*f + 5*a**4*c**3*d*e - 20*a**4*c**3*e*f - 5*a**4*c**3*f**3 + a**4*c**2*d**2*e*f + 7*a**4*c**2*d*e**2 - 3*a**4*c**2*d*e*f**2 + 10*a**4*c**2*e**2*f + 6*a**4*c**2*e*f**3 + 6*a**4*c*d**2*e**2*f + a**4*c*d*e**3 - 4*a**4*c*d*e**2*f**2 + 7*a**4*c*e**3*f + 2*a**4*c*e**2*f**3 - 2*a**3*b**2*c**2*e**2 - a**3*b**2*c*e**3 - 2*a**3*b*c**4*f + 11*a**3*b*c**3*e*f + 6*a**3*b*c**3*f**3 + 2*a**3*b*c**2*d*e**2 + 2*a**3*b*c**2*e**2*f - 10*a**3*b*c**2*e*f**3 + a**3*b*c*e**3*f - 3*a**3*b*c*e**2*f**3 + 6*a**3*c**4*d*f - 2*a**3*c**4*e - 12*a**3*c**4*f**2 + 4*a**3*c**3*d**2*e - 2*a**3*c**3*d**2*f**2 - a**3*c**3*d*e*f - 6*a**3*c**3*d*f**3 + a**3*c**3*e**2 + 6*a**3*c**3*e*f**2 + 2*a**3*c**3*f**4 + a**3*c**2*d**2*e**2 - a**3*c**2*d**2*e*f**2 - 3*a**3*c**2*d*e**2*f + 6*a**3*c**2*d*e*f**3 + a**3*c**2*e**3 + 6*a**3*c**2*e**2*f**2 + a**3*c**2*e*f**4 - 3*a**3*c*d**2*e**2*f**2 - a**3*c*d*e**3*f + 3*a**3*c*d*e**2*f**3 + a**3*c*e**4 - a**3*c*e**3*f**2 + 2*a**2*b**2*c**2*e**2*f + a**2*b**2*c*e**3*f - 2*a**2*b*c**2*d*e**2*f + 2*a**2*b*c**2*e**3 - 4*a**2*b*c**2*e**2*f**2 - 2*a**2*b*c**2*e*f**4 + a**2*b*c*e**4 - 2*a**2*b*c*e**3*f**2 - a**2*b*c*e**2*f**4 + 4*a**2*c**4*d*f**2 + 2*a**2*c**4*e*f - 2*a**2*c**4*f**3 - 6*a**2*c**3*d**2*e*f + 4*a**2*c**3*d**2*f**3 + 2*a**2*c**3*d*e**2 - 2*a**2*c**3*d*e*f**2 - 3*a**2*c**3*e**2*f + 13*a**2*c**3*e*f**3 - 2*a**2*c**2*d**2*e**2*f + a**2*c**2*d*e**3 - 5*a**2*c**2*d*e**2*f**2 - 2*a**2*c**2*e**3*f - 2*a**2*c**2*e**2*f**3 - a**2*c*d*e**3*f**2 - 2*a**2*c*e**4*f - 2*a**2*c*e**3*f**3 - 2*a*b*c**2*e**3*f - 2*a*b*c**2*e**2*f**3 - a*b*c*e**4*f - a*b*c*e**3*f**3 + 2*a*c**3*d**2*e*f**2 - 2*a*c**3*d*e**2*f - 2*a*c**3*d*e*f**3 + 2*a*c**3*e**2*f**2 + a*c**2*d**2*e**2*f**2 - a*c**2*d*e**3*f + a*c**2*d*e**2*f**3 + a*c**2*e**3*f**2 + a*c*d*e**3*f**3 + a*c*e**4*f**2",
  "3*a**7*b*c**2 + a**7*b*c*e + 3*a**7*c**2*d - 3*a**7*c**2*f + a**7*c*d*e - a**7*c*e*f - a**6*b**2*c**2 - a**6*b**2*c*e + a**6*b*c**2*d + a**6*b*c**2*f - 2*a**6*b*c*d*e + 2*a**6*b*c*e*f - 3*a**6*c**3 + 2*a**6*c**2*d**2 - 8*a**6*c**2*d*f - 4*a**6*c**2*e + 3*a**6*c**2*f**2 - a**6*c*d**2*e - a**6*c*e**2 + a**5*b**2*c**2*f + a**5*b**2*c*e*f - 8*a**5*b*c**3 - a**5*b*c**2*d*f + 13*a**5*b*c**2*e - a**5*b*c**2*f**2 + 2*a**5*b*c*d*e*f - 5*a**5*b*c*e**2 - 2*a**5*b*c*e*f**2 - 5*a**5*c**3*d + 6*a**5*c**3*f - 5*a**5*c**2*d**2*f + 12*a**5*c**2*d*e + 7*a**5*c**2*d*f**2 - 7*a**5*c**2*e*f - a**5*c**2*f**3 + 2*a**5*c*d**2*e*f - 5*a**5*c*d*e**2 - 2*a**5*c*d*e*f**2 + 7*a**5*c*e**2*f + a**5*c*e*f**3 + a**4*b**2*c**3 - 7*a**4*b**2*c**2*e + 4*a**4*b**2*c*e**2 + 3*a**4*b*c**3*d + 5*a**4*b*c**3*f - 8*a**4*b*c**2*d*e + 10*a**4*b*c**2*e*f - 2*a**4*b*c**2*f**3 + 5*a**4*b*c*d*e**2 - 8*a**4*b*c*e**2*f - a**4*b*c*e*f**3 + 3*a**4*c**4 + 3*a**4*c**3*d**2 + 15*a**4*c**3*d*f - 5*a**4*c**3*e - 9*a**4*c**3*f**2 - a**4*c**2*d**2*e + 3*a**4*c**2*d**2*f**2 - 21*a**4*c**2*d*e*f - 2*a**4*c**2*d*f**3 - 6*a**4*c**2*e**2 + 11*a**4*c**2*e*f**2 + a**4*c**2*f**4 - a**4*c*d**2*e*f**2 + 8*a**4*c*d*e**2*f + a**4*c*d*e*f**3 + 6*a**4*c*e**3 - 3*a**4*c*e**2*f**2 + a**3*b**3*c*e**2 - a**3*b**2*c**3*f + a**3*b**2*c**2*d*e + 7*a**3*b**2*c**2*e*f - 4*a**3*b**2*c*e**2*f - 3*a**3*b*c**3*d*f - 3*a**3*b*c**3*e + 2*a**3*b*c**3*f**2 + 8*a**3*b*c**2*d*e*f + 6*a**3*b*c**2*e**2 - 16*a**3*b*c**2*e*f**2 - a**3*b*c**2*f**4 - 5*a**3*b*c*d*e**2*f - 4*a**3*b*c*e**3 + 9*a**3*b*c*e**2*f**2 - 2*a**3*c**4*d - a**3*c**4*f - 8*a**3*c**3*d**2*f + 9*a**3*c**3*d*e - 8*a**3*c**3*d*f**2 - 11*a**3*c**3*e*f + 6*a**3*c**3*f**3 + 4*a**3*c**2*d**2*e*f - 4*a**3*c**2*d*e**2 + 5*a**3*c**2*d*e*f**2 + 22*a**3*c**2*e**2*f + a**3*c*d**2*e**2*f - a**3*c*d*e**3 - 2*a**3*c*d*e**2*f**2 - 9*a**3*c*e**3*f - 3*a**3*c*e**2*f**3 - a**2*b**3*c*e**2*f - a**2*b**2*c**2*d*e*f - a**2*b**2*c*e**3 - a**2*b**2*c*e**2*f**2 + 3*a**2*b*c**3*e*f + a**2*b*c**3*f**3 - a**2*b*c**2*d*e**2 - 4*a**2*b*c**2*e**2*f - 7*a**2*b*c**2*e*f**3 + a**2*b*c*d*e**3 + 3*a**2*b*c*e**3*f + 4*a**2*b*c*e**2*f**3 + 2*a**2*c**4*d*f - 2*a**2*c**4*f**2 + 5*a**2*c**3*d**2*f**2 - 7*a**2*c**3*d*e*f - 2*a**2*c**3*d*f**3 + a**2*c**3*e**2 + 15*a**2*c**3*e*f**2 + a**2*c**2*d**2*e**2 - 2*a**2*c**2*d**2*e*f**2 + 2*a**2*c**2*d*e**2*f + 4*a**2*c**2*d*e*f**3 + a**2*c**2*e**3 - 12*a**2*c**2*e**2*f**2 - 2*a**2*c*d**2*e**2*f**2 + 2*a**2*c*d*e**3*f - a**2*c*d*e**2*f**3 + a*b**2*c*e**3*f + a*b**2*c*e**2*f**3 + a*b*c**2*d*e**2*f - 2*a*b*c**2*e**2*f**2 - a*b*c*d*e**3*f + a*b*c*e**3*f**2 - 2*a*c**3*d*e*f**2 - a*c**3*e**2*f + a*c**3*e*f**3 - a*c**2*d**2*e**2*f - a*c**2*d**2*e*f**3 + 2*a*c**2*d*e**2*f**2 - a*c**2*e**3*f - 4*a*c**2*e**2*f**3 + a*c*d**2*e**2*f**3 - a*c*d*e**3*f**2 + 3*a*c*e**3*f**3",
  "3*a**8*b*c + 3*a**8*c*d - 3*a**8*c*f - 2*a**7*b**2*c - 3*a**7*b*c*d + 5*a**7*b*c*f - 3*a**7*c**2 - a**7*c*d**2 - 2*a**7*c*d*f - 3*a**7*c*e + 2*a**6*b**2*c*f - a**6*b*c**2 + 3*a**6*b*c*d*f - a**6*b*c*e - 4*a**6*b*c*f**2 + 4*a**6*c**2*d - 3*a**6*c**2*f + 2*a**6*c*d**2*f - 2*a**6*c*d*e - 4*a**6*c*d*f**2 + 6*a**6*c*e*f + 3*a**6*c*f**3 - 2*a**5*b**2*c**2 + 2*a**5*b**2*c*e - a**5*b*c**2*d + 8*a**5*b*c**2*f + 5*a**5*b*c*d*e - 6*a**5*b*c*e*f - 3*a**5*b*c*f**3 - 3*a**5*c**3 + 2*a**5*c**2*d**2 + 3*a**5*c**2*e + 2*a**5*c*d**2*e - a**5*c*d**2*f**2 - a**5*c*d*e*f + 3*a**5*c*d*f**3 + 3*a**5*c*e**2 + 3*a**5*c*e*f**2 + 2*a**4*b**2*c**2*f - 2*a**4*b**2*c*e*f - a**4*b*c**3 + a**4*b*c**2*d*f + 4*a**4*b*c**2*e - 5*a**4*b*c**2*f**2 - 5*a**4*b*c*d*e*f - a**4*b*c*e**2 + 3*a**4*b*c*e*f**2 - a**4*b*c*f**4 + 3*a**4*c**3*d - 2*a**4*c**3*f - 5*a**4*c**2*d**2*f - 5*a**4*c**2*d*e - 5*a**4*c**2*d*f**2 + 4*a**4*c**2*e*f + 7*a**4*c**2*f**3 - 4*a**4*c*d**2*e*f + 6*a**4*c*d*e*f**2 - 5*a**4*c*e**2*f - 6*a**4*c*e*f**3 + a**3*b**2*c*e**2 + a**3*b*c**3*f - 4*a**3*b*c**2*e*f - 2*a**3*b*c**2*f**3 - 2*a**3*b*c*e**2*f + 3*a**3*b*c*e*f**3 - a**3*c**3*d*f + a**3*c**3*e + 4*a**3*c**3*f**2 - a**3*c**2*d**2*e + 5*a**3*c**2*d**2*f**2 + 3*a**3*c**2*d*e*f + a**3*c**2*d*f**3 - a**3*c**2*e**2 - a**3*c**2*e*f**2 - a**3*c**2*f**4 + 2*a**3*c*d**2*e*f**2 - a**3*c*d*e**2*f - 3*a**3*c*d*e*f**3 - a**3*c*e**3 - a**2*b**2*c*e**2*f - a**2*b*c*e**3 + 2*a**2*b*c*e**2*f**2 + a**2*b*c*e*f**4 - 2*a**2*c**3*d*f**2 - a**2*c**3*e*f + a**2*c**3*f**3 + 2*a**2*c**2*d**2*e*f - 2*a**2*c**2*d**2*f**3 - a**2*c**2*d*e**2 + a**2*c**2*d*e*f**2 + 2*a**2*c**2*e**2*f - 6*a**2*c**2*e*f**3 + 2*a**2*c*d*e**2*f**2 + 2*a**2*c*e**3*f + 2*a**2*c*e**2*f**3 + a*b*c*e**3*f + a*b*c*e**2*f**3 - a*c**2*d**2*e*f**2 + a*c**2*d*e**2*f + a*c**2*d*e*f**3 - a*c**2*e**2*f**2 - a*c*d*e**2*f**3 - a*c*e**3*f**2",
  "2*a**6*b*c**2 + 2*a**6*b*c*e - 5*a**6*b*e**2 + 2*a**6*c**2*d - 2*a**6*c**2*f + 2*a**6*c*d*e - 2*a**6*c*e*f - 5*a**6*d*e**2 + 5*a**6*e**2*f - a**5*b**2*c**2 - 3*a**5*b**2*c*e + 4*a**5*b**2*e**2 + a**5*b*c**2*f - 8*a**5*b*c*d*e + 8*a**5*b*c*e*f + 7*a**5*b*d*e**2 - 9*a**5*b*e**2*f - 2*a**5*c**3 + a**5*c**2*d**2 - 5*a**5*c**2*d*f - 4*a**5*c**2*e + 2*a**5*c**2*f**2 - 5*a**5*c*d**2*e + 6*a**5*c*d*e*f + 3*a**5*c*e**2 - 3*a**5*c*e*f**2 + 3*a**5*d**2*e**2 + 2*a**5*d*e**2*f + 5*a**5*e**3 + a**4*b**2*c**2*f + 3*a**4*b**2*c*e*f - 4*a**4*b**2*e**2*f - 2*a**4*b*c**3 + 8*a**4*b*c**2*e - 2*a**4*b*c**2*f**2 + 8*a**4*b*c*d*e*f - 6*a**4*b*c*e**2 - 7*a**4*b*c*e*f**2 - 7*a**4*b*d*e**2*f + 2*a**4*b*e**3 + 8*a**4*b*e**2*f**2 + a**4*c**3*f - 3*a**4*c**2*d**2*f + 12*a**4*c**2*d*e + 4*a**4*c**2*d*f**2 - 7*a**4*c**2*e*f + 11*a**4*c*d**2*e*f - 13*a**4*c*d*e**2 - 15*a**4*c*d*e*f**2 + 14*a**4*c*e**2*f + 6*a**4*c*e*f**3 - 6*a**4*d**2*e**2*f + 3*a**4*d*e**3 + 8*a**4*d*e**2*f**2 - 11*a**4*e**3*f - 5*a**4*e**2*f**3 - a**3*b**4*e**2 - a**3*b**3*c*d*e + 5*a**3*b**2*c*e**2 - 2*a**3*b**2*e**3 + 2*a**3*b*c**3*f - 2*a**3*b*c**2*d*e - a**3*b*c**2*e*f - a**3*b*c**2*f**3 + 7*a**3*b*c*d*e**2 - 14*a**3*b*c*e**2*f - 3*a**3*b*c*e*f**3 - 5*a**3*b*d*e**3 + 7*a**3*b*e**3*f + 5*a**3*b*e**2*f**3 + a**3*c**4 + 4*a**3*c**3*d*f - 7*a**3*c**3*e - a**3*c**3*f**2 + a**3*c**2*d**2*e + 3*a**3*c**2*d**2*f**2 - 23*a**3*c**2*d*e*f - a**3*c**2*d*f**3 + 7*a**3*c**2*e**2 + 16*a**3*c**2*e*f**2 - 3*a**3*c*d**2*e**2 - 6*a**3*c*d**2*e*f**2 + 21*a**3*c*d*e**2*f + 7*a**3*c*d*e*f**3 + 4*a**3*c*e**3 - 12*a**3*c*e**2*f**2 - a**3*c*e*f**4 + 3*a**3*d**2*e**2*f**2 - 6*a**3*d*e**3*f - 5*a**3*d*e**2*f**3 - 6*a**3*e**4 + a**3*e**3*f**2 + a**2*b**4*e**2*f + a**2*b**3*c*d*e*f + a**2*b**3*e**3 + a**2*b**3*e**2*f**2 + a**2*b**2*c*d*e**2 - 7*a**2*b**2*c*e**2*f - a**2*b**2*d*e**3 + 3*a**2*b**2*e**3*f + 2*a**2*b*c**2*d*e*f + a**2*b*c**2*e**2 - 6*a**2*b*c**2*e*f**2 - a**2*b*c*d**2*e**2 - 7*a**2*b*c*d*e**2*f - 5*a**2*b*c*e**3 + 16*a**2*b*c*e**2*f**2 + 5*a**2*b*d*e**3*f + 2*a**2*b*e**4 - 7*a**2*b*e**3*f**2 + a**2*b*e**2*f**4 - a**2*c**4*f - a**2*c**3*d**2*f + 2*a**2*c**3*d*e - 4*a**2*c**3*d*f**2 + 3*a**2*c**3*e*f + 2*a**2*c**3*f**3 + 4*a**2*c**2*d**2*e*f - a**2*c**2*d**2*f**3 - 4*a**2*c**2*d*e**2 + 10*a**2*c**2*d*e*f**2 + 10*a**2*c**2*e**2*f - 5*a**2*c**2*e*f**3 + a**2*c*d**2*e**2*f + 2*a**2*c*d*e**3 - 7*a**2*c*d*e**2*f**2 - 21*a**2*c*e**3*f - 5*a**2*c*e**2*f**3 + 3*a**2*d*e**3*f**2 + 12*a**2*e**4*f + 5*a**2*e**3*f**3 - a*b**3*e**3*f - a*b**3*e**2*f**3 - a*b**2*c*d*e**2*f + 2*a*b**2*c*e**2*f**2 + a*b**2*d*e**3*f - a*b**2*e**3*f**2 - a*b*c**2*e**2*f - a*b*c**2*e*f**3 + a*b*c*d**2*e**2*f + 5*a*b*c*e**3*f + 4*a*b*c*e**2*f**3 - 2*a*b*e**4*f - 2*a*b*e**3*f**3 + a*c**3*d**2*f**2 - 2*a*c**3*d*e*f + 4*a*c**3*e*f**2 - 5*a*c**2*d**2*e*f**2 + 4*a*c**2*d*e**2*f + a*c**2*d*e*f**3 - 17*a*c**2*e**2*f**2 + 2*a*c*d**2*e**2*f**2 - 2*a*c*d*e**3*f - a*c*d*e**2*f**3 + 17*a*c*e**3*f**2 - 6*a*e**4*f**2",
  "-3*a**7*b*c + 3*a**7*b*e - 3*a**7*c*d + 3*a**7*c*f + 3*a**7*d*e - 3*a**7*e*f + 3*a**6*b**2*c - 2*a**6*b**2*e + 7*a**6*b*c*d - 9*a**6*b*c*f - 3*a**6*b*d*e + 5*a**6*b*e*f + 3*a**6*c**2 + 4*a**6*c*d**2 - 4*a**6*c*d*f + 3*a**6*c*f**2 - a**6*d**2*e - 2*a**6*d*e*f - 3*a**6*e**2 - 3*a**5*b**2*c*f + 2*a**5*b**2*e*f + 2*a**5*b*c**2 - 7*a**5*b*c*d*f - 19*a**5*b*c*e + 7*a**5*b*c*f**2 + 3*a**5*b*d*e*f + 8*a**5*b*e**2 - 5*a**5*b*e*f**2 - 5*a**5*c**2*d + 4*a**5*c**2*f - 9*a**5*c*d**2*f - 15*a**5*c*d*e + 15*a**5*c*d*f**2 + 12*a**5*c*e*f - 7*a**5*c*f**3 + 2*a**5*d**2*e*f + 7*a**5*d*e**2 - 5*a**5*d*e*f**2 - 3*a**5*e**2*f + 4*a**5*e*f**3 - a**4*b**2*c**2 + 7*a**4*b**2*c*e - 5*a**4*b**2*e**2 - 3*a**4*b*c**2*d + a**4*b*c**2*f + 11*a**4*b*c*d*e + 4*a**4*b*c*f**3 - 5*a**4*b*d*e**2 + 6*a**4*b*e**2*f - 3*a**4*b*e*f**3 + a**4*c**3 - 3*a**4*c**2*d**2 + 7*a**4*c**2*d*f + 12*a**4*c**2*e - 7*a**4*c**2*f**2 + 6*a**4*c*d**2*e + 5*a**4*c*d**2*f**2 + 31*a**4*c*d*e*f - 8*a**4*c*d*f**3 + 9*a**4*c*e**2 - 20*a**4*c*e*f**2 + a**4*c*f**4 - a**4*d**2*e**2 - a**4*d**2*e*f**2 - 11*a**4*d*e**2*f + 5*a**4*d*e*f**3 - 6*a**4*e**3 + 8*a**4*e**2*f**2 - a**4*e*f**4 - a**3*b**3*e**2 + a**3*b**2*c**2*f - a**3*b**2*c*d*e - 7*a**3*b**2*c*e*f + 5*a**3*b**2*e**2*f + 3*a**3*b*c**2*d*f + 3*a**3*b*c**2*e - 2*a**3*b*c**2*f**2 - 11*a**3*b*c*d*e*f - 6*a**3*b*c*e**2 + 16*a**3*b*c*e*f**2 + a**3*b*c*f**4 + 5*a**3*b*d*e**2*f + 5*a**3*b*e**3 - 8*a**3*b*e**2*f**2 + 2*a**3*c**3*d - 3*a**3*c**3*f + 4*a**3*c**2*d**2*f - 13*a**3*c**2*d*e - 4*a**3*c**2*d*f**2 - 4*a**3*c**2*e*f - 14*a**3*c*d**2*e*f + a**3*c*d*e**2 - 15*a**3*c*d*e*f**2 - 31*a**3*c*e**2*f + 8*a**3*c*e*f**3 + 2*a**3*d**2*e**2*f + a**3*d*e**3 + 2*a**3*d*e**2*f**2 - a**3*d*e*f**4 + 10*a**3*e**3*f - 3*a**3*e**2*f**3 + a**2*b**3*e**2*f + a**2*b**2*c*d*e*f + a**2*b**2*e**3 + a**2*b**2*e**2*f**2 - 3*a**2*b*c**2*e*f - a**2*b*c**2*f**3 + a**2*b*c*d*e**2 + 4*a**2*b*c*e**2*f + 3*a**2*b*c*e*f**3 - a**2*b*d*e**3 - 4*a**2*b*e**3*f - 6*a**2*b*e**2*f**3 - 2*a**2*c**3*d*f + 2*a**2*c**3*f**2 - a**2*c**2*d**2*f**2 + 11*a**2*c**2*d*e*f + 2*a**2*c**2*d*f**3 - a**2*c**2*e**2 - 7*a**2*c**2*e*f**2 - a**2*c*d**2*e**2 + 7*a**2*c*d**2*e*f**2 + 5*a**2*c*d*e**2*f - a**2*c*d*e*f**3 - a**2*c*e**3 + 18*a**2*c*e**2*f**2 - a**2*d**2*e**2*f**2 - 2*a**2*d*e**3*f + 2*a**2*d*e**2*f**3 - 2*a**2*e**3*f**2 + a**2*e**2*f**4 - a*b**2*e**3*f - a*b**2*e**2*f**3 - a*b*c*d*e**2*f + 2*a*b*c*e**2*f**2 + a*b*d*e**3*f - a*b*e**3*f**2 + 2*a*c**2*d*e*f**2 + a*c**2*e**2*f - a*c**2*e*f**3 + a*c*d**2*e**2*f + a*c*d**2*e*f**3 - 6*a*c*d*e**2*f**2 + a*c*e**3*f + 4*a*c*e**2*f**3 + a*d*e**3*f**2 - 2*a*e**3*f**3",
  "-4*a**7*b*c - 4*a**7*c*d + 4*a**7*c*f + 3*a**6*b**2*c + 5*a**6*b*c*d - 7*a**6*b*c*f + 4*a**6*c**2 + 2*a**6*c*d**2 + 2*a**6*c*d*f + 4*a**6*c*e - 3*a**5*b**2*c*f + 2*a**5*b*c**2 - 5*a**5*b*c*d*f - 5*a**5*b*c*e + 5*a**5*b*c*f**2 - 5*a**5*c**2*d + 3*a**5*c**2*f - 4*a**5*c*d**2*f - 4*a**5*c*d*e + 5*a**5*c*d*f**2 - 2*a**5*c*e*f - 3*a**5*c*f**3 + a**4*b**2*c*e - a**4*b*c**2*d - 2*a**4*b*c**2*f + 2*a**4*b*c*e*f + 4*a**4*b*c*f**3 + 3*a**4*c**3 - 3*a**4*c**2*d**2 + 6*a**4*c**2*d*f + a**4*c**2*e - 5*a**4*c**2*f**2 + a**4*c*d**2*e + 2*a**4*c*d**2*f**2 + 7*a**4*c*d*e*f - 2*a**4*c*d*f**3 + 2*a**4*c*e**2 - 5*a**4*c*e*f**2 - a**4*c*f**4 - a**3*b**2*c*e*f + a**3*b*c**2*d*f - a**3*b*c*e**2 + 5*a**3*b*c*e*f**2 + 2*a**3*b*c*f**4 - 3*a**3*c**3*f + 2*a**3*c**2*d**2*f - 3*a**3*c**2*d*e - 2*a**3*c**2*d*f**2 - 5*a**3*c**2*e*f - 2*a**3*c**2*f**3 - a**3*c*d**2*e*f - 2*a**3*c*d*e**2 - 4*a**3*c*d*e*f**2 - a**3*c*d*f**4 - 3*a**3*c*e**2*f + 2*a**3*c*e*f**3 + a**2*b*c*e**2*f - 2*a**2*b*c*e*f**3 + a**2*c**2*d**2*f**2 + 3*a**2*c**2*d*e*f + a**2*c**2*d*f**3 + 4*a**2*c**2*e*f**2 - a**2*c*d**2*e*f**2 + 4*a**2*c*d*e**2*f + a**2*c*d*e*f**3 + a**2*c*e*f**4 + a*c*d**2*e*f**3 - 2*a*c*d*e**2*f**2 + a*c*e**2*f**3",
  "4*a**7*b*e + 4*a**7*d*e - 4*a**7*e*f + a**6*b**2*c - 3*a**6*b**2*e + 4*a**6*b*c*d - 4*a**6*b*c*f - 5*a**6*b*d*e + 7*a**6*b*e*f + 3*a**6*c*d**2 - 6*a**6*c*d*f - 4*a**6*c*e + 3*a**6*c*f**2 - 2*a**6*d**2*e - 2*a**6*d*e*f - 4*a**6*e**2 - a**5*b**2*c*f + 3*a**5*b**2*e*f - 3*a**5*b*c**2 - 4*a**5*b*c*d*f - 4*a**5*b*c*e + 3*a**5*b*c*f**2 + 5*a**5*b*d*e*f + 4*a**5*b*e**2 - 6*a**5*b*e*f**2 - 5*a**5*c**2*d + 5*a**5*c**2*f - 7*a**5*c*d**2*f + a**5*c*d*e + 11*a**5*c*d*f**2 + a**5*c*e*f - 4*a**5*c*f**3 + 4*a**5*d**2*e*f + 3*a**5*d*e**2 - 6*a**5*d*e*f**2 + 3*a**5*e**2*f + 4*a**5*e*f**3 - a**4*b**2*e**2 + 3*a**4*b*c**2*f + 2*a**4*b*c*d*e + 6*a**4*b*c*e*f + a**4*b*c*f**3 - 2*a**4*b*e**2*f - 4*a**4*b*e*f**3 + 2*a**4*c**3 + 11*a**4*c**2*d*f + 2*a**4*c**2*e - 8*a**4*c**2*f**2 + 4*a**4*c*d**2*e + 4*a**4*c*d**2*f**2 + 2*a**4*c*d*e*f - 5*a**4*c*d*f**3 + a**4*c*e**2 - 2*a**4*c*e*f**2 + a**4*c*f**4 - a**4*d**2*e**2 - 2*a**4*d**2*e*f**2 - 5*a**4*d*e**2*f + 4*a**4*d*e*f**3 - a**4*e**3 + 5*a**4*e**2*f**2 + a**3*b**2*e**2*f - 2*a**3*b*c*d*e*f + a**3*b*e**3 - 2*a**3*b*e**2*f**2 - a**3*b*e*f**4 - 2*a**3*c**3*f - 2*a**3*c**2*d**2*f - 2*a**3*c**2*d*e - 6*a**3*c**2*d*f**2 - 6*a**3*c**2*e*f + 3*a**3*c**2*f**3 - 6*a**3*c*d**2*e*f - 4*a**3*c*d*e*f**2 - 2*a**3*c*e**2*f + 5*a**3*c*e*f**3 + 2*a**3*d**2*e**2*f + a**3*d*e**3 + 2*a**3*d*e**2*f**2 + 2*a**3*e**3*f - 4*a**3*e**2*f**3 - 2*a**2*b*c*e*f**3 - a**2*b*e**3*f + 2*a**2*c**2*d**2*f**2 + 2*a**2*c**2*d*e*f + 4*a**2*c**2*e*f**2 + 2*a**2*c*d**2*e*f**2 + 2*a**2*c*d*e**2*f + a**2*c*d*e*f**3 + a**2*c*e**2*f**2 - a**2*d**2*e**2*f**2 - 2*a**2*d*e**3*f - a**2*e**3*f**2 - 2*a*c*d*e**2*f**2 + a*d*e**3*f**2",
  "-a**8*b - a**8*d + a**8*f + a**7*b**2 + 2*a**7*b*d - 2*a**7*b*f + a**7*c + a**7*d**2 + a**7*e - a**6*b**2*f - 3*a**6*b*c - 2*a**6*b*d*f + a**6*b*f**2 - 5*a**6*c*d + 4*a**6*c*f - 2*a**6*d**2*f + a**6*d*f**2 - 2*a**6*e*f + a**5*b**2*c - a**5*b**2*e + 2*a**5*b*c*d + 4*a**5*b*e*f + a**5*b*f**3 + 4*a**5*c**2 + 10*a**5*c*d*f + 2*a**5*c*e - 6*a**5*c*f**2 + 2*a**5*d**2*e + a**5*d**2*f**2 - a**5*d*e*f + a**5*d*f**3 - a**5*e**2 - a**5*f**4 - a**4*b**2*c*f + a**4*b**2*e*f - 2*a**4*b*c*d*f - 2*a**4*b*c*e + 2*a**4*b*c*f**2 + 2*a**4*b*e**2 + a**4*b*f**4 - 2*a**4*c**2*d - 2*a**4*c**2*f - 4*a**4*c*d**2*f - 3*a**4*c*d*e - 4*a**4*c*d*f**2 - 9*a**4*c*e*f + a**4*c*f**3 - 4*a**4*d**2*e*f - a**4*d*e**2 - a**4*d*f**4 + 2*a**3*b*c*e*f + a**3*b*c*f**3 + a**3*b*d*e**2 - 2*a**3*b*e**2*f - 4*a**3*b*e*f**3 + 2*a**3*c**2*d*f - 2*a**3*c**2*f**2 + a**3*c*d**2*e + 4*a**3*c*d**2*f**2 + 4*a**3*c*d*e*f - a**3*c*d*f**3 + 6*a**3*c*e*f**2 + 2*a**3*d**2*e*f**2 + 2*a**3*d*e**2*f + a**3*d*e*f**3 - a**3*e**3 + 2*a**3*e**2*f**2 + a**3*e*f**4 - a**2*b*d*e**2*f - a**2*c*d**2*e*f - a**2*c*d*e*f**2 + a**2*c*e*f**3 - a**2*d*e**2*f**2 + 2*a**2*e**3*f - a**2*e**2*f**3 - a*e**3*f**2",
  "-4*a**6*b*c + 6*a**6*b*e - 4*a**6*c*d + 4*a**6*c*f + 6*a**6*d*e - 6*a**6*e*f + 3*a**5*b**2*c - 4*a**5*b**2*e + 4*a**5*b*c*d - 6*a**5*b*c*f - 5*a**5*b*d*e + 8*a**5*b*e*f + 4*a**5*c**2 + a**5*c*d**2 + 4*a**5*c*d*f - 2*a**5*c*e - a**5*c*f**2 - a**5*d**2*e - 7*a**5*d*e*f - 6*a**5*e**2 + 2*a**5*e*f**2 - 3*a**4*b**2*c*f + 4*a**4*b**2*e*f + a**4*b*c**2 - 4*a**4*b*c*d*f - 6*a**4*b*c*e + 7*a**4*b*c*f**2 + 5*a**4*b*d*e*f + 4*a**4*b*e**2 - 8*a**4*b*e*f**2 - 5*a**4*c**2*d + 3*a**4*c**2*f - a**4*c*d**2*f + 5*a**4*c*d*e + 3*a**4*c*d*f**2 - 8*a**4*c*e*f - 4*a**4*c*f**3 + a**4*d**2*e*f + a**4*d*e**2 - 2*a**4*d*e*f**2 + 8*a**4*e**2*f + 4*a**4*e*f**3 - a**3*b**2*e**2 - a**3*b*c**2*f + 6*a**3*b*c*e*f + 3*a**3*b*c*f**3 + a**3*b*d*e**2 - a**3*b*e**2*f - 5*a**3*b*e*f**3 + 3*a**3*c**2*d*f - a**3*c**2*e - 6*a**3*c**2*f**2 + 2*a**3*c*d**2*e - 2*a**3*c*d**2*f**2 - 2*a**3*c*d*e*f - 3*a**3*c*d*f**3 + a**3*c*e**2 + 3*a**3*c*e*f**2 + a**3*c*f**4 + a**3*d**2*e*f**2 - a**3*d*e**2*f + 3*a**3*d*e*f**3 + 2*a**3*e**2*f**2 + a**2*b**2*e**2*f - a**2*b*d*e**2*f + a**2*b*e**3 - 2*a**2*b*e**2*f**2 - a**2*b*e*f**4 + 2*a**2*c**2*d*f**2 + a**2*c**2*e*f - a**2*c**2*f**3 - 3*a**2*c*d**2*e*f + 2*a**2*c*d**2*f**3 + a**2*c*d*e**2 - 2*a**2*c*d*e*f**2 - 2*a**2*c*e**2*f + 7*a**2*c*e*f**3 - a**2*d**2*e*f**3 - a**2*d*e**2*f**2 - 4*a**2*e**2*f**3 - a*b*e**3*f - a*b*e**2*f**3 + a*c*d**2*e*f**2 - a*c*d*e**2*f - a*c*d*e*f**3 + a*c*e**2*f**2 + a*d*e**2*f**3",
  "7*a**6*b*c - 4*a**6*b*e + 7*a**6*c*d - 7*a**6*c*f - 4*a**6*d*e + 4*a**6*e*f - 5*a**5*b**2*c + 3*a**5*b**2*e - 9*a**5*b*c*d + 5*a**5*b*c*f + 5*a**5*b*d*e - 3*a**5*b*e*f - 7*a**5*c**2 - 4*a**5*c*d**2 - 10*a**5*c*d*f - 3*a**5*c*e + 7*a**5*c*f**2 + 2*a**5*d**2*e + 6*a**5*d*e*f + 4*a**5*e**2 - 4*a**5*e*f**2 - a**4*b**3*c + a**4*b**3*e + 5*a**4*b**2*c*f - 3*a**4*b**2*e*f + 3*a**4*b*c**2 + 9*a**4*b*c*d*f + 2*a**4*b*c*e - 10*a**4*b*c*f**2 - 5*a**4*b*d*e*f - 3*a**4*b*e**2 + 6*a**4*b*e*f**2 + 13*a**4*c**2*d - 3*a**4*c**2*f + 9*a**4*c*d**2*f - 4*a**4*c*d*e + 2*a**4*c*d*f**2 + 16*a**4*c*e*f - 4*a**4*d**2*e*f - 2*a**4*d*e**2 - 2*a**4*d*e*f**2 - 8*a**4*e**2*f + a**3*b**3*c*f - a**3*b**3*e*f + 2*a**3*b*c**2*d - 3*a**3*b*c**2*f - 5*a**3*b*c*d*e - 2*a**3*b*c*f**3 + 3*a**3*b*d*e**2 + a**3*b*e*f**3 - a**3*c**3 - 4*a**3*c**2*d**2 - 12*a**3*c**2*d*f - 2*a**3*c**2*e + 10*a**3*c**2*f**2 + 2*a**3*c*d**2*e - 5*a**3*c*d**2*f**2 + a**3*c*d*e*f + a**3*c*d*f**3 + 3*a**3*c*e**2 - 12*a**3*c*e*f**2 + 2*a**3*d**2*e*f**2 + 4*a**3*d*e**2*f + 4*a**3*e**2*f**2 - 2*a**2*b*c**2*d*f + 5*a**2*b*c*d*e*f + a**2*b*c*e**2 - 2*a**2*b*c*e*f**2 - 3*a**2*b*d*e**2*f - a**2*b*e**3 + 3*a**2*b*e**2*f**2 + a**2*c**3*f + 4*a**2*c**2*d**2*f + a**2*c**2*d*e - a**2*c**2*d*f**2 + 2*a**2*c**2*e*f - a**2*c*d**2*e*f - a**2*c*d*e**2 + 3*a**2*c*d*e*f**2 - 2*a**2*c*e**2*f - a**2*c*e*f**3 - 2*a**2*d*e**2*f**2 - a*b*c*e**2*f + a*b*e**3*f - a*c**2*d*e*f - a*c*d**2*e*f**2 + a*c*d*e**2*f - a*c*e**2*f**2",
  "2*a**7*b + 2*a**7*d - 2*a**7*f - a**6*b**2 + a**6*b*f - 2*a**6*c + a**6*d**2 - 5*a**6*d*f - 2*a**6*e + 2*a**6*f**2 + a**5*b**2*f - 2*a**5*b*c - 2*a**5*b*f**2 + a**5*c*f - 3*a**5*d**2*f - 2*a**5*d*e + 4*a**5*d*f**2 + 5*a**5*e*f + 2*a**4*b*c*f + a**4*b*d*e + a**4*b*e*f - a**4*b*f**3 + a**4*c**2 + 4*a**4*c*d*f + 2*a**4*c*e - a**4*c*f**2 + a**4*d**2*e + 3*a**4*d**2*f**2 + 4*a**4*d*e*f - a**4*d*f**3 + a**4*e**2 - 3*a**4*e*f**2 - a**3*b*d*e*f - a**3*c**2*f - a**3*c*d**2*f - a**3*c*d*e - 4*a**3*c*d*f**2 - 4*a**3*c*e*f + 2*a**3*c*f**3 - 2*a**3*d**2*e*f - a**3*d**2*f**3 - a**3*d*e**2 - 3*a**3*d*e*f**2 - 2*a**3*e**2*f - a**2*b*e*f**3 + a**2*c*d**2*f**2 + a**2*c*d*e*f + 2*a**2*c*e*f**2 + a**2*d**2*e*f**2 + 2*a**2*d*e**2*f + a**2*d*e*f**3 + a**2*e**2*f**2 - a*d*e**2*f**2",
  "-2*a**5*b*c + 4*a**5*b*e - 2*a**5*c*d + 2*a**5*c*f + 4*a**5*d*e - 4*a**5*e*f - 2*a**4*b**2*e + a**4*b*c*d + a**4*b*c*f - 3*a**4*b*d*e + 2*a**4*b*e*f + 2*a**4*c**2 + a**4*c*d**2 + 4*a**4*c*d*f - 2*a**4*c*e - 3*a**4*c*f**2 - a**4*d**2*e - 7*a**4*d*e*f - 4*a**4*e**2 + 4*a**4*e*f**2 + a**3*b**2*d*e + 2*a**3*b**2*e*f + a**3*b*c*d**2 - a**3*b*c*d*f - a**3*b*c*e + a**3*b*c*f**2 + 3*a**3*b*d*e*f + 2*a**3*b*e**2 - 5*a**3*b*e*f**2 - 2*a**3*c**2*d - a**3*c**2*f - 3*a**3*c*d**2*f + 3*a**3*c*d*e - 2*a**3*c*d*f**2 - 4*a**3*c*e*f + a**3*c*f**3 + 2*a**3*d**2*e*f + a**3*d*e**2 + 3*a**3*d*e*f**2 + 8*a**3*e**2*f - a**2*b**2*d*e*f - a**2*b*c*d**2*f + a**2*b*c*e*f - a**2*b*e**2*f - a**2*b*e*f**3 + 2*a**2*c**2*d*f - a**2*c**2*f**2 + 2*a**2*c*d**2*f**2 - 2*a**2*c*d*e*f + 6*a**2*c*e*f**2 - a**2*d**2*e*f**2 - 2*a**2*d*e**2*f - 4*a**2*e**2*f**2 - a*b*e**2*f**2 - a*c*d*e*f**2 + a*d*e**2*f**2",
  "-3*a**6*b - 3*a**6*d + 3*a**6*f + 4*a**5*b**2 + 7*a**5*b*d - 5*a**5*b*f + 3*a**5*c + 3*a**5*d**2 + 2*a**5*d*f + 3*a**5*e - 2*a**5*f**2 + a**4*b**3 - 4*a**4*b**2*f - 3*a**4*b*c - 2*a**4*b*d**2 - 7*a**4*b*d*f - 5*a**4*b*e + 7*a**4*b*f**2 - 8*a**4*c*d + 3*a**4*c*f - a**4*d**3 - 5*a**4*d**2*f - 4*a**4*d*e + 2*a**4*d*f**2 - 4*a**4*e*f - a**4*f**3 - a**3*b**3*f - 2*a**3*b*c*d + 3*a**3*b*c*f + 2*a**3*b*d**2*f + 3*a**3*b*d*e + 3*a**3*b*e*f + a**3*b*f**3 + a**3*c**2 + 4*a**3*c*d**2 + 7*a**3*c*d*f + 3*a**3*c*e - 6*a**3*c*f**2 + 2*a**3*d**3*f + a**3*d**2*e + 2*a**3*d**2*f**2 + 8*a**3*d*e*f - a**3*d*f**3 + a**3*e**2 + 2*a**2*b*c*d*f - 3*a**2*b*d*e*f - a**2*b*e**2 + 2*a**2*b*e*f**2 - a**2*c**2*f - 4*a**2*c*d**2*f - a**2*c*d*e + a**2*c*d*f**2 - 3*a**2*c*e*f - a**2*d**3*f**2 - 2*a**2*d**2*e*f - 4*a**2*d*e*f**2 - 2*a**2*e**2*f + a**2*e*f**3 + a*b*e**2*f + a*c*d*e*f + a*d**2*e*f**2 + a*e**2*f**2",
  "a**5*b**2 + 2*a**5*b*d - a**5*b*f + a**5*d**2 - a**5*d*f + a**4*b**3 + a**4*b**2*d - a**4*b**2*f - 4*a**4*b*c - 2*a**4*b*d*f - a**4*b*e + a**4*b*f**2 - 4*a**4*c*d + 3*a**4*c*f - 2*a**4*d**2*f - a**4*d*e + a**4*d*f**2 - a**3*b**3*f - a**3*b**2*d*f - 2*a**3*b*c*d + 4*a**3*b*c*f + 3*a**3*b*d*e - a**3*b*e*f + a**3*c**2 + 3*a**3*c*d**2 + 4*a**3*c*d*f + 3*a**3*c*e - 3*a**3*c*f**2 + a**3*d**2*f**2 + 2*a**3*d*e*f + 2*a**2*b*c*d*f - 3*a**2*b*d*e*f - a**2*b*e**2 + 2*a**2*b*e*f**2 - a**2*c**2*f - 3*a**2*c*d**2*f - a**2*c*d*e - 3*a**2*c*e*f - a**2*d*e*f**2 + a*b*e**2*f + a*c*d*e*f",
  "a**4*b*c + a**4*c*d - a**4*c*f - a**3*b**2*e - a**3*b*c*d - a**3*b*d*e + a**3*b*e*f - a**3*c**2 - a**3*c*d**2 - a**3*c*d*f - a**3*c*e + a**3*c*f**2 + a**2*b**2*e*f + a**2*b*c*d*f - a**2*b*c*f**2 + a**2*b*d**2*e + a**2*b*d*e*f + a**2*b*e**2 - a**2*b*e*f**2 + a**2*c**2*f + a**2*c*d**3 + a**2*c*d**2*f + 2*a**2*c*d*e + a**2*c*e*f - a*b*d**2*e*f - a*b*e**2*f - a*c*d**3*f - 2*a*c*d*e*f",
  "a**5*b + a**5*d - a**5*f - a**4*c - 2*a**4*d*f - a**4*e + a**4*f**2 + a**3*b**2*f - 2*a**3*b*c - a**3*b*f**2 + a**3*c*f + a**3*d*f**2 + 2*a**3*e*f - a**2*b**2*f**2 + 2*a**2*b*c*f + a**2*b*d*e + a**2*c*d**2 + a**2*c*e - a**2*e*f**2 - a*b*d*e*f - a*c*d**2*f - a*c*e*f",
  "a**4*b + a**4*d - a**4*f - a**3*b**2 - a**3*b*d + a**3*b*f - a**3*c - 2*a**3*d*f - a**3*e + a**3*f**2 + a**2*b**2*f + 2*a**2*b*d*f + a**2*b*e - 2*a**2*b*f**2 + a**2*c*d + a**2*d*f**2 + 2*a**2*e*f - a*b*d*f**2 - a*b*e*f - a*c*d*f + a*c*f**2 - a*e*f**2"
]

==> anc/conductor/certificates/residual_fast_3.json <==
[
  "a*(-a*(b + d - f) - b*f + c + d*f + e) - b*e + b*(a*(b + d - f) - d*f) - c*d + c*f - e*f",
  "-4*a**8*b*c**4 + 4*a**8*b*c**3*e - 4*a**8*c**4*d + 4*a**8*c**4*f + 4*a**8*c**3*d*e - 4*a**8*c**3*e*f - 4*a**7*b**2*c**4 - a**7*b**2*c**3*e - 8*a**7*b*c**4*d + 8*a**7*b*c**4*f - a**7*b*c**3*e*f + 4*a**7*c**5 - 4*a**7*c**4*d**2 + 16*a**7*c**4*d*f - 8*a**7*c**4*f**2 + a**7*c**3*d**2*e - 11*a**7*c**3*d*e*f - 4*a**7*c**3*e**2 + 6*a**7*c**3*e*f**2 + 4*a**6*b**2*c**4*f + a**6*b**2*c**3*e*f + 8*a**6*b*c**5 + 8*a**6*b*c**4*d*f + 14*a**6*b*c**4*e - 4*a**6*b*c**4*f**2 + a**6*b*c**3*e**2 - 3*a**6*b*c**3*e*f**2 + 12*a**6*b*c**2*e**3 + 8*a**6*b*c*e**4 + 3*a**6*b*e**5 + 16*a**6*c**5*d - 16*a**6*c**5*f + 4*a**6*c**4*d**2*f + 12*a**6*c**4*d*e - 12*a**6*c**4*d*f**2 - 15*a**6*c**4*e*f + 4*a**6*c**4*f**3 - a**6*c**3*d**2*e*f - a**6*c**3*d*e**2 + 7*a**6*c**3*d*e*f**2 + 10*a**6*c**3*e**2*f - a**6*c**3*e*f**3 + 12*a**6*c**2*d*e**3 - 12*a**6*c**2*e**3*f + 8*a**6*c*d*e**4 - 8*a**6*c*e**4*f + 3*a**6*d*e**5 - 3*a**6*e**5*f + 11*a**5*b**2*c**4*e + 5*a**5*b**2*c**3*e**2 - 9*a**5*b**2*c**2*e**3 - 5*a**5*b**2*c*e**4 - a**5*b**2*e**5 - 12*a**5*b*c**5*f + 16*a**5*b*c**4*d*e - 18*a**5*b*c**4*e*f + 6*a**5*b*c**3*d*e**2 - 6*a**5*b*c**3*e**2*f - 14*a**5*b*c**2*d*e**3 + 17*a**5*b*c**2*e**3*f - 6*a**5*b*c*d*e**4 + 7*a**5*b*c*e**4*f - a**5*b*d*e**5 + a**5*b*e**5*f - 8*a**5*c**5*d**2 - 20*a**5*c**5*d*f - 19*a**5*c**5*e + 16*a**5*c**5*f**2 + 15*a**5*c**4*d**2*e - 54*a**5*c**4*d*e*f - 8*a**5*c**4*e**2 + 28*a**5*c**4*e*f**2 - 4*a**5*c**3*d**2*e**2 + 13*a**5*c**3*d*e**2*f - 12*a**5*c**3*e**3 - 15*a**5*c**3*e**2*f**2 - a**5*c**3*e*f**4 - 2*a**5*c**2*d**2*e**3 - 17*a**5*c**2*d*e**3*f - 20*a**5*c**2*e**4 + 7*a**5*c**2*e**3*f**2 - a**5*c*d**2*e**4 - 13*a**5*c*d*e**4*f - 11*a**5*c*e**5 + 6*a**5*c*e**4*f**2 - 6*a**5*d*e**5*f - 3*a**5*e**6 + 3*a**5*e**5*f**2 - 11*a**4*b**2*c**4*e*f - 5*a**4*b**2*c**3*e**2*f + 9*a**4*b**2*c**2*e**3*f + 5*a**4*b**2*c*e**4*f + a**4*b**2*e**5*f + 4*a**4*b*c**6 - 30*a**4*b*c**5*e - 16*a**4*b*c**4*d*e*f - 8*a**4*b*c**4*e**2 + 8*a**4*b*c**4*e*f**2 - 6*a**4*b*c**3*d*e**2*f - 11*a**4*b*c**3*e**3 + 6*a**4*b*c**3*e**2*f**2 + 14*a**4*b*c**2*d*e**3*f + a**4*b*c**2*e**4 - 17*a**4*b*c**2*e**3*f**2 + 6*a**4*b*c*d*e**4*f + a**4*b*c*e**5 - 9*a**4*b*c*e**4*f**2 + a**4*b*d*e**5*f - 3*a**4*b*e**5*f**2 + 4*a**4*c**6*d + 8*a**4*c**5*d**2*f - 52*a**4*c**5*d*e + 8*a**4*c**5*d*f**2 + 60*a**4*c**5*e*f - 4*a**4*c**5*f**3 - 15*a**4*c**4*d**2*e*f - 5*a**4*c**4*d*e**2 + 42*a**4*c**4*d*e*f**2 + 17*a**4*c**4*e**2*f - 14*a**4*c**4*e*f**3 + 4*a**4*c**3*d**2*e**2*f + 18*a**4*c**3*d*e**3 - 12*a**4*c**3*d*e**2*f**2 - 14*a**4*c**3*e**3*f + 6*a**4*c**3*e**2*f**3 + 2*a**4*c**2*d**2*e**3*f + 9*a**4*c**2*d*e**4 + 5*a**4*c**2*d*e**3*f**2 + 19*a**4*c**2*e**4*f + 2*a**4*c**2*e**3*f**3 + a**4*c*d**2*e**4*f + 5*a**4*c*d*e**4*f**2 + 18*a**4*c*e**5*f + a**4*c*e**4*f**3 - a**4*d*e**6 + 3*a**4*d*e**5*f**2 + 7*a**4*e**6*f - 2*a**3*b**2*c**4*e**2 - 4*a**3*b**2*c**3*e**3 + a**3*b**2*c*e**5 + a**3*b**2*e**6 - 8*a**3*b*c**6*f - 8*a**3*b*c**5*d*e + 47*a**3*b*c**5*e*f + 4*a**3*b*c**5*f**3 + 34*a**3*b*c**4*d*e**2 - 15*a**3*b*c**4*e**2*f - 4*a**3*b*c**4*e*f**3 - 6*a**3*b*c**3*d*e**3 + 29*a**3*b*c**3*e**3*f + 5*a**3*b*c**2*d*e**4 + 2*a**3*b*c**2*e**4*f - 9*a**3*b*c**2*e**3*f**3 + 4*a**3*b*c*d*e**5 + a**3*b*c*e**5*f - 3*a**3*b*c*e**4*f**3 + 3*a**3*b*d*e**6 - 2*a**3*b*e**6*f + 4*a**3*c**7 - 8*a**3*c**6*d**2 - 11*a**3*c**6*e + 36*a**3*c**5*d**2*e + 49*a**3*c**5*d*e*f - 4*a**3*c**5*d*f**3 + 24*a**3*c**5*e**2 - 48*a**3*c**5*e*f**2 - 2*a**3*c**4*d**2*e**2 + 25*a**3*c**4*d*e**2*f - 11*a**3*c**4*e**3 - 16*a**3*c**4*e**2*f**2 + a**3*c**4*e*f**4 + 5*a**3*c**3*d**2*e**3 - 14*a**3*c**3*d*e**3*f + 2*a**3*c**3*e**4 + 26*a**3*c**3*e**3*f**2 + 3*a**3*c**3*e**2*f**4 + 3*a**3*c**2*d**2*e**4 - 5*a**3*c**2*d*e**4*f + 5*a**3*c**2*e**5 + 2*a**3*c**2*e**4*f**2 + 3*a**3*c**2*e**3*f**4 + 2*a**3*c*d**2*e**5 + a**3*c*d*e**5*f + 4*a**3*c*e**6 - 6*a**3*c*e**5*f**2 + a**3*c*e**4*f**4 + 2*a**3*d*e**6*f + a**3*e**7 - 4*a**3*e**6*f**2 + 2*a**2*b**2*c**4*e**2*f + 4*a**2*b**2*c**3*e**3*f - a**2*b**2*c*e**5*f - a**2*b**2*e**6*f + 4*a**2*b*c**6*f**2 + 8*a**2*b*c**5*d*e*f - 17*a**2*b*c**5*e*f**2 - 34*a**2*b*c**4*d*e**2*f + 2*a**2*b*c**4*e**3 + 25*a**2*b*c**4*e**2*f**2 + 6*a**2*b*c**3*d*e**3*f + 4*a**2*b*c**3*e**4 - 14*a**2*b*c**3*e**3*f**2 - a**2*b*c**3*e**2*f**4 - 5*a**2*b*c**2*d*e**4*f - 3*a**2*b*c**2*e**4*f**2 - 3*a**2*b*c**2*e**3*f**4 - 4*a**2*b*c*d*e**5*f - a**2*b*c*e**6 - 3*a**2*b*c*e**5*f**2 - 3*a**2*b*c*e**4*f**4 - 3*a**2*b*d*e**6*f - a**2*b*e**7 + a**2*b*e**6*f**2 - a**2*b*e**5*f**4 - 4*a**2*c**7*f + 8*a**2*c**6*d**2*f - 4*a**2*c**6*d*f**2 + 7*a**2*c**6*e*f - 38*a**2*c**5*d**2*e*f + 2*a**2*c**5*d*e**2 + 3*a**2*c**5*d*e*f**2 - 21*a**2*c**5*e**2*f + 7*a**2*c**5*e*f**3 - 2*a**2*c**4*d**2*e**2*f + 4*a**2*c**4*d*e**3 - 21*a**2*c**4*d*e**2*f**2 + 8*a**2*c**4*e**3*f + 7*a**2*c**4*e**2*f**3 - 5*a**2*c**3*d**2*e**3*f - 7*a**2*c**3*d*e**3*f**2 + 2*a**2*c**3*e**4*f - 2*a**2*c**2*d**2*e**4*f - a**2*c**2*d*e**5 - 6*a**2*c**2*d*e**4*f**2 - 4*a**2*c**2*e**5*f - a**2*c**2*e**4*f**3 - a**2*c*d**2*e**5*f - a**2*c*d*e**6 - 2*a**2*c*d*e**5*f**2 - 3*a**2*c*e**6*f - a**2*c*e**5*f**3 - a**2*d*e**6*f**2 - 2*a**2*e**7*f - 2*a*b*c**4*e**3*f - 2*a*b*c**4*e**2*f**3 - 4*a*b*c**3*e**4*f - 4*a*b*c**3*e**3*f**3 + a*b*c*e**6*f + a*b*c*e**5*f**3 + a*b*e**7*f + a*b*e**6*f**3 + 4*a*c**6*e*f**2 + 2*a*c**5*d**2*e*f**2 - 2*a*c**5*d*e**2*f - 3*a*c**5*e**2*f**2 + 4*a*c**4*d**2*e**2*f**2 - 4*a*c**4*d*e**3*f + a*c**4*d*e**2*f**3 + 3*a*c**4*e**3*f**2 + 3*a*c**3*d*e**3*f**3 - 4*a*c**3*e**4*f**2 - a*c**2*d**2*e**4*f**2 + a*c**2*d*e**5*f + 2*a*c**2*d*e**4*f**3 - a*c**2*e**5*f**2 - a*c*d**2*e**5*f**2 + a*c*d*e**6*f + a*c*d*e**5*f**3 - a*c*e**6*f**2 + a*e**7*f**2",
  "4*a**9*b*c**3 + 4*a**9*c**3*d - 4*a**9*c**3*f - 2*a**8*b**2*c**3 - 2*a**8*b*c**3*d + a**8*b*c**3*f - 4*a**8*c**4 - 9*a**8*c**3*d*f - 4*a**8*c**3*e + 5*a**8*c**3*f**2 + 2*a**7*b**2*c**3*f + 10*a**7*b*c**4 + 2*a**7*b*c**3*d*f - 21*a**7*b*c**3*e - 5*a**7*b*c**3*f**2 - a**7*b*c**2*e**2 - 3*a**7*b*c*e**3 + 5*a**7*b*e**4 + 16*a**7*c**4*d - 11*a**7*c**4*f - 23*a**7*c**3*d*e + 5*a**7*c**3*d*f**2 + 32*a**7*c**3*e*f - a**7*c**2*d*e**2 + a**7*c**2*e**2*f - 3*a**7*c*d*e**3 + 3*a**7*c*e**3*f + 5*a**7*d*e**4 - 5*a**7*e**4*f - 26*a**6*b**2*c**4 - 12*a**6*b**2*c**3*e + 3*a**6*b**2*c**2*e**2 - a**6*b**2*c*e**3 - 3*a**6*b**2*e**4 - 44*a**6*b*c**4*d + 48*a**6*b*c**4*f - 32*a**6*b*c**3*d*e + 39*a**6*b*c**3*e*f + 12*a**6*b*c**2*d*e**2 - 13*a**6*b*c**2*e**2*f - 4*a**6*b*c*d*e**3 + 5*a**6*b*c*e**3*f - 3*a**6*b*d*e**4 + 3*a**6*b*e**4*f - 10*a**6*c**5 - 28*a**6*c**4*d**2 + 34*a**6*c**4*d*f + 8*a**6*c**4*e - 17*a**6*c**4*f**2 - 5*a**6*c**3*d**2*e + 60*a**6*c**3*d*e*f + 24*a**6*c**3*e**2 - 37*a**6*c**3*e*f**2 + 4*a**6*c**2*d**2*e**2 - 7*a**6*c**2*d*e**2*f + 4*a**6*c**2*e**3 + 4*a**6*c**2*e**2*f**2 - 3*a**6*c*d**2*e**3 + 13*a**6*c*d*e**3*f - 2*a**6*c*e**4 - 7*a**6*c*e**3*f**2 - 10*a**6*d*e**4*f - 5*a**6*e**5 + 5*a**6*e**4*f**2 + 26*a**5*b**2*c**4*f + 12*a**5*b**2*c**3*e*f - 3*a**5*b**2*c**2*e**2*f + a**5*b**2*c*e**3*f + 3*a**5*b**2*e**4*f + 18*a**5*b*c**5 + 44*a**5*b*c**4*d*f + 4*a**5*b*c**4*e - 42*a**5*b*c**4*f**2 + 32*a**5*b*c**3*d*e*f - 95*a**5*b*c**3*e**2 - 18*a**5*b*c**3*e*f**2 - 12*a**5*b*c**2*d*e**2*f - 56*a**5*b*c**2*e**3 + 14*a**5*b*c**2*e**2*f**2 + 4*a**5*b*c*d*e**3*f - 40*a**5*b*c*e**4 - 2*a**5*b*c*e**3*f**2 + 3*a**5*b*d*e**4*f - 11*a**5*b*e**5 - 5*a**5*b*e**4*f**2 + 74*a**5*c**5*d - 49*a**5*c**5*f + 28*a**5*c**4*d**2*f - 5*a**5*c**4*d*e - 50*a**5*c**4*d*f**2 + 18*a**5*c**4*e*f + 28*a**5*c**4*f**3 + 5*a**5*c**3*d**2*e*f - 118*a**5*c**3*d*e**2 - 37*a**5*c**3*d*e*f**2 + 72*a**5*c**3*e**2*f + 5*a**5*c**3*e*f**3 - a**5*c**3*f**5 - 4*a**5*c**2*d**2*e**2*f - 58*a**5*c**2*d*e**3 + 8*a**5*c**2*d*e**2*f**2 + 56*a**5*c**2*e**3*f - 4*a**5*c**2*e**2*f**3 + 3*a**5*c*d**2*e**3*f - 35*a**5*c*d*e**4 - 10*a**5*c*d*e**3*f**2 + 33*a**5*c*e**4*f + 3*a**5*c*e**3*f**3 - 14*a**5*d*e**5 + 5*a**5*d*e**4*f**2 + 24*a**5*e**5*f + 27*a**4*b**2*c**5 + 99*a**4*b**2*c**4*e + 144*a**4*b**2*c**3*e**2 + 84*a**4*b**2*c**2*e**3 + 41*a**4*b**2*c*e**4 + 13*a**4*b**2*e**5 + 56*a**4*b*c**5*d - 58*a**4*b*c**5*f + 149*a**4*b*c**4*d*e - 193*a**4*b*c**4*e*f - 6*a**4*b*c**4*f**3 + 181*a**4*b*c**3*d*e**2 - 192*a**4*b*c**3*e**2*f + 161*a**4*b*c**2*d*e**3 - 186*a**4*b*c**2*e**3*f + 34*a**4*b*c*d*e**4 - 42*a**4*b*c*e**4*f + 5*a**4*b*d*e**5 - 9*a**4*b*e**5*f - 3*a**4*b*e**4*f**3 - 14*a**4*c**6 + 17*a**4*c**5*d**2 - 128*a**4*c**5*d*f + 55*a**4*c**5*e + 68*a**4*c**5*f**2 + 50*a**4*c**4*d**2*e - 119*a**4*c**4*d*e*f - 4*a**4*c**4*d*f**3 + 124*a**4*c**4*e**2 + 50*a**4*c**4*e*f**2 + 3*a**4*c**4*f**4 + 91*a**4*c**3*d**2*e**2 + 63*a**4*c**3*d*e**2*f + 189*a**4*c**3*e**3 - 43*a**4*c**3*e**2*f**2 + a**4*c**3*e*f**4 + 16*a**4*c**2*d**2*e**3 + 80*a**4*c**2*d*e**3*f + 104*a**4*c**2*e**4 - 48*a**4*c**2*e**3*f**2 - 4*a**4*c**2*e**2*f**4 + 4*a**4*c*d**2*e**4 + 64*a**4*c*d*e**4*f + 55*a**4*c*e**5 - 26*a**4*c*e**4*f**2 + 27*a**4*d*e**5*f + 14*a**4*e**6 - 18*a**4*e**5*f**2 - 27*a**3*b**2*c**5*f - 99*a**3*b**2*c**4*e*f - 144*a**3*b**2*c**3*e**2*f - 84*a**3*b**2*c**2*e**3*f - 41*a**3*b**2*c*e**4*f - 13*a**3*b**2*e**5*f - 42*a**3*b*c**6 - 56*a**3*b*c**5*d*f - 95*a**3*b*c**5*e + 47*a**3*b*c**5*f**2 - 149*a**3*b*c**4*d*e*f - 114*a**3*b*c**4*e**2 + 189*a**3*b*c**4*e*f**2 - 10*a**3*b*c**4*f**4 - 181*a**3*b*c**3*d*e**2*f - 120*a**3*b*c**3*e**3 + 230*a**3*b*c**3*e**2*f**2 + a**3*b*c**3*e*f**4 - 161*a**3*b*c**2*d*e**3*f - 52*a**3*b*c**2*e**4 + 222*a**3*b*c**2*e**3*f**2 + 3*a**3*b*c**2*e**2*f**4 - 34*a**3*b*c*d*e**4*f - 27*a**3*b*c*e**5 + 66*a**3*b*c*e**4*f**2 + 3*a**3*b*c*e**3*f**4 - 5*a**3*b*d*e**5*f - 13*a**3*b*e**6 + 8*a**3*b*e**5*f**2 + a**3*b*e**4*f**4 - 96*a**3*c**6*d + 78*a**3*c**6*f - 17*a**3*c**5*d**2*f - 264*a**3*c**5*d*e + 55*a**3*c**5*d*f**2 + 125*a**3*c**5*e*f - 12*a**3*c**5*f**3 - 50*a**3*c**4*d**2*e*f - 295*a**3*c**4*d*e**2 + 103*a**3*c**4*d*e*f**2 + 4*a**3*c**4*d*f**4 - 4*a**3*c**4*e**2*f - 79*a**3*c**4*e*f**3 + a**3*c**4*f**5 - 91*a**3*c**3*d**2*e**2*f - 172*a**3*c**3*d*e**3 + 56*a**3*c**3*d*e**2*f**2 - 168*a**3*c**3*e**3*f - 53*a**3*c**3*e**2*f**3 + 3*a**3*c**3*e*f**5 - 16*a**3*c**2*d**2*e**3*f - 65*a**3*c**2*d*e**4 - 27*a**3*c**2*d*e**3*f**2 - 144*a**3*c**2*e**4*f - 11*a**3*c**2*e**3*f**3 + 3*a**3*c**2*e**2*f**5 - 4*a**3*c*d**2*e**4*f - 13*a**3*c*d*e**5 - 34*a**3*c*d*e**4*f**2 - 96*a**3*c*e**5*f - 4*a**3*c*e**4*f**3 + a**3*c*e**3*f**5 - 12*a**3*d*e**5*f**2 - 27*a**3*e**6*f - a**3*e**5*f**3 + 42*a**2*b*c**6*f + 42*a**2*b*c**5*d*e + 53*a**2*b*c**5*e*f - 7*a**2*b*c**5*f**3 + 66*a**2*b*c**4*d*e**2 + 52*a**2*b*c**4*e**2*f + 2*a**2*b*c**4*e*f**3 + 11*a**2*b*c**3*d*e**3 + 117*a**2*b*c**3*e**3*f + 61*a**2*b*c**3*e**2*f**3 - a**2*b*c**3*e*f**5 - 24*a**2*b*c**2*d*e**4 + 76*a**2*b*c**2*e**4*f + 20*a**2*b*c**2*e**3*f**3 - 3*a**2*b*c**2*e**2*f**5 - 31*a**2*b*c*d*e**5 + 56*a**2*b*c*e**5*f + 15*a**2*b*c*e**4*f**3 - 3*a**2*b*c*e**3*f**5 - 13*a**2*b*d*e**6 + 24*a**2*b*e**6*f + 11*a**2*b*e**5*f**3 - a**2*b*e**4*f**5 + 42*a**2*c**6*d**2 + 96*a**2*c**6*d*f + 42*a**2*c**6*e - 64*a**2*c**6*f**2 + 66*a**2*c**5*d**2*e - 2*a**2*c**5*d**2*f**2 + 293*a**2*c**5*d*e*f - a**2*c**5*d*f**3 + 66*a**2*c**5*e**2 - 179*a**2*c**5*e*f**2 + 3*a**2*c**5*f**4 + 11*a**2*c**4*d**2*e**2 - 2*a**2*c**4*d**2*e*f**2 + 373*a**2*c**4*d*e**2*f + 20*a**2*c**4*d*e*f**3 + 11*a**2*c**4*e**3 - 105*a**2*c**4*e**2*f**2 + 3*a**2*c**4*e*f**4 - 24*a**2*c**3*d**2*e**3 - 14*a**2*c**3*d**2*e**2*f**2 + 242*a**2*c**3*d*e**3*f - 4*a**2*c**3*d*e**2*f**3 - 24*a**2*c**3*e**4 - 40*a**2*c**3*e**3*f**2 - 31*a**2*c**2*d**2*e**4 - 6*a**2*c**2*d**2*e**3*f**2 + 106*a**2*c**2*d*e**4*f + 3*a**2*c**2*d*e**3*f**3 - 31*a**2*c**2*e**5 + 41*a**2*c**2*e**4*f**2 - a**2*c**2*e**3*f**4 - 13*a**2*c*d**2*e**5 + a**2*c*d**2*e**4*f**2 + 24*a**2*c*d*e**5*f + 4*a**2*c*d*e**4*f**3 - 13*a**2*c*e**6 + 49*a**2*c*e**5*f**2 - a**2*c*e**4*f**4 - a**2*d*e**5*f**3 + 12*a**2*e**6*f**2 - 42*a*b*c**5*d*e*f + 42*a*b*c**5*e*f**2 - 66*a*b*c**4*d*e**2*f + 62*a*b*c**4*e**2*f**2 - 2*a*b*c**4*e*f**4 - 11*a*b*c**3*d*e**3*f + 3*a*b*c**3*e**3*f**2 - 4*a*b*c**3*e**2*f**4 + 24*a*b*c**2*d*e**4*f - 24*a*b*c**2*e**4*f**2 + 31*a*b*c*d*e**5*f - 29*a*b*c*e**5*f**2 + a*b*c*e**4*f**4 + 13*a*b*d*e**6*f - 11*a*b*e**6*f**2 + a*b*e**5*f**4 - 42*a*c**6*d**2*f - 42*a*c**6*e*f - 66*a*c**5*d**2*e*f + 2*a*c**5*d**2*f**3 - 29*a*c**5*d*e*f**2 - 66*a*c**5*e**2*f - a*c**5*e*f**3 - 11*a*c**4*d**2*e**2*f + 2*a*c**4*d**2*e*f**3 - 78*a*c**4*d*e**2*f**2 + a*c**4*d*e*f**4 - 11*a*c**4*e**3*f - 15*a*c**4*e**2*f**3 + 24*a*c**3*d**2*e**3*f + 14*a*c**3*d**2*e**2*f**3 - 70*a*c**3*d*e**3*f**2 + 3*a*c**3*d*e**2*f**4 + 24*a*c**3*e**4*f + 19*a*c**3*e**3*f**3 + 31*a*c**2*d**2*e**4*f + 6*a*c**2*d**2*e**3*f**3 - 41*a*c**2*d*e**4*f**2 + 2*a*c**2*d*e**3*f**4 + 31*a*c**2*e**5*f - a*c**2*e**4*f**3 + 13*a*c*d**2*e**5*f - a*c*d**2*e**4*f**3 - 11*a*c*d*e**5*f**2 + a*c*d*e**4*f**4 + 13*a*c*e**6*f - 8*a*c*e**5*f**3 + a*e**6*f**3",
  "a**8*b*c**3 + a**8*c**3*d - a**8*c**3*f - 3*a**7*b**2*c**3/4 - a**7*b*c**3*d + 5*a**7*b*c**3*f/4 - a**7*c**4 - a**7*c**3*d**2/4 - 5*a**7*c**3*d*f/4 - a**7*c**3*e + a**7*c**3*f**2/2 + 3*a**6*b**2*c**3*f/4 - 5*a**6*b*c**4/2 + a**6*b*c**3*d*f - 5*a**6*b*c**3*e/4 - 5*a**6*b*c**3*f**2/4 - 4*a**6*b*c**2*e**2 - 2*a**6*b*c*e**3 - 3*a**6*b*e**4/4 - a**6*c**4*d + 7*a**6*c**4*f/4 + a**6*c**3*d**2*f/4 - 7*a**6*c**3*d*e/4 + a**6*c**3*d*f**2/4 + 7*a**6*c**3*e*f/2 + a**6*c**3*f**3/4 - 4*a**6*c**2*d*e**2 + 4*a**6*c**2*e**2*f - 2*a**6*c*d*e**3 + 2*a**6*c*e**3*f - 3*a**6*d*e**4/4 + 3*a**6*e**4*f/4 - 3*a**5*b**2*c**4/4 + 7*a**5*b**2*c**3*e/4 + 13*a**5*b**2*c**2*e**2/4 + 5*a**5*b**2*c*e**3/4 + a**5*b**2*e**4/4 - 2*a**5*b*c**4*d + 5*a**5*b*c**4*f/2 + 9*a**5*b*c**3*d*e/2 - 13*a**5*b*c**3*e*f/2 - a**5*b*c**3*f**3 + 7*a**5*b*c**2*d*e**2/2 - 17*a**5*b*c**2*e**2*f/4 + 3*a**5*b*c*d*e**3/2 - 7*a**5*b*c*e**3*f/4 + a**5*b*d*e**4/4 - a**5*b*e**4*f/4 + 3*a**5*c**5/4 + a**5*c**4*d**2/4 + 7*a**5*c**4*d*f/2 + 5*a**5*c**4*e - a**5*c**4*f**2 + a**5*c**3*d**2*e - a**5*c**3*d*e*f/4 + 6*a**5*c**3*e**2 + 3*a**5*c**3*e*f**2/4 + a**5*c**3*f**4/4 + a**5*c**2*d**2*e**2/2 + 25*a**5*c**2*d*e**2*f/4 + 6*a**5*c**2*e**3 - 11*a**5*c**2*e**2*f**2/4 + a**5*c*d**2*e**3/4 + 13*a**5*c*d*e**3*f/4 + 11*a**5*c*e**4/4 - 3*a**5*c*e**3*f**2/2 + 3*a**5*d*e**4*f/2 + 3*a**5*e**5/4 - 3*a**5*e**4*f**2/4 + 3*a**4*b**2*c**4*f/4 - 7*a**4*b**2*c**3*e*f/4 - 13*a**4*b**2*c**2*e**2*f/4 - 5*a**4*b**2*c*e**3*f/4 - a**4*b**2*e**4*f/4 + 9*a**4*b*c**5/2 + 2*a**4*b*c**4*d*f + a**4*b*c**4*e - 2*a**4*b*c**4*f**2 - 9*a**4*b*c**3*d*e*f/2 + 3*a**4*b*c**3*e**2/4 + 11*a**4*b*c**3*e*f**2/2 - 7*a**4*b*c**2*d*e**2*f/2 - 5*a**4*b*c**2*e**3/4 + 17*a**4*b*c**2*e**2*f**2/4 - 3*a**4*b*c*d*e**3*f/2 - a**4*b*c*e**4/4 + 9*a**4*b*c*e**3*f**2/4 - a**4*b*d*e**4*f/4 + 3*a**4*b*e**4*f**2/4 + 6*a**4*c**5*d - 4*a**4*c**5*f - a**4*c**4*d**2*f/4 - 15*a**4*c**4*d*e/4 - 3*a**4*c**4*d*f**2/2 - a**4*c**4*e*f/4 + a**4*c**4*f**3/2 - a**4*c**3*d**2*e*f - 11*a**4*c**3*d*e**2/2 + 2*a**4*c**3*d*e*f**2 - 3*a**4*c**3*e**2*f/2 - 5*a**4*c**3*e*f**3/2 - a**4*c**2*d**2*e**2*f/2 - 9*a**4*c**2*d*e**3/4 - 9*a**4*c**2*d*e**2*f**2/4 - 27*a**4*c**2*e**3*f/4 - a**4*c**2*e**2*f**3/2 - a**4*c*d**2*e**3*f/4 - 5*a**4*c*d*e**3*f**2/4 - 9*a**4*c*e**4*f/2 - a**4*c*e**3*f**3/4 + a**4*d*e**5/4 - 3*a**4*d*e**4*f**2/4 - 7*a**4*e**5*f/4 + a**3*b**2*c**4*e/2 + a**3*b**2*c**3*e**2 - a**3*b**2*c*e**4/4 - a**3*b**2*e**5/4 - 27*a**3*b*c**5*f/4 - 11*a**3*b*c**4*d*e/2 + 7*a**3*b*c**4*e*f/4 + 2*a**3*b*c**4*f**3 + a**3*b*c**3*d*e**2/2 - 17*a**3*b*c**3*e**2*f/4 + 2*a**3*b*c**3*e*f**3 - 9*a**3*b*c**2*d*e**3/4 + 3*a**3*b*c**2*e**3*f/2 + 13*a**3*b*c**2*e**2*f**3/4 - a**3*b*c*d*e**4 - a**3*b*c*e**4*f/4 + 3*a**3*b*c*e**3*f**3/4 - 3*a**3*b*d*e**5/4 + a**3*b*e**5*f/2 + 7*a**3*c**6/4 - 6*a**3*c**5*d**2 - 21*a**3*c**5*d*f/4 - 3*a**3*c**5*e + 4*a**3*c**5*f**2 - a**3*c**4*d**2*e/2 + 3*a**3*c**4*d*e*f/4 - a**3*c**4*d*f**3 + 7*a**3*c**4*e**2/4 - 4*a**3*c**4*e*f**2 - a**3*c**4*f**4/4 - 9*a**3*c**3*d**2*e**2/4 + 11*a**3*c**3*d*e**2*f/2 - 3*a**3*c**3*e**3/2 - 9*a**3*c**3*e**2*f**2/2 - 3*a**3*c**3*e*f**4/4 - 3*a**3*c**2*d**2*e**3/4 + 5*a**3*c**2*d*e**3*f/4 - 5*a**3*c**2*e**4/4 + a**3*c**2*e**3*f**2/2 - 3*a**3*c**2*e**2*f**4/4 - a**3*c*d**2*e**4/2 - a**3*c*d*e**4*f/4 - a**3*c*e**5 + 3*a**3*c*e**4*f**2/2 - a**3*c*e**3*f**4/4 - a**3*d*e**5*f/2 - a**3*e**6/4 + a**3*e**5*f**2 - a**2*b**2*c**4*e*f/2 - a**2*b**2*c**3*e**2*f + a**2*b**2*c*e**4*f/4 + a**2*b**2*e**5*f/4 + 9*a**2*b*c**5*f**2/4 + 11*a**2*b*c**4*d*e*f/2 - a**2*b*c**4*e**2/2 - 13*a**2*b*c**4*e*f**2/4 - a**2*b*c**3*d*e**2*f/2 - a**2*b*c**3*e**3 + 5*a**2*b*c**3*e**2*f**2/2 + a**2*b*c**3*e*f**4/4 + 9*a**2*b*c**2*d*e**3*f/4 - a**2*b*c**2*e**3*f**2/4 + 3*a**2*b*c**2*e**2*f**4/4 + a**2*b*c*d*e**4*f + a**2*b*c*e**5/4 + 3*a**2*b*c*e**4*f**2/4 + 3*a**2*b*c*e**3*f**4/4 + 3*a**2*b*d*e**5*f/4 + a**2*b*e**6/4 - a**2*b*e**5*f**2/4 + a**2*b*e**4*f**4/4 - 7*a**2*c**6*f/4 + 13*a**2*c**5*d**2*f/2 - a**2*c**5*d*e/2 - 3*a**2*c**5*d*f**2/4 + 9*a**2*c**5*e*f/4 - 3*a**2*c**5*f**3/4 + 3*a**2*c**4*d**2*e*f/2 - a**2*c**4*d*e**2 + 13*a**2*c**4*d*e*f**2/4 - a**2*c**4*e**2*f - 3*a**2*c**4*e*f**3/4 + 9*a**2*c**3*d**2*e**2*f/4 + 3*a**2*c**3*d*e**2*f**2/4 + a**2*c**3*e**3*f/2 + a**2*c**2*d**2*e**3*f/2 + a**2*c**2*d*e**4/4 + 3*a**2*c**2*d*e**3*f**2/2 + a**2*c**2*e**4*f + a**2*c**2*e**3*f**3/4 + a**2*c*d**2*e**4*f/4 + a**2*c*d*e**5/4 + a**2*c*d*e**4*f**2/2 + 3*a**2*c*e**5*f/4 + a**2*c*e**4*f**3/4 + a**2*d*e**5*f**2/4 + a**2*e**6*f/2 + a*b*c**4*e**2*f/2 + a*b*c**4*e*f**3/2 + a*b*c**3*e**3*f + a*b*c**3*e**2*f**3 - a*b*c*e**5*f/4 - a*b*c*e**4*f**3/4 - a*b*e**6*f/4 - a*b*e**5*f**3/4 - a*c**5*d**2*f**2/2 + a*c**5*d*e*f/2 + 3*a*c**5*e*f**2/4 - a*c**4*d**2*e*f**2 + a*c**4*d*e**2*f - a*c**4*d*e*f**3/4 - 3*a*c**4*e**2*f**2/4 - 3*a*c**3*d*e**2*f**3/4 + a*c**3*e**3*f**2 + a*c**2*d**2*e**3*f**2/4 - a*c**2*d*e**4*f/4 - a*c**2*d*e**3*f**3/2 + a*c**2*e**4*f**2/4 + a*c*d**2*e**4*f**2/4 - a*c*d*e**5*f/4 - a*c*d*e**4*f**3/4 + a*c*e**5*f**2/4 - a*e**6*f**2/4",
  "2*a**8*b*c**2 + 2*a**8*c**2*d - 2*a**8*c**2*f - a**7*b**2*c**2 - a**7*b*c**2*d + a**7*b*c**2*f - 2*a**7*c**3 - 4*a**7*c**2*d*f - 2*a**7*c**2*e + 2*a**7*c**2*f**2 + a**6*b**2*c**2*f + 6*a**6*b*c**3 + a**6*b*c**2*d*f + 8*a**6*b*c**2*e - 2*a**6*b*c**2*f**2 + 7*a**6*b*c*e**2 + 3*a**6*b*e**3 + 9*a**6*c**3*d - 7*a**6*c**3*f + 7*a**6*c**2*d*e + 2*a**6*c**2*d*f**2 - 3*a**6*c**2*e*f + 7*a**6*c*d*e**2 - 7*a**6*c*e**2*f + 3*a**6*d*e**3 - 3*a**6*e**3*f - 3*a**5*b**2*c**3 - 7*a**5*b**2*c**2*e - 6*a**5*b**2*c*e**2 - a**5*b**2*e**3 - 3*a**5*b*c**3*d + a**5*b*c**3*f - 14*a**5*b*c**2*d*e + 19*a**5*b*c**2*e*f - 5*a**5*b*c*d*e**2 + 6*a**5*b*c*e**2*f - a**5*b*d*e**3 + a**5*b*e**3*f - 5*a**5*c**4 - 4*a**5*c**3*d**2 - 9*a**5*c**3*d*f - 16*a**5*c**3*e + 6*a**5*c**3*f**2 - a**5*c**2*d**2*e - 8*a**5*c**2*d*e*f - 14*a**5*c**2*e**2 - a**5*c*d**2*e**2 - 11*a**5*c*d*e**2*f - 10*a**5*c*e**3 + 5*a**5*c*e**2*f**2 - 6*a**5*d*e**3*f - 3*a**5*e**4 + 3*a**5*e**3*f**2 + 3*a**4*b**2*c**3*f + 7*a**4*b**2*c**2*e*f + 6*a**4*b**2*c*e**2*f + a**4*b**2*e**3*f - 5*a**4*b*c**4 + 3*a**4*b*c**3*d*f + a**4*b*c**3*e - 4*a**4*b*c**3*f**2 + 14*a**4*b*c**2*d*e*f + a**4*b*c**2*e**2 - 20*a**4*b*c**2*e*f**2 - a**4*b*c**2*f**4 + 5*a**4*b*c*d*e**2*f + 3*a**4*b*c*e**3 - 6*a**4*b*c*e**2*f**2 + a**4*b*d*e**3*f - 3*a**4*b*e**3*f**2 + a**4*c**4*d + 4*a**4*c**4*f + 4*a**4*c**3*d**2*f + 14*a**4*c**3*d*e + 2*a**4*c**3*d*f**2 + 8*a**4*c**3*e*f + 2*a**4*c**3*f**3 + a**4*c**2*d**2*e*f + 11*a**4*c**2*d*e**2 + a**4*c**2*d*e*f**2 + 9*a**4*c**2*e**2*f + 3*a**4*c**2*e*f**3 + a**4*c*d**2*e**2*f + a**4*c*d*e**3 + 4*a**4*c*d*e**2*f**2 + 15*a**4*c*e**3*f + a**4*c*e**2*f**3 - a**4*d*e**4 + 3*a**4*d*e**3*f**2 + 7*a**4*e**4*f - 2*a**3*b**2*c**3*e - a**3*b**2*c**2*e**2 + a**3*b**2*e**4 + 10*a**3*b*c**4*f + 5*a**3*b*c**3*d*e - 3*a**3*b*c**3*f**3 + 2*a**3*b*c**2*d*e**2 + a**3*b*c**2*e**2*f - 6*a**3*b*c**2*e*f**3 + 3*a**3*b*c*d*e**3 - a**3*b*c*e**3*f - 5*a**3*b*c*e**2*f**3 + 3*a**3*b*d*e**4 - 2*a**3*b*e**4*f - 3*a**3*c**5 + 7*a**3*c**4*d**2 + a**3*c**4*e - 2*a**3*c**4*f**2 + 3*a**3*c**3*d**2*e - 13*a**3*c**3*d*e*f - 2*a**3*c**3*d*f**3 + 5*a**3*c**3*e*f**2 + a**3*c**3*f**4 + 3*a**3*c**2*d**2*e**2 - 10*a**3*c**2*d*e**2*f + 3*a**3*c**2*e**3 + 5*a**3*c**2*e**2*f**2 + 2*a**3*c**2*e*f**4 + 2*a**3*c*d**2*e**3 - a**3*c*d*e**3*f + 3*a**3*c*e**4 - 4*a**3*c*e**3*f**2 + a**3*c*e**2*f**4 + 2*a**3*d*e**4*f + a**3*e**5 - 4*a**3*e**4*f**2 + 2*a**2*b**2*c**3*e*f + a**2*b**2*c**2*e**2*f - a**2*b**2*e**4*f - 5*a**2*b*c**4*f**2 - 5*a**2*b*c**3*d*e*f + 2*a**2*b*c**3*e**2 + a**2*b*c**3*e*f**2 - 2*a**2*b*c**2*d*e**2*f + a**2*b*c**2*e**3 - a**2*b*c**2*e**2*f**2 - a**2*b*c**2*e*f**4 - 3*a**2*b*c*d*e**3*f - 2*a**2*b*c*e**3*f**2 - 2*a**2*b*c*e**2*f**4 - 3*a**2*b*d*e**4*f - a**2*b*e**5 + a**2*b*e**4*f**2 - a**2*b*e**3*f**4 + 3*a**2*c**5*f - 9*a**2*c**4*d**2*f + 2*a**2*c**4*d*e - a**2*c**4*d*f**2 - 2*a**2*c**4*e*f + 3*a**2*c**4*f**3 - 4*a**2*c**3*d**2*e*f + a**2*c**3*d*e**2 - 2*a**2*c**3*d*e*f**2 + a**2*c**3*e**2*f + 3*a**2*c**3*e*f**3 - 3*a**2*c**2*d**2*e**2*f - 2*a**2*c**2*d*e**2*f**2 - 3*a**2*c**2*e**3*f - a**2*c*d**2*e**3*f - a**2*c*d*e**4 - a**2*c*d*e**3*f**2 - a**2*c*e**4*f - a**2*c*e**3*f**3 - a**2*d*e**4*f**2 - 2*a**2*e**5*f - 2*a*b*c**3*e**2*f - 2*a*b*c**3*e*f**3 - a*b*c**2*e**3*f - a*b*c**2*e**2*f**3 + a*b*e**5*f + a*b*e**4*f**3 + 2*a*c**4*d**2*f**2 - 2*a*c**4*d*e*f + a*c**4*e*f**2 + a*c**3*d**2*e*f**2 - a*c**3*d*e**2*f + a*c**3*d*e*f**3 - a*c**3*e**2*f**2 + a*c**2*d*e**2*f**3 - a*c*d**2*e**3*f**2 + a*c*d*e**4*f + a*c*d*e**3*f**3 - 2*a*c*e**4*f**2 + a*e**5*f**2",
  "-a**7*b*c**2 + 2*a**7*b*c*e - a**7*c**2*d + a**7*c**2*f + 2*a**7*c*d*e - 2*a**7*c*e*f - a**6*b**2*c**2 - a**6*b**2*c*e - 2*a**6*b*c**2*d + 2*a**6*b*c**2*f - a**6*b*c*d*e + a**6*b*c*e*f + a**6*c**3 - a**6*c**2*d**2 + 4*a**6*c**2*d*f - a**6*c**2*e - 2*a**6*c**2*f**2 - 4*a**6*c*d*e*f - 2*a**6*c*e**2 + 2*a**6*c*e*f**2 + a**5*b**2*c**2*f + a**5*b**2*c*e*f + 3*a**5*b*c**3 + 2*a**5*b*c**2*d*f - a**5*b*c**2*e - a**5*b*c**2*f**2 + a**5*b*c*d*e*f - a**5*b*c*e**2 - 2*a**5*b*c*e*f**2 - a**5*b*e**3 + 5*a**5*c**3*d - 5*a**5*c**3*f + a**5*c**2*d**2*f - 3*a**5*c**2*d*f**2 + a**5*c**2*f**3 - 2*a**5*c*d*e**2 + 2*a**5*c*d*e*f**2 + 6*a**5*c*e**2*f - a**5*d*e**3 + a**5*e**3*f + a**4*b**2*c**3 + 3*a**4*b**2*c**2*e + 3*a**4*b**2*c*e**2 + a**4*b**2*e**3 + 2*a**4*b*c**3*d - 4*a**4*b*c**3*f + 3*a**4*b*c**2*d*e - 2*a**4*b*c**2*e*f + 6*a**4*b*c*d*e**2 - 8*a**4*b*c*e**2*f - a**4*b*c*e*f**3 - a**4*c**4 - a**4*c**3*d**2 - 8*a**4*c**3*d*f - 3*a**4*c**3*e + 5*a**4*c**3*f**2 + 4*a**4*c**2*d**2*e - 5*a**4*c**2*d*e*f + 5*a**4*c**2*e**2 + 3*a**4*c**2*e*f**2 + 3*a**4*c*d*e**2*f + 3*a**4*c*e**3 - 3*a**4*c*e**2*f**2 + 2*a**4*d*e**3*f + a**4*e**4 - a**4*e**3*f**2 - a**3*b**2*c**3*f - 3*a**3*b**2*c**2*e*f - 3*a**3*b**2*c*e**2*f - a**3*b**2*e**3*f - 2*a**3*b*c**4 - 2*a**3*b*c**3*d*f - 3*a**3*b*c**3*e + a**3*b*c**3*f**2 - 3*a**3*b*c**2*d*e*f - 2*a**3*b*c**2*e**2 + 2*a**3*b*c**2*e*f**2 - 6*a**3*b*c*d*e**2*f - 2*a**3*b*c*e**3 + 7*a**3*b*c*e**2*f**2 - a**3*b*e**4 - 4*a**3*c**4*d + 4*a**3*c**4*f + a**3*c**3*d**2*f - 8*a**3*c**3*d*e + 3*a**3*c**3*d*f**2 + 10*a**3*c**3*e*f - a**3*c**3*f**3 - 4*a**3*c**2*d**2*e*f - 5*a**3*c**2*d*e**2 + 5*a**3*c**2*d*e*f**2 - a**3*c**2*e**2*f - 2*a**3*c**2*e*f**3 - a**3*c*d*e**3 - a**3*c*d*e**2*f**2 - 5*a**3*c*e**3*f - a**3*c*e**2*f**3 - a**3*d*e**3*f**2 - 2*a**3*e**4*f + 2*a**2*b*c**4*f + 2*a**2*b*c**3*d*e + a**2*b*c**3*e*f + 2*a**2*b*c**2*d*e**2 + a**2*b*c**2*e*f**3 - a**2*b*c*d*e**3 + 3*a**2*b*c*e**3*f + 2*a**2*b*c*e**2*f**3 - a**2*b*d*e**4 + 2*a**2*b*e**4*f + a**2*b*e**3*f**3 + 2*a**2*c**4*d**2 + 4*a**2*c**4*d*f + 2*a**2*c**4*e - 3*a**2*c**4*f**2 + 2*a**2*c**3*d**2*e + 9*a**2*c**3*d*e*f + 2*a**2*c**3*e**2 - 7*a**2*c**3*e*f**2 - a**2*c**2*d**2*e**2 + 7*a**2*c**2*d*e**2*f - a**2*c**2*e**3 - 4*a**2*c**2*e**2*f**2 - a**2*c*d**2*e**3 + 2*a**2*c*d*e**3*f - a**2*c*e**4 + 2*a**2*c*e**3*f**2 + a**2*e**4*f**2 - 2*a*b*c**3*d*e*f + 2*a*b*c**3*e*f**2 - 2*a*b*c**2*d*e**2*f + 2*a*b*c**2*e**2*f**2 + a*b*c*d*e**3*f - a*b*c*e**3*f**2 + a*b*d*e**4*f - a*b*e**4*f**2 - 2*a*c**4*d**2*f - 2*a*c**4*e*f - 2*a*c**3*d**2*e*f - a*c**3*d*e*f**2 - 2*a*c**3*e**2*f + a*c**2*d**2*e**2*f - 2*a*c**2*d*e**2*f**2 + a*c**2*e**3*f + a*c*d**2*e**3*f - a*c*d*e**3*f**2 + a*c*e**4*f",
  "4*a**7*b*c + 6*a**7*b*e + 4*a**7*c*d - 4*a**7*c*f + 6*a**7*d*e - 6*a**7*e*f - 6*a**6*b**2*c - 3*a**6*b**2*e - 9*a**6*b*c*d + 10*a**6*b*c*f - 3*a**6*b*d*e + 3*a**6*b*e*f - 4*a**6*c**2 - 3*a**6*c*d**2 - a**6*c*d*f - 10*a**6*c*e - 12*a**6*d*e*f - 6*a**6*e**2 + 6*a**6*e*f**2 + 6*a**5*b**2*c*f + 3*a**5*b**2*e*f + 6*a**5*b*c**2 + 9*a**5*b*c*d*f + 2*a**5*b*c*e - 9*a**5*b*c*f**2 + 3*a**5*b*d*e*f - a**5*b*e**2 - 6*a**5*b*e*f**2 + 19*a**5*c**2*d - 14*a**5*c**2*f + 3*a**5*c*d**2*f + 4*a**5*c*d*e - 3*a**5*c*d*f**2 + 9*a**5*c*e*f + 3*a**5*c*f**3 - 4*a**5*d*e**2 + 6*a**5*d*e*f**2 + 16*a**5*e**2*f + 3*a**4*b**2*c*e + 5*a**4*b**2*e**2 + a**4*b*c**2*d - a**4*b*c**2*f + 5*a**4*b*c*d*e - 5*a**4*b*c*e*f - 4*a**4*b*c*f**3 + 6*a**4*b*d*e**2 - 8*a**4*b*e**2*f - 2*a**4*b*e*f**3 - 8*a**4*c**3 - a**4*c**2*d**2 - 23*a**4*c**2*d*f - 6*a**4*c**2*e + 16*a**4*c**2*f**2 + 5*a**4*c*d**2*e - 11*a**4*c*d*e*f + 7*a**4*c*e**2 + 5*a**4*c*e*f**2 + a**4*c*f**4 + 7*a**4*d*e**2*f + 4*a**4*e**3 - 9*a**4*e**2*f**2 - 3*a**3*b**2*c*e*f - 5*a**3*b**2*e**2*f - 3*a**3*b*c**3 - a**3*b*c**2*d*f - 4*a**3*b*c**2*e - 6*a**3*b*c**2*f**2 - 5*a**3*b*c*d*e*f + 3*a**3*b*c*e*f**2 - a**3*b*c*f**4 - 6*a**3*b*d*e**2*f - 5*a**3*b*e**3 + 3*a**3*b*e**2*f**2 - a**3*b*e*f**4 - 3*a**3*c**3*d + 12*a**3*c**3*f + a**3*c**2*d**2*f - 10*a**3*c**2*d*e + 6*a**3*c**2*d*f**2 + 22*a**3*c**2*e*f + 2*a**3*c**2*f**3 - 5*a**3*c*d**2*e*f - 5*a**3*c*d*e**2 + 6*a**3*c*d*e*f**2 - 3*a**3*c*e**2*f - 4*a**3*c*e*f**3 - 2*a**3*d*e**2*f**2 - 7*a**3*e**3*f - a**3*e**2*f**3 + 3*a**2*b*c**3*f + 3*a**2*b*c**2*d*e + a**2*b*c**2*e*f + a**2*b*c**2*f**3 + 4*a**2*b*c*d*e**2 - 4*a**2*b*c*e**2*f - 3*a**2*b*d*e**3 + 8*a**2*b*e**3*f + 6*a**2*b*e**2*f**3 + 3*a**2*c**3*d**2 + 3*a**2*c**3*d*f + 3*a**2*c**3*e - 4*a**2*c**3*f**2 + 4*a**2*c**2*d**2*e + 10*a**2*c**2*d*e*f - 2*a**2*c**2*d*f**3 + 4*a**2*c**2*e**2 - 17*a**2*c**2*e*f**2 - 3*a**2*c*d**2*e**2 + a**2*c*d**2*e*f**2 + 8*a**2*c*d*e**2*f + a**2*c*d*e*f**3 - 3*a**2*c*e**3 - 2*a**2*c*e**2*f**2 - a**2*d*e**2*f**3 + 2*a**2*e**3*f**2 - 3*a*b*c**2*d*e*f + 3*a*b*c**2*e*f**2 - 4*a*b*c*d*e**2*f + 4*a*b*c*e**2*f**2 + 3*a*b*d*e**3*f - 3*a*b*e**3*f**2 - 3*a*c**3*d**2*f - 3*a*c**3*e*f - 4*a*c**2*d**2*e*f - 4*a*c**2*e**2*f + a*c**2*e*f**3 + 3*a*c*d**2*e**2*f - a*c*d**2*e*f**3 - 3*a*c*d*e**2*f**2 + 3*a*c*e**3*f - 2*a*c*e**2*f**3 + a*e**3*f**3",
  "-a**6*b*c*f - a**6*c*d*f + a**6*c*f**2 + a**5*b*c*e + a**5*b*e**2 + a**5*c**2*f + a**5*c*d*e + 2*a**5*c*d*f**2 - a**5*c*f**3 + a**5*d*e**2 - a**5*e**2*f - a**4*b**2*c**2 - 2*a**4*b**2*c*e - a**4*b**2*e**2 - 2*a**4*b*c**2*d - 5*a**4*b*c*d*e + 6*a**4*b*c*e*f + a**4*b*c*f**3 + 2*a**4*c**3 - 3*a**4*c**2*d**2 + 4*a**4*c**2*d*f - 2*a**4*c**2*e - 2*a**4*c**2*f**2 - a**4*c*d*e*f - a**4*c*d*f**3 - 2*a**4*c*e**2 - 2*a**4*c*e*f**2 - 2*a**4*d*e**2*f - a**4*e**3 + a**4*e**2*f**2 + a**3*b**2*c**2*f + 2*a**3*b**2*c*e*f + a**3*b**2*e**2*f + 2*a**3*b*c**3 + 2*a**3*b*c**2*d*f + a**3*b*c**2*e + 5*a**3*b*c*d*e*f + a**3*b*c*e**2 - 6*a**3*b*c*e*f**2 + a**3*b*e**3 + 4*a**3*c**3*d - 5*a**3*c**3*f + 3*a**3*c**2*d**2*f + 4*a**3*c**2*d*e - 4*a**3*c**2*d*f**2 - 3*a**3*c**2*e*f + a**3*c**2*f**3 + a**3*c*d*e**2 + 3*a**3*c*e**2*f + 2*a**3*c*e*f**3 + a**3*d*e**2*f**2 + 2*a**3*e**3*f - 2*a**2*b*c**3*f - 2*a**2*b*c**2*d*e + a**2*b*c**2*e*f - a**2*b*c*e**2*f - a**2*b*c*e*f**3 + a**2*b*d*e**3 - 2*a**2*b*e**3*f - a**2*b*e**2*f**3 - 2*a**2*c**3*d**2 - 4*a**2*c**3*d*f - 2*a**2*c**3*e + 3*a**2*c**3*f**2 - 5*a**2*c**2*d*e*f + 5*a**2*c**2*e*f**2 + a**2*c*d**2*e**2 - 2*a**2*c*d*e**2*f + a**2*c*e**3 - a**2*c*e**2*f**2 - a**2*e**3*f**2 + 2*a*b*c**2*d*e*f - 2*a*b*c**2*e*f**2 - a*b*d*e**3*f + a*b*e**3*f**2 + 2*a*c**3*d**2*f + 2*a*c**3*e*f + a*c**2*d*e*f**2 - a*c*d**2*e**2*f + a*c*d*e**2*f**2 - a*c*e**3*f",
  "2*a**6*b*e + 2*a**6*d*e - 2*a**6*e*f - 2*a**5*b**2*c - a**5*b**2*e - 3*a**5*b*c*d + 3*a**5*b*c*f - a**5*b*d*e + a**5*b*e*f - a**5*c*d**2 + 2*a**5*c*d*f - 2*a**5*c*e - a**5*c*f**2 - 4*a**5*d*e*f - 2*a**5*e**2 + 2*a**5*e*f**2 - a**4*b**3*c + a**4*b**3*e + 2*a**4*b**2*c*f + a**4*b**2*e*f + 3*a**4*b*c**2 + 3*a**4*b*c*d*f + 2*a**4*b*c*e - 2*a**4*b*c*f**2 + a**4*b*d*e*f - 2*a**4*b*e*f**2 + 7*a**4*c**2*d - 6*a**4*c**2*f + a**4*c*d**2*f + 2*a**4*c*d*e - 2*a**4*c*d*f**2 + a**4*c*f**3 - a**4*d*e**2 + 2*a**4*d*e*f**2 + 5*a**4*e**2*f + a**3*b**3*c*f - a**3*b**3*e*f + 2*a**3*b*c**2*d - 4*a**3*b*c**2*f - 6*a**3*b*c*d*e + 2*a**3*b*c*e*f - a**3*b*c*f**3 + a**3*b*d*e**2 - 2*a**3*b*e**2*f - a**3*b*e*f**3 - 5*a**3*c**2*d**2 - 5*a**3*c**2*d*f - 3*a**3*c**2*e + 6*a**3*c**2*f**2 - 3*a**3*c*d*e*f + a**3*c*e**2 + 2*a**3*c*e*f**2 + 2*a**3*d*e**2*f + a**3*e**3 - 3*a**3*e**2*f**2 - 2*a**2*b*c**2*d*f + a**2*b*c**2*f**2 + 6*a**2*b*c*d*e*f + a**2*b*c*e**2 - 4*a**2*b*c*e*f**2 - a**2*b*d*e**2*f - a**2*b*e**3 + 2*a**2*b*e**2*f**2 + 5*a**2*c**2*d**2*f + a**2*c**2*d*e - 2*a**2*c**2*d*f**2 + 2*a**2*c**2*e*f + a**2*c*d**2*e*f - a**2*c*d*e**2 + a**2*c*d*e*f**2 + a**2*c*e**2*f - a**2*d*e**2*f**2 - 2*a**2*e**3*f - a*b*c*e**2*f + a*b*e**3*f - a*c**2*d*e*f + a*c**2*e*f**2 - a*c*d**2*e*f**2 + a*c*d*e**2*f - 2*a*c*e**2*f**2 + a*e**3*f**2",
  "-a**6*b*c + 2*a**6*b*e - a**6*c*d + a**6*c*f + 2*a**6*d*e - 2*a**6*e*f - a**5*b**2*c - a**5*b**2*e - 2*a**5*b*c*d + a**5*b*c*f - a**5*b*d*e + a**5*c**2 - a**5*c*d**2 + 3*a**5*c*d*f - a**5*c*e - a**5*c*f**2 - 5*a**5*d*e*f - 2*a**5*e**2 + 3*a**5*e*f**2 + a**4*b**2*c*f + a**4*b**2*e*f + 3*a**4*b*c**2 + 2*a**4*b*c*d*f - a**4*b*c*f**2 + a**4*b*d*e*f + a**4*b*e**2 - 2*a**4*b*e*f**2 + 5*a**4*c**2*d - 4*a**4*c**2*f + a**4*c*d**2*f + a**4*c*d*e - a**4*c*d*f**2 + a**4*c*e*f + 4*a**4*d*e*f**2 + 5*a**4*e**2*f - a**4*e*f**3 - 4*a**3*b*c**2*f - 4*a**3*b*c*d*e + 4*a**3*b*c*e*f + a**3*b*c*f**3 + a**3*b*d*e**2 - 2*a**3*b*e**2*f + a**3*c**3 - 4*a**3*c**2*d**2 - 4*a**3*c**2*d*f - 3*a**3*c**2*e + 3*a**3*c**2*f**2 + a**3*c*d**2*e - 2*a**3*c*d*e*f - a**3*c*d*f**3 + a**3*c*e**2 - a**3*c*e*f**2 - a**3*d*e*f**3 - 4*a**3*e**2*f**2 + a**2*b*c**2*f**2 + 4*a**2*b*c*d*e*f - 4*a**2*b*c*e*f**2 - a**2*b*d*e**2*f + a**2*b*e**2*f**2 - a**2*c**3*f + 4*a**2*c**2*d**2*f - a**2*c**2*d*f**2 + 2*a**2*c**2*e*f - a**2*c*d**2*e*f + a**2*c*d*e*f**2 - a**2*c*e**2*f + a**2*c*e*f**3 + a**2*e**2*f**3 + a*c**2*e*f**2",
  "2*a**7*b + 2*a**7*d - 2*a**7*f - a**6*b**2 + a**6*b*f - 2*a**6*c + a**6*d**2 - 5*a**6*d*f - 2*a**6*e + 2*a**6*f**2 + a**5*b**2*f - 2*a**5*b*c + 3*a**5*b*e - 2*a**5*b*f**2 + a**5*c*f - 3*a**5*d**2*f + a**5*d*e + 4*a**5*d*f**2 + 2*a**5*e*f - 2*a**4*b**2*c - 2*a**4*b**2*e - 4*a**4*b*c*d + 5*a**4*b*c*f - 2*a**4*b*d*e + 3*a**4*b*e*f - a**4*b*f**3 + a**4*c**2 - 2*a**4*c*d**2 + 7*a**4*c*d*f - a**4*c*e - 2*a**4*c*f**2 + 3*a**4*d**2*f**2 - a**4*d*e*f - a**4*d*f**3 - 2*a**4*e**2 + 2*a**3*b**2*c*f + 2*a**3*b**2*e*f + 3*a**3*b*c**2 + 4*a**3*b*c*d*f - 3*a**3*b*c*f**2 + 2*a**3*b*d*e*f + 2*a**3*b*e**2 - 4*a**3*b*e*f**2 + 7*a**3*c**2*d - 6*a**3*c**2*f + 2*a**3*c*d**2*f + 2*a**3*c*d*e - 7*a**3*c*d*f**2 - 2*a**3*c*e*f + 3*a**3*c*f**3 - a**3*d**2*f**3 - a**3*d*e*f**2 + 4*a**3*e**2*f - 3*a**2*b*c**2*f - 3*a**2*b*c*d*e + 3*a**2*b*c*e*f + 2*a**2*b*d*e**2 - 4*a**2*b*e**2*f - 2*a**2*b*e*f**3 - 3*a**2*c**2*d**2 - 7*a**2*c**2*d*f - 3*a**2*c**2*e + 5*a**2*c**2*f**2 + 2*a**2*c*d**2*e - 4*a**2*c*d*e*f + 2*a**2*c*e**2 + 3*a**2*c*e*f**2 + a**2*d*e*f**3 - 2*a**2*e**2*f**2 + 3*a*b*c*d*e*f - 3*a*b*c*e*f**2 - 2*a*b*d*e**2*f + 2*a*b*e**2*f**2 + 3*a*c**2*d**2*f + 3*a*c**2*e*f - 2*a*c*d**2*e*f + 2*a*c*d*e*f**2 - 2*a*c*e**2*f",
  "-2*a**5*b*c - 2*a**5*c*d + 2*a**5*c*f + a**4*b**2*c + a**4*b*c*d - 2*a**4*b*c*f + 2*a**4*c**2 + 3*a**4*c*d*f + 2*a**4*c*e - a**4*c*f**2 - a**3*b**3*e - a**3*b**2*c*d - a**3*b**2*c*f + 3*a**3*b*c**2 - a**3*b*c*d*f - a**3*b*c*e + 2*a**3*b*c*f**2 - a**3*c**2*d - 3*a**3*c*e*f - a**3*c*f**3 + a**2*b**3*e*f + a**2*b**2*c*d*f + a**2*b**2*e**2 + a**2*b**2*e*f**2 - 3*a**2*b*c**2*f + 2*a**2*b*c*f**3 - a**2*c**2*d**2 - 2*a**2*c**2*e - 2*a**2*c**2*f**2 - a**2*c*d*f**3 - a*b**2*e**2*f - a*b**2*e*f**3 + a*b*c*e*f**2 + a*c**2*d**2*f + a*c**2*d*f**2 + 2*a*c**2*e*f + a*c*e*f**3",
  "a**5*b*c + a**5*c*d - a**5*c*f - a**4*b**2*c - 2*a**4*b*c*d + a**4*b*c*f - a**4*c**2 - a**4*c*d**2 - a**4*c*d*f - a**4*c*e + a**4*c*f**2 + a**3*b**2*c*f + a**3*b*c**2 + 2*a**3*b*c*d*f - 2*a**3*b*c*f**2 + 3*a**3*c**2*d - a**3*c**2*f + 2*a**3*c*d**2*f + 3*a**3*c*e*f - a**2*b*c**2*f - a**2*b*c*d*e + a**2*b*c*e*f + a**2*b*d*e**2 - a**2*b*e**2*f - a**2*c**2*d**2 - 3*a**2*c**2*d*f - a**2*c**2*e + 2*a**2*c**2*f**2 + a**2*c*d**2*e - a**2*c*d**2*f**2 - a**2*c*d*e*f + a**2*c*e**2 - 2*a**2*c*e*f**2 + a*b*c*d*e*f - a*b*c*e*f**2 - a*b*d*e**2*f + a*b*e**2*f**2 + a*c**2*d**2*f + a*c**2*e*f - a*c*d**2*e*f + a*c*d*e*f**2 - a*c*e**2*f",
  "a**5*b**2 + 2*a**5*b*d - a**5*b*f + a**5*d**2 - a**5*d*f + a**4*b**3 + a**4*b**2*d - a**4*b**2*f - 4*a**4*b*c - 2*a**4*b*d*f - a**4*b*e + a**4*b*f**2 - 4*a**4*c*d + 3*a**4*c*f - 2*a**4*d**2*f - a**4*d*e + a**4*d*f**2 - a**3*b**3*f - a**3*b**2*d*f - 2*a**3*b*c*d + 4*a**3*b*c*f + 3*a**3*b*d*e - a**3*b*e*f + a**3*c**2 + 3*a**3*c*d**2 + 4*a**3*c*d*f + 3*a**3*c*e - 3*a**3*c*f**2 + a**3*d**2*f**2 + 2*a**3*d*e*f + 2*a**2*b*c*d*f - 3*a**2*b*d*e*f - a**2*b*e**2 + 2*a**2*b*e*f**2 - a**2*c**2*f - 3*a**2*c*d**2*f - a**2*c*d*e - 3*a**2*c*e*f - a**2*d*e*f**2 + a*b*e**2*f + a*c*d*e*f",
  "a**4*b*c + a**4*c*d - a**4*c*f - a**3*b**2*e - a**3*b*c*d - a**3*b*d*e + a**3*b*e*f - a**3*c**2 - a**3*c*d**2 - a**3*c*d*f - a**3*c*e + a**3*c*f**2 + a**2*b**2*e*f + a**2*b*c*d*f - a**2*b*c*f**2 + a**2*b*d**2*e + a**2*b*d*e*f + a**2*b*e**2 - a**2*b*e*f**2 + a**2*c**2*f + a**2*c*d**3 + a**2*c*d**2*f + 2*a**2*c*d*e + a**2*c*e*f - a*b*d**2*e*f - a*b*e**2*f - a*c*d**3*f - 2*a*c*d*e*f",
  "a**4*b*c + a**4*c*d - a**4*c*f - a**3*b**2*c - a**3*b*c*d + a**3*b*c*f - a**3*c**2 - 2*a**3*c*d*f - a**3*c*e + a**3*c*f**2 + a**2*b**2*c*f + a**2*b**2*d*e - a**2*b**2*e*f + a**2*b*c*d**2 + a**2*b*c*d*f + a**2*b*c*e - 2*a**2*b*c*f**2 + a**2*c**2*f + a**2*c*d*f**2 + 2*a**2*c*e*f - a*b**2*d*e*f + a*b**2*e*f**2 - a*b*c*d**2*f - a*b*c*e*f - a*c*e*f**2",
  "a**5*b + a**5*d - a**5*f - a**4*c - 2*a**4*d*f - a**4*e + a**4*f**2 + a**3*b**2*f - 2*a**3*b*c - a**3*b*f**2 + a**3*c*f + a**3*d*f**2 + 2*a**3*e*f - a**2*b**2*f**2 + 2*a**2*b*c*f + a**2*b*d*e + a**2*c*d**2 + a**2*c*e - a**2*e*f**2 - a*b*d*e*f - a*c*d**2*f - a*c*e*f",
  "a**4*b + a**4*d - a**4*f - a**3*b**2 - a**3*b*d + a**3*b*f - a**3*c - 2*a**3*d*f - a**3*e + a**3*f**2 + a**2*b**2*f + 2*a**2*b*d*f + a**2*b*e - 2*a**2*b*f**2 + a**2*c*d + a**2*d*f**2 + 2*a**2*e*f - a*b*d*f**2 - a*b*e*f - a*c*d*f + a*c*f**2 - a*e*f**2"
]

==> anc/conductor/certificates/residual_fast_4.json <==
[
  "a*(-a*(b + d - f) - b*f + c + d*f + e) - b*e + b*(a*(b + d - f) - d*f) - c*d + c*f - e*f",
  "28*a**9*b*c**3 - 2*a**9*b*c**2*e - 24*a**9*b*c*e**2 + 28*a**9*c**3*d - 28*a**9*c**3*f - 2*a**9*c**2*d*e + 2*a**9*c**2*e*f - 24*a**9*c*d*e**2 + 24*a**9*c*e**2*f - 34*a**8*b**2*c**3 + 17*a**8*b**2*c**2*e + 18*a**8*b**2*c*e**2 - 55*a**8*b*c**3*d + 53*a**8*b*c**3*f + 21*a**8*b*c**2*d*e - 29*a**8*b*c**2*e*f + 30*a**8*b*c*d*e**2 - 18*a**8*b*c*e**2*f - 28*a**8*c**4 - 21*a**8*c**3*d**2 - 16*a**8*c**3*d*f - 26*a**8*c**3*e + 9*a**8*c**3*f**2 + 4*a**8*c**2*d**2*e - 12*a**8*c**2*d*e*f + 26*a**8*c**2*e**2 + 10*a**8*c**2*e*f**2 + 12*a**8*c*d**2*e**2 + 36*a**8*c*d*e**2*f + 24*a**8*c*e**3 - 24*a**8*c*e**2*f**2 - 6*a**7*b**3*c**3 + 2*a**7*b**3*c**2*e + 6*a**7*b**3*c*e**2 + 34*a**7*b**2*c**3*f - 17*a**7*b**2*c**2*e*f - 18*a**7*b**2*c*e**2*f + 40*a**7*b*c**4 + 9*a**7*b*c**3*d**2 + 55*a**7*b*c**3*d*f + 124*a**7*b*c**3*e - 62*a**7*b*c**3*f**2 - 11*a**7*b*c**2*d**2*e - 21*a**7*b*c**2*d*e*f - 9*a**7*b*c**2*e**2 + 23*a**7*b*c**2*e*f**2 - 30*a**7*b*c*d*e**2*f - 130*a**7*b*c*e**3 + 36*a**7*b*c*e**2*f**2 - 36*a**7*b*e**4 + 92*a**7*c**4*d - 59*a**7*c**4*f + 41*a**7*c**3*d**2*f + 96*a**7*c**3*d*e - 33*a**7*c**3*d*f**2 - 38*a**7*c**3*e*f + 22*a**7*c**3*f**3 - 2*a**7*c**2*d**2*e*f - 26*a**7*c**2*d*e**2 + 20*a**7*c**2*d*e*f**2 - 6*a**7*c**2*e**2*f - 12*a**7*c**2*e*f**3 - 24*a**7*c*d**2*e**2*f - 124*a**7*c*d*e**3 - 12*a**7*c*d*e**2*f**2 + 64*a**7*c*e**3*f - 36*a**7*d*e**4 + 36*a**7*e**4*f + 6*a**6*b**3*c**3*f - 2*a**6*b**3*c**2*e*f - 6*a**6*b**3*c*e**2*f + 24*a**6*b**2*c**4 - 49*a**6*b**2*c**3*e + 8*a**6*b**2*c**2*e**2 + 109*a**6*b**2*c*e**3 + 28*a**6*b**2*e**4 + 61*a**6*b*c**4*d - 61*a**6*b*c**4*f - 9*a**6*b*c**3*d**2*f - 62*a**6*b*c**3*d*e + 64*a**6*b*c**3*e*f - 19*a**6*b*c**3*f**3 + 11*a**6*b*c**2*d**2*e*f + 8*a**6*b*c**2*d*e**2 + 87*a**6*b*c**2*e**2*f + 8*a**6*b*c**2*e*f**3 + 186*a**6*b*c*d*e**3 - 120*a**6*b*c*e**3*f + 6*a**6*b*c*e**2*f**3 + 48*a**6*b*d*e**4 - 48*a**6*b*e**4*f - 36*a**6*c**5 + a**6*c**4*d**2 - 152*a**6*c**4*d*f - 135*a**6*c**4*e + 106*a**6*c**4*f**2 + 13*a**6*c**3*d**2*e - 20*a**6*c**3*d**2*f**2 - 189*a**6*c**3*d*e*f + 21*a**6*c**3*d*f**3 - 110*a**6*c**3*e**2 + 50*a**6*c**3*e*f**2 - 2*a**6*c**3*f**4 + 30*a**6*c**2*d**2*e**2 - 2*a**6*c**2*d**2*e*f**2 + 52*a**6*c**2*d*e**2*f - 6*a**6*c**2*d*e*f**3 + 104*a**6*c**2*e**3 - 86*a**6*c**2*e**2*f**2 + 59*a**6*c*d**2*e**3 + 12*a**6*c*d**2*e**2*f**2 + 178*a**6*c*d*e**3*f + 148*a**6*c*e**4 - 77*a**6*c*e**3*f**2 + 20*a**6*d**2*e**4 + 32*a**6*d*e**4*f + 36*a**6*e**5 - 16*a**6*e**4*f**2 + 5*a**5*b**3*c**4 + 9*a**5*b**3*c**3*e + 19*a**5*b**3*c**2*e**2 + 26*a**5*b**3*c*e**3 + 4*a**5*b**3*e**4 - 24*a**5*b**2*c**4*f + 49*a**5*b**2*c**3*e*f - 8*a**5*b**2*c**2*e**2*f - 109*a**5*b**2*c*e**3*f - 28*a**5*b**2*e**4*f - 94*a**5*b*c**5 - 27*a**5*b*c**4*d**2 - 61*a**5*b*c**4*d*f - 72*a**5*b*c**4*e + 35*a**5*b*c**4*f**2 - a**5*b*c**3*d**2*e + 62*a**5*b*c**3*d*e*f + 19*a**5*b*c**3*e**2 - 85*a**5*b*c**3*e*f**2 - 15*a**5*b*c**2*d**2*e**2 - 8*a**5*b*c**2*d*e**2*f - 120*a**5*b*c**2*e**3 + 8*a**5*b*c**2*e**2*f**2 - 20*a**5*b*c*d**2*e**3 - 186*a**5*b*c*d*e**3*f - 132*a**5*b*c*e**4 + 214*a**5*b*c*e**3*f**2 - 48*a**5*b*d*e**4*f - 2*a**5*b*e**5 + 56*a**5*b*e**4*f**2 - 79*a**5*c**5*d + 109*a**5*c**5*f - 27*a**5*c**4*d**2*f + 60*a**5*c**4*d*e + 102*a**5*c**4*d*f**2 + 63*a**5*c**4*e*f - 33*a**5*c**4*f**3 - 20*a**5*c**3*d**2*e*f + 10*a**5*c**3*d*e**2 + 93*a**5*c**3*d*e*f**2 + 86*a**5*c**3*e**2*f - 12*a**5*c**3*e*f**3 - a**5*c**3*f**5 - 36*a**5*c**2*d**2*e**2*f - 288*a**5*c**2*d*e**3 - 85*a**5*c**2*d*e**2*f**2 + 80*a**5*c**2*e**3*f + 59*a**5*c**2*e**2*f**3 - 111*a**5*c*d**2*e**3*f - 132*a**5*c*d*e**4 - 52*a**5*c*d*e**3*f**2 - 176*a**5*c*e**4*f - 9*a**5*c*e**3*f**3 - 40*a**5*d**2*e**4*f + 6*a**5*d*e**5 + 24*a**5*d*e**4*f**2 - 78*a**5*e**5*f - 20*a**5*e**4*f**3 - 5*a**4*b**3*c**4*f - 9*a**4*b**3*c**3*e*f - 19*a**4*b**3*c**2*e**2*f - 26*a**4*b**3*c*e**3*f - 4*a**4*b**3*e**4*f + 7*a**4*b**2*c**5 - 54*a**4*b**2*c**4*e - 44*a**4*b**2*c**3*e**2 + 9*a**4*b**2*c**2*e**3 + 4*a**4*b**2*c*e**4 - 14*a**4*b**2*e**5 + 20*a**4*b*c**5*d + 73*a**4*b*c**5*f + 27*a**4*b*c**4*d**2*f - 27*a**4*b*c**4*d*e + 233*a**4*b*c**4*e*f + a**4*b*c**4*f**3 + a**4*b*c**3*d**2*e*f - 15*a**4*b*c**3*d*e**2 + 74*a**4*b*c**3*e**2*f - 78*a**4*b*c**3*e*f**3 + 15*a**4*b*c**2*d**2*e**2*f + 51*a**4*b*c**2*d*e**3 + 31*a**4*b*c**2*e**3*f - 56*a**4*b*c**2*e**2*f**3 + 20*a**4*b*c*d**2*e**3*f + 73*a**4*b*c*d*e**4 + 56*a**4*b*c*e**4*f + 40*a**4*b*c*e**3*f**3 - 13*a**4*b*d*e**5 + 37*a**4*b*e**5*f + 24*a**4*b*e**4*f**3 + 24*a**4*c**6 + 58*a**4*c**5*d**2 + 165*a**4*c**5*d*f + 9*a**4*c**5*e - 135*a**4*c**5*f**2 + 82*a**4*c**4*d**2*e + 26*a**4*c**4*d**2*f**2 - 7*a**4*c**4*d*e*f - 46*a**4*c**4*d*f**3 - 48*a**4*c**4*e**2 - 34*a**4*c**4*e*f**2 + 13*a**4*c**4*f**4 + 83*a**4*c**3*d**2*e**2 + 7*a**4*c**3*d**2*e*f**2 - 46*a**4*c**3*d*e**2*f + 80*a**4*c**3*e**3 + 30*a**4*c**3*e**2*f**2 + 23*a**4*c**3*e*f**4 + 93*a**4*c**2*d**2*e**3 + 6*a**4*c**2*d**2*e**2*f**2 + 308*a**4*c**2*d*e**3*f + 59*a**4*c**2*d*e**2*f**3 + 135*a**4*c**2*e**4 - 119*a**4*c**2*e**3*f**2 + 4*a**4*c**2*e**2*f**4 + 17*a**4*c*d**2*e**4 + 52*a**4*c*d**2*e**3*f**2 + 201*a**4*c*d*e**4*f - 2*a**4*c*d*e**3*f**3 - 5*a**4*c*e**5 + 14*a**4*c*e**4*f**2 - 3*a**4*c*e**3*f**4 + 20*a**4*d**2*e**4*f**2 - 8*a**4*d*e**5*f - 20*a**4*d*e**4*f**3 - 26*a**4*e**6 + 18*a**4*e**5*f**2 + 7*a**3*b**3*c**3*e**2 + 5*a**3*b**3*c**2*e**3 - 3*a**3*b**3*c*e**4 - 4*a**3*b**3*e**5 - 7*a**3*b**2*c**5*f + 11*a**3*b**2*c**4*d*e + 54*a**3*b**2*c**4*e*f + 14*a**3*b**2*c**3*d*e**2 + 44*a**3*b**2*c**3*e**2*f - 9*a**3*b**2*c**2*e**3*f + 4*a**3*b**2*c*d*e**4 - 4*a**3*b**2*c*e**4*f + 4*a**3*b**2*d*e**5 + 14*a**3*b**2*e**5*f + 3*a**3*b*c**5*d**2 - 20*a**3*b*c**5*d*f - 23*a**3*b*c**5*e + 14*a**3*b*c**5*f**2 + 8*a**3*b*c**4*d**2*e + 27*a**3*b*c**4*d*e*f + 20*a**3*b*c**4*e**2 - 122*a**3*b*c**4*e*f**2 - 15*a**3*b*c**4*f**4 + 4*a**3*b*c**3*d**2*e**2 + 15*a**3*b*c**3*d*e**2*f + 23*a**3*b*c**3*e**3 - 63*a**3*b*c**3*e**2*f**2 - 24*a**3*b*c**3*e*f**4 + 9*a**3*b*c**2*d**2*e**3 - 51*a**3*b*c**2*d*e**3*f - 28*a**3*b*c**2*e**4 + 88*a**3*b*c**2*e**3*f**2 - 27*a**3*b*c**2*e**2*f**4 + 4*a**3*b*c*d**2*e**4 - 73*a**3*b*c*d*e**4*f - 28*a**3*b*c*e**5 + 84*a**3*b*c*e**4*f**2 - a**3*b*c*e**3*f**4 + 13*a**3*b*d*e**5*f + 10*a**3*b*e**6 - 15*a**3*b*e**5*f**2 + 5*a**3*b*e**4*f**4 - 20*a**3*c**6*d - 8*a**3*c**6*f - 103*a**3*c**5*d**2*f + 47*a**3*c**5*d*e - 72*a**3*c**5*d*f**2 - 112*a**3*c**5*e*f + 65*a**3*c**5*f**3 - 128*a**3*c**4*d**2*e*f - 3*a**3*c**4*d**2*f**3 + 57*a**3*c**4*d*e**2 - 57*a**3*c**4*d*e*f**2 + 4*a**3*c**4*d*f**4 + 28*a**3*c**4*e**2*f + 106*a**3*c**4*e*f**3 + a**3*c**4*f**5 - 56*a**3*c**3*d**2*e**2*f - 5*a**3*c**3*d**2*e*f**3 - 32*a**3*c**3*d*e**3 + 32*a**3*c**3*d*e**2*f**2 + 41*a**3*c**3*e**3*f - 18*a**3*c**3*e**2*f**3 + 3*a**3*c**3*e*f**5 - 95*a**3*c**2*d**2*e**3*f - 39*a**3*c**2*d*e**4 - 21*a**3*c**2*d*e**3*f**2 - 179*a**3*c**2*e**4*f - 67*a**3*c**2*e**3*f**3 + 3*a**3*c**2*e**2*f**5 - 43*a**3*c*d**2*e**4*f + a**3*c*d**2*e**3*f**3 + 10*a**3*c*d*e**5 - 67*a**3*c*d*e**4*f**2 - 61*a**3*c*e**5*f + 17*a**3*c*e**4*f**3 + a**3*c*e**3*f**5 - 2*a**3*d*e**5*f**2 + 48*a**3*e**6*f + 24*a**3*e**5*f**3 - 7*a**2*b**3*c**3*e**2*f - a**2*b**3*c**2*d*e**3 - 6*a**2*b**3*c**2*e**3*f - a**2*b**3*c**2*e**2*f**3 - 2*a**2*b**3*c*d*e**4 + a**2*b**3*c*e**4*f - 2*a**2*b**3*c*e**3*f**3 - a**2*b**3*d*e**5 + 3*a**2*b**3*e**5*f - a**2*b**3*e**4*f**3 - 11*a**2*b**2*c**4*d*e*f - a**2*b**2*c**3*d**2*e**2 - 14*a**2*b**2*c**3*d*e**2*f - 6*a**2*b**2*c**3*e**3 - 5*a**2*b**2*c**3*e**2*f**2 - 2*a**2*b**2*c**2*d**2*e**3 - 3*a**2*b**2*c**2*e**4 - a**2*b**2*c**2*e**3*f**2 - a**2*b**2*c*d**2*e**4 - 4*a**2*b**2*c*d*e**4*f + 4*a**2*b**2*c*e**5 + 5*a**2*b**2*c*e**4*f**2 - 4*a**2*b**2*d*e**5*f + 4*a**2*b**2*e**6 + 4*a**2*b**2*e**5*f**2 - 3*a**2*b*c**5*d**2*f + 23*a**2*b*c**5*e*f + 7*a**2*b*c**5*f**3 - 8*a**2*b*c**4*d**2*e*f - 6*a**2*b*c**4*d*e**2 - 5*a**2*b*c**4*e**2*f - 40*a**2*b*c**4*e*f**3 - 4*a**2*b*c**3*d**2*e**2*f + 6*a**2*b*c**3*d*e**3 - 9*a**2*b*c**3*e**3*f - 27*a**2*b*c**3*e**2*f**3 - a**2*b*c**3*e*f**5 - 9*a**2*b*c**2*d**2*e**3*f + 13*a**2*b*c**2*d*e**4 + 29*a**2*b*c**2*e**4*f + 8*a**2*b*c**2*e**3*f**3 - 3*a**2*b*c**2*e**2*f**5 - 4*a**2*b*c*d**2*e**4*f + 3*a**2*b*c*d*e**5 + 31*a**2*b*c*e**5*f - 7*a**2*b*c*e**4*f**3 - 3*a**2*b*c*e**3*f**5 - 4*a**2*b*d*e**6 - 6*a**2*b*e**6*f - 22*a**2*b*e**5*f**3 - a**2*b*e**4*f**5 + 20*a**2*c**6*d*f - 16*a**2*c**6*f**2 - a**2*c**5*d**2*e + 46*a**2*c**5*d**2*f**2 - 32*a**2*c**5*d*e*f - 14*a**2*c**5*d*f**3 + 6*a**2*c**5*e**2 + 100*a**2*c**5*e*f**2 - 3*a**2*c**5*f**4 + 7*a**2*c**4*d**2*e**2 + 55*a**2*c**4*d**2*e*f**2 + 3*a**2*c**4*d**2*f**4 - 57*a**2*c**4*d*e**2*f + 6*a**2*c**4*d*e*f**3 + 12*a**2*c**4*e**3 + 40*a**2*c**4*e**2*f**2 + 8*a**2*c**3*d**2*e**3 - 28*a**2*c**3*d**2*e**2*f**2 + 5*a**2*c**3*d**2*e*f**4 + 23*a**2*c**3*d*e**3*f + 6*a**2*c**3*d*e**2*f**3 + 5*a**2*c**3*e**4 - 125*a**2*c**3*e**3*f**2 + 12*a**2*c**3*e**2*f**4 - a**2*c**2*d**2*e**4 - 4*a**2*c**2*d**2*e**3*f**2 + 41*a**2*c**2*d*e**4*f - a**2*c**2*d*e**3*f**3 - 5*a**2*c**2*e**5 + 33*a**2*c**2*e**4*f**2 + 2*a**2*c**2*e**3*f**4 - 4*a**2*c*d**2*e**5 + 22*a**2*c*d**2*e**4*f**2 - a**2*c*d**2*e**3*f**4 - 6*a**2*c*d*e**5*f - 4*a**2*c*d*e**4*f**3 - 4*a**2*c*e**6 + 60*a**2*c*e**5*f**2 - 3*a**2*c*e**4*f**4 + 4*a**2*d*e**5*f**3 - 18*a**2*e**6*f**2 + a*b**3*c**2*d*e**3*f + a*b**3*c**2*e**3*f**2 + a*b**3*c**2*e**2*f**4 + 2*a*b**3*c*d*e**4*f + 2*a*b**3*c*e**4*f**2 + 2*a*b**3*c*e**3*f**4 + a*b**3*d*e**5*f + a*b**3*e**5*f**2 + a*b**3*e**4*f**4 + a*b**2*c**3*d**2*e**2*f + 6*a*b**2*c**3*e**3*f + 5*a*b**2*c**3*e**2*f**3 + 2*a*b**2*c**2*d**2*e**3*f + 3*a*b**2*c**2*e**4*f + a*b**2*c**2*e**3*f**3 + a*b**2*c*d**2*e**4*f - 4*a*b**2*c*e**5*f - 5*a*b**2*c*e**4*f**3 - 4*a*b**2*e**6*f - 4*a*b**2*e**5*f**3 + 6*a*b*c**4*d*e**2*f - 15*a*b*c**4*e**2*f**2 + a*b*c**4*e*f**4 - 6*a*b*c**3*d*e**3*f - 14*a*b*c**3*e**3*f**2 - 3*a*b*c**3*e**2*f**4 - 13*a*b*c**2*d*e**4*f - a*b*c**2*e**4*f**2 - 7*a*b*c**2*e**3*f**4 - 3*a*b*c*d*e**5*f - 3*a*b*c*e**5*f**2 - a*b*c*e**4*f**4 + 4*a*b*d*e**6*f - 4*a*b*e**6*f**2 + 2*a*b*e**5*f**4 + a*c**5*d**2*e*f - a*c**5*d**2*f**3 - 15*a*c**5*d*e*f**2 - 6*a*c**5*e**2*f + 3*a*c**5*e*f**3 - 7*a*c**4*d**2*e**2*f - 9*a*c**4*d**2*e*f**3 - 2*a*c**4*d*e*f**4 - 12*a*c**4*e**3*f - 20*a*c**4*e**2*f**3 - 8*a*c**3*d**2*e**3*f + a*c**3*d**2*e**2*f**3 + 9*a*c**3*d*e**3*f**2 - 2*a*c**3*d*e**2*f**4 - 5*a*c**3*e**4*f + 4*a*c**3*e**3*f**3 + a*c**2*d**2*e**4*f + 6*a*c**2*d**2*e**3*f**3 - 2*a*c**2*d*e**4*f**2 + 2*a*c**2*d*e**3*f**4 + 5*a*c**2*e**5*f + 11*a*c**2*e**4*f**3 + 4*a*c*d**2*e**5*f + 4*a*c*d**2*e**4*f**3 - 4*a*c*d*e**5*f**2 + 2*a*c*d*e**4*f**4 + 4*a*c*e**6*f + 6*a*c*e**5*f**3 - 4*a*e**6*f**3",
  "28*a**10*b*c**2 - 2*a**10*b*c*e - 24*a**10*b*e**2 + 28*a**10*c**2*d - 28*a**10*c**2*f - 2*a**10*c*d*e + 2*a**10*c*e*f - 24*a**10*d*e**2 + 24*a**10*e**2*f - 34*a**9*b**2*c**2 + 17*a**9*b**2*c*e + 18*a**9*b**2*e**2 - 55*a**9*b*c**2*d + 53*a**9*b*c**2*f + 21*a**9*b*c*d*e - 29*a**9*b*c*e*f + 30*a**9*b*d*e**2 - 18*a**9*b*e**2*f - 28*a**9*c**3 - 21*a**9*c**2*d**2 - 16*a**9*c**2*d*f - 26*a**9*c**2*e + 9*a**9*c**2*f**2 + 4*a**9*c*d**2*e - 12*a**9*c*d*e*f + 26*a**9*c*e**2 + 10*a**9*c*e*f**2 + 12*a**9*d**2*e**2 + 36*a**9*d*e**2*f + 24*a**9*e**3 - 24*a**9*e**2*f**2 - 6*a**8*b**3*c**2 + 2*a**8*b**3*c*e + 6*a**8*b**3*e**2 + 34*a**8*b**2*c**2*f - 17*a**8*b**2*c*e*f - 18*a**8*b**2*e**2*f - 269*a**8*b*c**3/2 + 9*a**8*b*c**2*d**2 + 55*a**8*b*c**2*d*f - 202*a**8*b*c**2*e - 62*a**8*b*c**2*f**2 - 11*a**8*b*c*d**2*e - 21*a**8*b*c*d*e*f - 159*a**8*b*c*e**2/2 + 23*a**8*b*c*e*f**2 - 30*a**8*b*d*e**2*f + 15*a**8*b*e**3 + 36*a**8*b*e**2*f**2 - 165*a**8*c**3*d/2 + 231*a**8*c**3*f/2 + 41*a**8*c**2*d**2*f - 230*a**8*c**2*d*e - 33*a**8*c**2*d*f**2 + 288*a**8*c**2*e*f + 22*a**8*c**2*f**3 - 2*a**8*c*d**2*e*f - 193*a**8*c*d*e**2/2 + 20*a**8*c*d*e*f**2 + 129*a**8*c*e**2*f/2 - 12*a**8*c*e*f**3 - 24*a**8*d**2*e**2*f + 21*a**8*d*e**3 - 12*a**8*d*e**2*f**2 - 81*a**8*e**3*f + 6*a**7*b**3*c**2*f - 2*a**7*b**3*c*e*f - 6*a**7*b**3*e**2*f + 219*a**7*b**2*c**3 + 183*a**7*b**2*c**2*e + 55*a**7*b**2*c*e**2/2 - 45*a**7*b**2*e**3/2 + 361*a**7*b*c**3*d - 346*a**7*b*c**3*f - 9*a**7*b*c**2*d**2*f + 300*a**7*b*c**2*d*e - 217*a**7*b*c**2*e*f - 19*a**7*b*c**2*f**3 + 11*a**7*b*c*d**2*e*f + 73*a**7*b*c*d*e**2/2 - 7*a**7*b*c*e**2*f/2 + 8*a**7*b*c*e*f**3 - 21*a**7*b*d*e**3/2 + 21*a**7*b*e**3*f/2 + 6*a**7*b*e**2*f**3 + 277*a**7*c**4/2 + 106*a**7*c**3*d**2 + 2*a**7*c**3*d*f + 731*a**7*c**3*e/2 + 43*a**7*c**3*f**2/2 + 143*a**7*c**2*d**2*e - 20*a**7*c**2*d**2*f**2 + 284*a**7*c**2*d*e*f + 21*a**7*c**2*d*f**3 + 573*a**7*c**2*e**2/2 - 227*a**7*c**2*e*f**2 - 2*a**7*c**2*f**4 + 39*a**7*c*d**2*e**2 - 2*a**7*c*d**2*e*f**2 + 113*a**7*c*d*e**2*f - 6*a**7*c*d*e*f**3 + 59*a**7*c*e**3/2 - 171*a**7*c*e**2*f**2/2 - 6*a**7*d**2*e**3 + 12*a**7*d**2*e**2*f**2 - 48*a**7*d*e**3*f - 33*a**7*e**4 + 69*a**7*e**3*f**2 + 77*a**6*b**3*c**3/2 + 107*a**6*b**3*c**2*e/2 + a**6*b**3*c*e**2/2 - 19*a**6*b**3*e**3/2 - 219*a**6*b**2*c**3*f - 183*a**6*b**2*c**2*e*f - 55*a**6*b**2*c*e**2*f/2 + 45*a**6*b**2*e**3*f/2 - 43*a**6*b*c**4/2 - 151*a**6*b*c**3*d**2/2 - 361*a**6*b*c**3*d*f + 537*a**6*b*c**3*e/2 + 374*a**6*b*c**3*f**2 - 19*a**6*b*c**2*d**2*e/2 - 300*a**6*b*c**2*d*e*f - 459*a**6*b*c**2*e**2 + 717*a**6*b*c**2*e*f**2/2 - 73*a**6*b*c*d*e**2*f/2 - 796*a**6*b*c*e**3 + 55*a**6*b*c*e**2*f**2 + 21*a**6*b*d*e**3*f/2 - 148*a**6*b*e**4 - 24*a**6*b*e**3*f**2 - 621*a**6*c**4*d/2 + 136*a**6*c**4*f - 447*a**6*c**3*d**2*f/2 + 67*a**6*c**3*d*e/2 + 393*a**6*c**3*d*f**2/2 - 1321*a**6*c**3*e*f/2 - 241*a**6*c**3*f**3/2 - 289*a**6*c**2*d**2*e*f - 486*a**6*c**2*d*e**2 - 8*a**6*c**2*d*e*f**2 - 142*a**6*c**2*e**2*f - 49*a**6*c**2*e*f**3 - a**6*c**2*f**5 - 129*a**6*c*d**2*e**2*f/2 - 753*a**6*c*d*e**3 - a**6*c*d*e**2*f**2 + 681*a**6*c*e**3*f - 5*a**6*c*e**2*f**3 - 2*a**6*d**3*e**3 + 12*a**6*d**2*e**3*f - 317*a**6*d*e**4/2 + 42*a**6*d*e**3*f**2 + 485*a**6*e**4*f/2 - 13*a**6*e**3*f**3 - 77*a**5*b**3*c**3*f/2 - 107*a**5*b**3*c**2*e*f/2 - a**5*b**3*c*e**2*f/2 + 19*a**5*b**3*e**3*f/2 - 441*a**5*b**2*c**4/2 - 1225*a**5*b**2*c**3*e/2 + 291*a**5*b**2*c**2*e**2 + 696*a**5*b**2*c*e**3 + 261*a**5*b**2*e**4/2 - 671*a**5*b*c**4*d/2 + 492*a**5*b*c**4*f + 151*a**5*b*c**3*d**2*f/2 - 1881*a**5*b*c**3*d*e/2 + 1116*a**5*b*c**3*e*f + 213*a**5*b*c**3*f**3/2 + 19*a**5*b*c**2*d**2*e*f/2 + 429*a**5*b*c**2*d*e**2 - 414*a**5*b*c**2*e**2*f + 121*a**5*b*c**2*e*f**3/2 + 993*a**5*b*c*d*e**3 - 978*a**5*b*c*e**3*f + 28*a**5*b*c*e**2*f**3 + 427*a**5*b*d*e**4/2 - 210*a**5*b*e**4*f - 3*a**5*b*e**3*f**3/2 - 57*a**5*c**5 + 116*a**5*c**4*d**2 + 372*a**5*c**4*d*f - 548*a**5*c**4*e - 861*a**5*c**4*f**2/2 - 199*a**5*c**3*d**2*e/2 + 235*a**5*c**3*d**2*f**2/2 - 133*a**5*c**3*d*e*f - 116*a**5*c**3*d*f**3 - 307*a**5*c**3*e**2/2 + 83*a**5*c**3*e*f**2/2 + 21*a**5*c**3*f**4/2 - 45*a**5*c**2*d**2*e**2/2 + 146*a**5*c**2*d**2*e*f**2 + 1611*a**5*c**2*d*e**2*f/2 - 46*a**5*c**2*d*e*f**3 + 2155*a**5*c**2*e**3/2 - 105*a**5*c**2*e**2*f**2/2 + 11*a**5*c**2*e*f**4 + 497*a**5*c*d**2*e**3/2 + 51*a**5*c*d**2*e**2*f**2/2 + 1025*a**5*c*d*e**3*f - 31*a**5*c*d*e**2*f**3/2 + 928*a**5*c*e**4 - 471*a**5*c*e**3*f**2 - 3*a**5*c*e**2*f**4 + 5*a**5*d**3*e**3*f + 243*a**5*d**2*e**4/2 - 6*a**5*d**2*e**3*f**2 + 94*a**5*d*e**4*f - 15*a**5*d*e**3*f**3 + 329*a**5*e**5/2 - 117*a**5*e**4*f**2 + a**5*e**3*f**4 - 65*a**4*b**3*c**4/2 - 241*a**4*b**3*c**3*e/2 + 57*a**4*b**3*c**2*e**2/2 + 189*a**4*b**3*c*e**3/2 + 29*a**4*b**3*e**4/2 + 441*a**4*b**2*c**4*f/2 + 1225*a**4*b**2*c**3*e*f/2 - 291*a**4*b**2*c**2*e**2*f - 696*a**4*b**2*c*e**3*f - 261*a**4*b**2*e**4*f/2 + 57*a**4*b*c**5 + 102*a**4*b*c**4*d**2 + 671*a**4*b*c**4*d*f/2 + 623*a**4*b*c**4*e - 695*a**4*b*c**4*f**2/2 + 225*a**4*b*c**3*d**2*e/2 + 1881*a**4*b*c**3*d*e*f/2 + 671*a**4*b*c**3*e**2 - 1071*a**4*b*c**3*e*f**2 - 161*a**4*b*c**2*d**2*e**2/2 - 429*a**4*b*c**2*d*e**2*f - 1373*a**4*b*c**2*e**3/2 + 1221*a**4*b*c**2*e**2*f**2/2 + a**4*b*c**2*e*f**4 - 237*a**4*b*c*d**2*e**3/2 - 993*a**4*b*c*d*e**3*f - 1503*a**4*b*c*e**4/2 + 1261*a**4*b*c*e**3*f**2 + 3*a**4*b*c*e**2*f**4 - 427*a**4*b*d*e**4*f/2 + 26*a**4*b*e**5 + 483*a**4*b*e**4*f**2/2 + 2*a**4*b*e**3*f**4 + 294*a**4*c**5*d - 277*a**4*c**5*f - 363*a**4*c**4*d**2*f/2 + 1315*a**4*c**4*d*e - 121*a**4*c**4*d*f**2 - 1425*a**4*c**4*e*f/2 + 329*a**4*c**4*f**3/2 + 719*a**4*c**3*d**2*e*f/2 - 173*a**4*c**3*d*e**2/2 - 125*a**4*c**3*d*e*f**2 + 1883*a**4*c**3*e**2*f/2 + 289*a**4*c**3*e*f**3 + a**4*c**3*f**5 + 131*a**4*c**2*d**2*e**2*f - 1505*a**4*c**2*d*e**3 - 373*a**4*c**2*d*e**2*f**2 + 179*a**4*c**2*e**3*f - 81*a**4*c**2*e**2*f**3/2 + 3*a**4*c**2*e*f**5 - 485*a**4*c*d**2*e**3*f - 636*a**4*c*d*e**4 - 68*a**4*c*d*e**3*f**2 - 2213*a**4*c*e**4*f/2 - 213*a**4*c*e**3*f**3 + 3*a**4*c*e**2*f**5 - 3*a**4*d**3*e**3*f**2 - 246*a**4*d**2*e**4*f + 57*a**4*d*e**5/2 + 172*a**4*d*e**4*f**2 - 743*a**4*e**5*f/2 - 185*a**4*e**4*f**3/2 - 29*a**3*b**4*c**2*e**2/2 - 37*a**3*b**4*c*e**3 - 45*a**3*b**4*e**4/2 + 65*a**3*b**3*c**4*f/2 - 29*a**3*b**3*c**3*d*e/2 + 241*a**3*b**3*c**3*e*f/2 - 37*a**3*b**3*c**2*d*e**2 - 57*a**3*b**3*c**2*e**2*f/2 - 45*a**3*b**3*c*d*e**3/2 - 189*a**3*b**3*c*e**3*f/2 - 29*a**3*b**3*e**4*f/2 + 84*a**3*b**2*c**3*e**2 + 186*a**3*b**2*c**2*e**3 + 58*a**3*b**2*c*e**4 - 43*a**3*b**2*e**5 + 65*a**3*b*c**5*d - 57*a**3*b*c**5*f - 102*a**3*b*c**4*d**2*f + 229*a**3*b*c**4*d*e/2 - 913*a**3*b*c**4*e*f/2 - 123*a**3*b*c**4*f**3 - 225*a**3*b*c**3*d**2*e*f/2 - 823*a**3*b*c**3*d*e**2/2 - 426*a**3*b*c**3*e**2*f - 323*a**3*b*c**3*e*f**3 + 161*a**3*b*c**2*d**2*e**2*f/2 - 61*a**3*b*c**2*d*e**3/2 + 150*a**3*b*c**2*e**3*f + 224*a**3*b*c**2*e**2*f**3 - a**3*b*c**2*e*f**5 + 237*a**3*b*c*d**2*e**3*f/2 + 383*a**3*b*c*d*e**4/2 + 799*a**3*b*c*e**4*f/2 + 923*a**3*b*c*e**3*f**3/2 - 3*a**3*b*c*e**2*f**5 - 56*a**3*b*d*e**5 + 130*a**3*b*e**5*f + 93*a**3*b*e**4*f**3 - 2*a**3*b*e**3*f**5 - 18*a**3*c**6 - 130*a**3*c**5*d**2 - 361*a**3*c**5*d*f/2 - 271*a**3*c**5*e + 587*a**3*c**5*f**2/2 - 925*a**3*c**4*d**2*e/2 + 101*a**3*c**4*d**2*f**2 - 2513*a**3*c**4*d*e*f/2 + 119*a**3*c**4*d*f**3/2 - 899*a**3*c**4*e**2/2 + 1347*a**3*c**4*e*f**2 - 17*a**3*c**4*f**4/2 + 39*a**3*c**3*d**2*e**2/2 - 373*a**3*c**3*d**2*e*f**2/2 - 909*a**3*c**3*d*e**2*f/2 + 447*a**3*c**3*d*e*f**3/2 + 339*a**3*c**3*e**3 - 733*a**3*c**3*e**2*f**2/2 - 71*a**3*c**3*e*f**4/2 + 334*a**3*c**2*d**2*e**3 - 225*a**3*c**2*d**2*e**2*f**2/2 + 1405*a**3*c**2*d*e**3*f + 101*a**3*c**2*d*e**2*f**3/2 + 1083*a**3*c**2*e**4/2 - 1165*a**3*c**2*e**3*f**2 - 103*a**3*c**2*e**2*f**4/2 + 91*a**3*c*d**2*e**4 + 201*a**3*c*d**2*e**3*f**2 + 1791*a**3*c*d*e**4*f/2 - 206*a**3*c*d*e**3*f**3 - 137*a**3*c*e**5/2 - 110*a**3*c*e**4*f**2 - 53*a**3*c*e**3*f**4/2 - a**3*d**3*e**3*f**3 + 255*a**3*d**2*e**4*f**2/2 - 57*a**3*d*e**5*f - 221*a**3*d*e**4*f**3/2 - 147*a**3*e**6 + 205*a**3*e**5*f**2/2 + 29*a**2*b**4*c**2*e**2*f/2 + 37*a**2*b**4*c*e**3*f + 45*a**2*b**4*e**4*f/2 + 29*a**2*b**3*c**3*d*e*f/2 + 37*a**2*b**3*c**2*d*e**2*f + 29*a**2*b**3*c**2*e**3/2 + 29*a**2*b**3*c**2*e**2*f**2/2 + 45*a**2*b**3*c*d*e**3*f/2 + 37*a**2*b**3*c*e**4 + 37*a**2*b**3*c*e**3*f**2 + 45*a**2*b**3*e**5/2 + 45*a**2*b**3*e**4*f**2/2 + 29*a**2*b**2*c**3*d*e**2/2 - 113*a**2*b**2*c**3*e**2*f + 45*a**2*b**2*c**2*d*e**3/2 - 491*a**2*b**2*c**2*e**3*f/2 - 29*a**2*b**2*c*d*e**4/2 - 66*a**2*b**2*c*e**4*f - 45*a**2*b**2*d*e**5/2 + 131*a**2*b**2*e**5*f/2 - 65*a**2*b*c**5*d*f - 229*a**2*b*c**4*d*e*f/2 + 47*a**2*b*c**4*e**2 - 152*a**2*b*c**4*e*f**2 - 29*a**2*b*c**3*d**2*e**2/2 + 823*a**2*b*c**3*d*e**2*f/2 + 147*a**2*b*c**3*e**3/2 - 555*a**2*b*c**3*e**2*f**2/2 + 19*a**2*b*c**3*e*f**4/2 - 37*a**2*b*c**2*d**2*e**3 + 61*a**2*b*c**2*d*e**3*f/2 - 192*a**2*b*c**2*e**4 + 410*a**2*b*c**2*e**3*f**2 + 77*a**2*b*c**2*e**2*f**4/2 - 45*a**2*b*c*d**2*e**4/2 - 383*a**2*b*c*d*e**4*f/2 - 305*a**2*b*c*e**5/2 + 633*a**2*b*c*e**4*f**2/2 + 103*a**2*b*c*e**3*f**4/2 + 56*a**2*b*d*e**5*f + 57*a**2*b*e**6/2 - 113*a**2*b*e**5*f**2 + 47*a**2*b*e**4*f**4/2 + 18*a**2*c**6*f + 231*a**2*c**5*d**2*f/2 + 123*a**2*c**5*d*e/2 - 227*a**2*c**5*d*f**2/2 + 213*a**2*c**5*e*f + 81*a**2*c**5*f**3/2 + 542*a**2*c**4*d**2*e*f - 71*a**2*c**4*d**2*f**3/2 + 125*a**2*c**4*d*e**2 - 169*a**2*c**4*d*e*f**2/2 + 592*a**2*c**4*e**2*f - 173*a**2*c**4*e*f**3/2 + 195*a**2*c**3*d**2*e**2*f - 147*a**2*c**3*d**2*e*f**3/2 - 265*a**2*c**3*d*e**3/2 + 502*a**2*c**3*d*e**2*f**2 + a**2*c**3*d*e*f**4 + 51*a**2*c**3*e**3*f/2 - 843*a**2*c**3*e**2*f**3/2 - 366*a**2*c**2*d**2*e**3*f + 4*a**2*c**2*d**2*e**2*f**3 - 130*a**2*c**2*d*e**4 + 130*a**2*c**2*d*e**3*f**2 + 3*a**2*c**2*d*e**2*f**4 - 811*a**2*c**2*e**4*f - 183*a**2*c**2*e**3*f**3/2 - 238*a**2*c*d**2*e**4*f + 71*a**2*c*d**2*e**3*f**3/2 + 57*a**2*c*d*e**5/2 - 435*a**2*c*d*e**4*f**2/2 + 2*a**2*c*d*e**3*f**4 - 213*a**2*c*e**5*f + 577*a**2*c*e**4*f**3/2 + a**2*d**3*e**3*f**4 - 3*a**2*d**2*e**4*f**3 + 57*a**2*d*e**5*f**2/2 + 3*a**2*d*e**4*f**4 + 294*a**2*e**6*f + 209*a**2*e**5*f**3/2 - 29*a*b**3*c**2*e**3*f/2 - 29*a*b**3*c**2*e**2*f**3/2 - 37*a*b**3*c*e**4*f - 37*a*b**3*c*e**3*f**3 - 45*a*b**3*e**5*f/2 - 45*a*b**3*e**4*f**3/2 - 29*a*b**2*c**3*d*e**2*f/2 + 29*a*b**2*c**3*e**2*f**2 - 45*a*b**2*c**2*d*e**3*f/2 + 119*a*b**2*c**2*e**3*f**2/2 + 29*a*b**2*c*d*e**4*f/2 + 8*a*b**2*c*e**4*f**2 + 45*a*b**2*d*e**5*f/2 - 45*a*b**2*e**5*f**2/2 - 47*a*b*c**4*e**2*f - 29*a*b*c**4*e*f**3/2 + 29*a*b*c**3*d**2*e**2*f/2 - 147*a*b*c**3*e**3*f/2 + 65*a*b*c**3*e**2*f**3/2 + 37*a*b*c**2*d**2*e**3*f + 192*a*b*c**2*e**4*f + 253*a*b*c**2*e**3*f**3/2 + 45*a*b*c*d**2*e**4*f/2 + 305*a*b*c*e**5*f/2 + 71*a*b*c*e**4*f**3/2 - 57*a*b*e**6*f/2 - 43*a*b*e**5*f**3 + 29*a*c**5*d**2*f**2/2 - 123*a*c**5*d*e*f/2 + 58*a*c**5*e*f**2 - 159*a*c**4*d**2*e*f**2/2 - 125*a*c**4*d*e**2*f + 26*a*c**4*d*e*f**3 - 285*a*c**4*e**2*f**2/2 - 429*a*c**3*d**2*e**2*f**2/2 + 265*a*c**3*d*e**3*f/2 + 39*a*c**3*d*e**2*f**3 - 729*a*c**3*e**3*f**2/2 + 32*a*c**2*d**2*e**3*f**2 + 130*a*c**2*d*e**4*f - 30*a*c**2*d*e**3*f**3 + 539*a*c**2*e**4*f**2/2 + 147*a*c*d**2*e**4*f**2 - 57*a*c*d*e**5*f/2 - 42*a*c*d*e**4*f**3 + 563*a*c*e**5*f**2/2 - 147*a*e**6*f**2",
  "-a**8*b*c**3/2 - 6*a**8*b*c**2*e + 3*a**8*b*c*e**2/2 + 2*a**8*b*e**3 - a**8*c**3*d/2 + a**8*c**3*f/2 - 6*a**8*c**2*d*e + 6*a**8*c**2*e*f + 3*a**8*c*d*e**2/2 - 3*a**8*c*e**2*f/2 + 2*a**8*d*e**3 - 2*a**8*e**3*f + 3*a**7*b**2*c**3 + 5*a**7*b**2*c**2*e - 5*a**7*b**2*c*e**2/2 - 3*a**7*b**2*e**3/2 + 5*a**7*b*c**3*d - 6*a**7*b*c**3*f + 8*a**7*b*c**2*d*e - 5*a**7*b*c**2*e*f - 7*a**7*b*c*d*e**2/2 + 7*a**7*b*c*e**2*f/2 - 5*a**7*b*d*e**3/2 + 3*a**7*b*e**3*f/2 + a**7*c**4/2 + 2*a**7*c**3*d**2 - 4*a**7*c**3*d*f + 13*a**7*c**3*e/2 + 5*a**7*c**3*f**2/2 + 3*a**7*c**2*d**2*e + 9*a**7*c**2*d*e*f + 9*a**7*c**2*e**2/2 - 6*a**7*c**2*e*f**2 - a**7*c*d**2*e**2 - a**7*c*d*e**2*f - 7*a**7*c*e**3/2 + a**7*c*e**2*f**2/2 - a**7*d**2*e**3 - 3*a**7*d*e**3*f - 2*a**7*e**4 + 2*a**7*e**3*f**2 + a**6*b**3*c**3/2 + 3*a**6*b**3*c**2*e/2 - a**6*b**3*c*e**2/2 - a**6*b**3*e**3/2 - 3*a**6*b**2*c**3*f - 5*a**6*b**2*c**2*e*f + 5*a**6*b**2*c*e**2*f/2 + 3*a**6*b**2*e**3*f/2 - 5*a**6*b*c**4/2 - 3*a**6*b*c**3*d**2/2 - 5*a**6*b*c**3*d*f + 9*a**6*b*c**3*e/2 + 5*a**6*b*c**3*f**2 - a**6*b*c**2*d**2*e/2 - 8*a**6*b*c**2*d*e*f - 16*a**6*b*c**2*e**2 + 19*a**6*b*c**2*e*f**2/2 + a**6*b*c*d**2*e**2 + 7*a**6*b*c*d*e**2*f/2 - 14*a**6*b*c*e**3 - 4*a**6*b*c*e**2*f**2 + 5*a**6*b*d*e**3*f/2 - 3*a**6*b*e**4 - 3*a**6*b*e**3*f**2 - 11*a**6*c**4*d/2 + 5*a**6*c**4*f - 7*a**6*c**3*d**2*f/2 - 5*a**6*c**3*d*e/2 + 15*a**6*c**3*d*f**2/2 - 13*a**6*c**3*e*f/2 - 7*a**6*c**3*f**3/2 - 6*a**6*c**2*d**2*e*f - 11*a**6*c**2*d*e**2 - 3*a**6*c**2*d*e*f**2 - 2*a**6*c**2*e**2*f + 3*a**6*c*d**2*e**2*f/2 - 13*a**6*c*d*e**3 - a**6*c*d*e**2*f**2 + 19*a**6*c*e**3*f + a**6*c*e**2*f**3 + 2*a**6*d**2*e**3*f - 7*a**6*d*e**4/2 + a**6*d*e**3*f**2 + 17*a**6*e**4*f/2 - a**5*b**3*c**3*f/2 - 3*a**5*b**3*c**2*e*f/2 + a**5*b**3*c*e**2*f/2 + a**5*b**3*e**3*f/2 - 9*a**5*b**2*c**4/2 - 23*a**5*b**2*c**3*e/2 + 12*a**5*b**2*c**2*e**2 + 16*a**5*b**2*c*e**3 + 7*a**5*b**2*e**4/2 - 9*a**5*b*c**4*d/2 + 12*a**5*b*c**4*f + 3*a**5*b*c**3*d**2*f/2 - 37*a**5*b*c**3*d*e/2 + 24*a**5*b*c**3*e*f + 3*a**5*b*c**3*f**3/2 + a**5*b*c**2*d**2*e*f/2 + 20*a**5*b*c**2*d*e**2 - 17*a**5*b*c**2*e**2*f + 3*a**5*b*c**2*e*f**3/2 - a**5*b*c*d**2*e**2*f + 23*a**5*b*c*d*e**3 - 26*a**5*b*c*e**3*f - a**5*b*c*e**2*f**3 + 9*a**5*b*d*e**4/2 - 6*a**5*b*e**4*f - a**5*b*e**3*f**3/2 + a**5*c**5 + 3*a**5*c**4*d**2 + 11*a**5*c**4*d*f - 8*a**5*c**4*e - 23*a**5*c**4*f**2/2 + a**5*c**3*d**2*e/2 + 3*a**5*c**3*d**2*f**2/2 + a**5*c**3*d*e*f - 3*a**5*c**3*d*f**3 + 9*a**5*c**3*e**2/2 - 13*a**5*c**3*e*f**2/2 + a**5*c**3*f**4/2 + a**5*c**2*d**2*e**2/2 + 3*a**5*c**2*d**2*e*f**2 + 41*a**5*c**2*d*e**2*f/2 + 57*a**5*c**2*e**3/2 + 3*a**5*c**2*e**2*f**2/2 + 11*a**5*c*d**2*e**3/2 - a**5*c*d**2*e**2*f**2/2 + 16*a**5*c*d*e**3*f + a**5*c*d*e**2*f**3/2 + 21*a**5*c*e**4 - 8*a**5*c*e**3*f**2 + 5*a**5*d**2*e**4/2 - a**5*d**2*e**3*f**2 + 2*a**5*d*e**4*f + 9*a**5*e**5/2 - 4*a**5*e**4*f**2 - a**4*b**3*c**4/2 - 5*a**4*b**3*c**3*e/2 + 3*a**4*b**3*c**2*e**2/2 + 5*a**4*b**3*c*e**3/2 + a**4*b**3*e**4/2 + 9*a**4*b**2*c**4*f/2 + 23*a**4*b**2*c**3*e*f/2 - 12*a**4*b**2*c**2*e**2*f - 16*a**4*b**2*c*e**3*f - 7*a**4*b**2*e**4*f/2 + 3*a**4*b*c**4*d**2 + 9*a**4*b*c**4*d*f/2 + 14*a**4*b*c**4*e - 13*a**4*b*c**4*f**2/2 + 3*a**4*b*c**3*d**2*e/2 + 37*a**4*b*c**3*d*e*f/2 + 11*a**4*b*c**3*e**2 - 22*a**4*b*c**3*e*f**2 - 7*a**4*b*c**2*d**2*e**2/2 - 20*a**4*b*c**2*d*e**2*f - 45*a**4*b*c**2*e**3/2 + 47*a**4*b*c**2*e**2*f**2/2 - 5*a**4*b*c*d**2*e**3/2 - 23*a**4*b*c*d*e**3*f - 31*a**4*b*c*e**4/2 + 28*a**4*b*c*e**3*f**2 - 9*a**4*b*d*e**4*f/2 + 11*a**4*b*e**4*f**2/2 + 3*a**4*c**5*d - 7*a**4*c**5*f - 17*a**4*c**4*d**2*f/2 + 24*a**4*c**4*d*e - 7*a**4*c**4*d*f**2 - 45*a**4*c**4*e*f/2 + 13*a**4*c**4*f**3/2 + 5*a**4*c**3*d**2*e*f/2 - 31*a**4*c**3*d*e**2/2 - 4*a**4*c**3*d*e*f**2 + 43*a**4*c**3*e**2*f/2 + 8*a**4*c**3*e*f**3 - a**4*c**2*d**2*e**2*f - 39*a**4*c**2*d*e**3 - 9*a**4*c**2*d*e**2*f**2 - a**4*c**2*e**3*f - 5*a**4*c**2*e**2*f**3/2 - 11*a**4*c*d**2*e**3*f - 14*a**4*c*d*e**4 + 2*a**4*c*d*e**3*f**2 - 49*a**4*c*e**4*f/2 - 7*a**4*c*e**3*f**3 - 5*a**4*d**2*e**4*f + a**4*d*e**5/2 + 4*a**4*d*e**4*f**2 - 19*a**4*e**5*f/2 - 5*a**4*e**4*f**3/2 - a**3*b**4*c**2*e**2/2 - a**3*b**4*c*e**3 - a**3*b**4*e**4/2 + a**3*b**3*c**4*f/2 - a**3*b**3*c**3*d*e/2 + 5*a**3*b**3*c**3*e*f/2 - a**3*b**3*c**2*d*e**2 - 3*a**3*b**3*c**2*e**2*f/2 - a**3*b**3*c*d*e**3/2 - 5*a**3*b**3*c*e**3*f/2 - a**3*b**3*e**4*f/2 + 3*a**3*b**2*c**3*e**2 + 5*a**3*b**2*c**2*e**3 + a**3*b**2*c*e**4 - a**3*b**2*e**5 + a**3*b*c**5*d - 3*a**3*b*c**4*d**2*f + 5*a**3*b*c**4*d*e/2 - 19*a**3*b*c**4*e*f/2 - 3*a**3*b*c**4*f**3 - 3*a**3*b*c**3*d**2*e*f/2 - 19*a**3*b*c**3*d*e**2/2 - 8*a**3*b*c**3*e**2*f - 7*a**3*b*c**3*e*f**3 + 7*a**3*b*c**2*d**2*e**2*f/2 + 3*a**3*b*c**2*d*e**3/2 + 6*a**3*b*c**2*e**3*f + 8*a**3*b*c**2*e**2*f**3 + 5*a**3*b*c*d**2*e**3*f/2 + 9*a**3*b*c*d*e**4/2 + 15*a**3*b*c*e**4*f/2 + 21*a**3*b*c*e**3*f**3/2 - a**3*b*d*e**5 + 3*a**3*b*e**5*f + 3*a**3*b*e**4*f**3 - 2*a**3*c**5*d**2 + a**3*c**5*d*f/2 - 6*a**3*c**5*e + 9*a**3*c**5*f**2/2 - 17*a**3*c**4*d**2*e/2 + 7*a**3*c**4*d**2*f**2 - 47*a**3*c**4*d*e*f/2 + 3*a**3*c**4*d*f**3/2 - 17*a**3*c**4*e**2/2 + 34*a**3*c**4*e*f**2 - a**3*c**4*f**4/2 + 9*a**3*c**3*d**2*e**2/2 - a**3*c**3*d**2*e*f**2/2 + 5*a**3*c**3*d*e**2*f/2 + 11*a**3*c**3*d*e*f**3/2 + 12*a**3*c**3*e**3 - 29*a**3*c**3*e**2*f**2/2 - 3*a**3*c**3*e*f**4/2 + 9*a**3*c**2*d**2*e**3 + a**3*c**2*d**2*e**2*f**2/2 + 39*a**3*c**2*d*e**3*f - a**3*c**2*d*e**2*f**3/2 + 25*a**3*c**2*e**4/2 - 27*a**3*c**2*e**3*f**2 - 3*a**3*c**2*e**2*f**4/2 + 2*a**3*c*d**2*e**4 + 5*a**3*c*d**2*e**3*f**2 + 39*a**3*c*d*e**4*f/2 - 5*a**3*c*d*e**3*f**3 - 5*a**3*c*e**5/2 - 3*a**3*c*e**4*f**2 - a**3*c*e**3*f**4/2 + 5*a**3*d**2*e**4*f**2/2 - a**3*d*e**5*f - 5*a**3*d*e**4*f**3/2 - 3*a**3*e**6 + 5*a**3*e**5*f**2/2 + a**2*b**4*c**2*e**2*f/2 + a**2*b**4*c*e**3*f + a**2*b**4*e**4*f/2 + a**2*b**3*c**3*d*e*f/2 + a**2*b**3*c**2*d*e**2*f + a**2*b**3*c**2*e**3/2 + a**2*b**3*c**2*e**2*f**2/2 + a**2*b**3*c*d*e**3*f/2 + a**2*b**3*c*e**4 + a**2*b**3*c*e**3*f**2 + a**2*b**3*e**5/2 + a**2*b**3*e**4*f**2/2 + a**2*b**2*c**3*d*e**2/2 - 4*a**2*b**2*c**3*e**2*f + a**2*b**2*c**2*d*e**3/2 - 13*a**2*b**2*c**2*e**3*f/2 - a**2*b**2*c*d*e**4/2 - a**2*b**2*c*e**4*f - a**2*b**2*d*e**5/2 + 3*a**2*b**2*e**5*f/2 - a**2*b*c**5*d*f - 5*a**2*b*c**4*d*e*f/2 + a**2*b*c**4*e**2 - 4*a**2*b*c**4*e*f**2 - a**2*b*c**3*d**2*e**2/2 + 19*a**2*b*c**3*d*e**2*f/2 + a**2*b*c**3*e**3/2 - 9*a**2*b*c**3*e**2*f**2/2 + a**2*b*c**3*e*f**4/2 - a**2*b*c**2*d**2*e**3 - 3*a**2*b*c**2*d*e**3*f/2 - 6*a**2*b*c**2*e**4 + 13*a**2*b*c**2*e**3*f**2 + 3*a**2*b*c**2*e**2*f**4/2 - a**2*b*c*d**2*e**4/2 - 9*a**2*b*c*d*e**4*f/2 - 7*a**2*b*c*e**5/2 + 15*a**2*b*c*e**4*f**2/2 + 3*a**2*b*c*e**3*f**4/2 + a**2*b*d*e**5*f + a**2*b*e**6/2 - 2*a**2*b*e**5*f**2 + a**2*b*e**4*f**4/2 + 3*a**2*c**5*d**2*f/2 + 3*a**2*c**5*d*e/2 - 7*a**2*c**5*d*f**2/2 + 4*a**2*c**5*e*f + 3*a**2*c**5*f**3/2 + 11*a**2*c**4*d**2*e*f - 3*a**2*c**4*d**2*f**3/2 + 2*a**2*c**4*d*e**2 - 3*a**2*c**4*d*e*f**2/2 + 14*a**2*c**4*e**2*f - 7*a**2*c**4*e*f**3/2 - 5*a**2*c**3*d**2*e*f**3/2 - 9*a**2*c**3*d*e**3/2 + 12*a**2*c**3*d*e**2*f**2 - 9*a**2*c**3*e**3*f/2 - 23*a**2*c**3*e**2*f**3/2 - 11*a**2*c**2*d**2*e**3*f - 3*a**2*c**2*d*e**4 + a**2*c**2*d*e**3*f**2 - 21*a**2*c**2*e**4*f - a**2*c**2*e**3*f**3/2 - 5*a**2*c*d**2*e**4*f + a**2*c*d**2*e**3*f**3/2 + a**2*c*d*e**5/2 - 9*a**2*c*d*e**4*f**2/2 - 2*a**2*c*e**5*f + 13*a**2*c*e**4*f**3/2 + a**2*d*e**5*f**2/2 + 6*a**2*e**6*f + 5*a**2*e**5*f**3/2 - a*b**3*c**2*e**3*f/2 - a*b**3*c**2*e**2*f**3/2 - a*b**3*c*e**4*f - a*b**3*c*e**3*f**3 - a*b**3*e**5*f/2 - a*b**3*e**4*f**3/2 - a*b**2*c**3*d*e**2*f/2 + a*b**2*c**3*e**2*f**2 - a*b**2*c**2*d*e**3*f/2 + 3*a*b**2*c**2*e**3*f**2/2 + a*b**2*c*d*e**4*f/2 + a*b**2*d*e**5*f/2 - a*b**2*e**5*f**2/2 - a*b*c**4*e**2*f - a*b*c**4*e*f**3/2 + a*b*c**3*d**2*e**2*f/2 - a*b*c**3*e**3*f/2 + 3*a*b*c**3*e**2*f**3/2 + a*b*c**2*d**2*e**3*f + 6*a*b*c**2*e**4*f + 7*a*b*c**2*e**3*f**3/2 + a*b*c*d**2*e**4*f/2 + 7*a*b*c*e**5*f/2 + a*b*c*e**4*f**3/2 - a*b*e**6*f/2 - a*b*e**5*f**3 + a*c**5*d**2*f**2/2 - 3*a*c**5*d*e*f/2 + 2*a*c**5*e*f**2 - 5*a*c**4*d**2*e*f**2/2 - 2*a*c**4*d*e**2*f + a*c**4*d*e*f**3 - 11*a*c**4*e**2*f**2/2 - 9*a*c**3*d**2*e**2*f**2/2 + 9*a*c**3*d*e**3*f/2 + a*c**3*d*e**2*f**3 - 15*a*c**3*e**3*f**2/2 + 2*a*c**2*d**2*e**3*f**2 + 3*a*c**2*d*e**4*f - a*c**2*d*e**3*f**3 + 17*a*c**2*e**4*f**2/2 + 3*a*c*d**2*e**4*f**2 - a*c*d*e**5*f/2 - a*c*d*e**4*f**3 + 9*a*c*e**5*f**2/2 - 3*a*e**6*f**2",
  "-4*a**10*b*c - 16*a**10*b*e - 4*a**10*c*d + 4*a**10*c*f - 16*a**10*d*e + 16*a**10*e*f + 14*a**9*b**2*c + 12*a**9*b**2*e + 20*a**9*b*c*d - 18*a**9*b*c*f + 20*a**9*b*d*e - 12*a**9*b*e*f + 4*a**9*c**2 + 6*a**9*c*d**2 - 2*a**9*c*d*f + 20*a**9*c*e + 8*a**9*d**2*e + 24*a**9*d*e*f + 16*a**9*e**2 - 16*a**9*e*f**2 + 3*a**8*b**3*c + 4*a**8*b**3*e - 14*a**8*b**2*c*f - 12*a**8*b**2*e*f - 120*a**8*b*c**2 - 7*a**8*b*c*d**2 - 20*a**8*b*c*d*f - 69*a**8*b*c*e + 21*a**8*b*c*f**2 - 20*a**8*b*d*e*f + 35*a**8*b*e**2 + 24*a**8*b*e*f**2 - 132*a**8*c**2*d + 122*a**8*c**2*f - 8*a**8*c*d**2*f - 81*a**8*c*d*e + 6*a**8*c*d*f**2 + 47*a**8*c*e*f - 4*a**8*c*f**3 - 16*a**8*d**2*e*f + 39*a**8*d*e**2 - 8*a**8*d*e*f**2 - 79*a**8*e**2*f - 3*a**7*b**3*c*f - 4*a**7*b**3*e*f + 111*a**7*b**2*c**2 + 14*a**7*b**2*c*e - 34*a**7*b**2*e**2 + 183*a**7*b*c**2*d - 143*a**7*b*c**2*f + 7*a**7*b*c*d**2*f + 32*a**7*b*c*d*e + 25*a**7*b*c*e*f + 3*a**7*b*c*f**3 - 37*a**7*b*d*e**2 + 26*a**7*b*e**2*f + 4*a**7*b*e*f**3 + 110*a**7*c**3 + 90*a**7*c**2*d**2 + 122*a**7*c**2*d*f + 165*a**7*c**2*e - 88*a**7*c**2*f**2 + 32*a**7*c*d**2*e + 2*a**7*c*d**2*f**2 + 125*a**7*c*d*e*f + 8*a**7*c*e**2 - 82*a**7*c*e*f**2 - 15*a**7*d**2*e**2 + 8*a**7*d**2*e*f**2 - 71*a**7*d*e**2*f - 47*a**7*e**3 + 71*a**7*e**2*f**2 + 20*a**6*b**3*c**2 + 5*a**6*b**3*c*e - 12*a**6*b**3*e**2 - 111*a**6*b**2*c**2*f - 14*a**6*b**2*c*e*f + 34*a**6*b**2*e**2*f + 147*a**6*b*c**3 - 24*a**6*b*c**2*d**2 - 183*a**6*b*c**2*d*f + 66*a**6*b*c**2*e + 209*a**6*b*c**2*f**2 + 9*a**6*b*c*d**2*e - 32*a**6*b*c*d*e*f - 489*a**6*b*c*e**2 + 46*a**6*b*c*e*f**2 - a**6*b*c*f**4 + 37*a**6*b*d*e**2*f - 97*a**6*b*e**3 - 53*a**6*b*e**2*f**2 - 29*a**6*c**3*d - 113*a**6*c**3*f - 178*a**6*c**2*d**2*f + 43*a**6*c**2*d*e + 75*a**6*c**2*d*f**2 - 373*a**6*c**2*e*f - 49*a**6*c**2*f**3 - 59*a**6*c*d**2*e*f - 437*a**6*c*d*e**2 - 53*a**6*c*d*e*f**2 + 370*a**6*c*e**2*f + 16*a**6*c*e*f**3 - 2*a**6*d**3*e**2 + 30*a**6*d**2*e**2*f - 112*a**6*d*e**3 + 43*a**6*d*e**2*f**2 + 229*a**6*e**3*f - 9*a**6*e**2*f**3 - 20*a**5*b**3*c**2*f - 5*a**5*b**3*c*e*f + 12*a**5*b**3*e**2*f - 258*a**5*b**2*c**3 - 140*a**5*b**2*c**2*e + 456*a**5*b**2*c*e**2 + 100*a**5*b**2*e**3 - 384*a**5*b*c**3*d + 435*a**5*b*c**3*f + 24*a**5*b*c**2*d**2*f - 235*a**5*b*c**2*d*e + 254*a**5*b*c**2*e*f + 54*a**5*b*c**2*f**3 - 9*a**5*b*c*d**2*e*f + 653*a**5*b*c*d*e**2 - 655*a**5*b*c*e**2*f - 2*a**5*b*c*e*f**3 - a**5*b*c*f**5 + 149*a**5*b*d*e**3 - 162*a**5*b*e**3*f - 8*a**5*b*e**2*f**3 - 181*a**5*c**4 - 6*a**5*c**3*d**2 + 5*a**5*c**3*d*f - 311*a**5*c**3*e - 114*a**5*c**3*f**2 - 103*a**5*c**2*d**2*e + 88*a**5*c**2*d**2*f**2 - 24*a**5*c**2*d*e*f - 65*a**5*c**2*d*f**3 + 324*a**5*c**2*e**2 + 146*a**5*c**2*e*f**2 + 10*a**5*c**2*f**4 + 108*a**5*c*d**2*e**2 + 27*a**5*c*d**2*e*f**2 + 681*a**5*c*d*e**2*f + 9*a**5*c*d*e*f**3 + 596*a**5*c*e**3 - 239*a**5*c*e**2*f**2 - 3*a**5*c*e*f**4 + 5*a**5*d**3*e**2*f + 92*a**5*d**2*e**3 - 15*a**5*d**2*e**2*f**2 + 57*a**5*d*e**3*f - 11*a**5*d*e**2*f**3 + 127*a**5*e**4 - 112*a**5*e**3*f**2 + a**5*e**2*f**4 - 39*a**4*b**3*c**3 - 35*a**4*b**3*c**2*e + 67*a**4*b**3*c*e**2 + 12*a**4*b**3*e**3 + 258*a**4*b**2*c**3*f + 140*a**4*b**2*c**2*e*f - 456*a**4*b**2*c*e**2*f - 100*a**4*b**2*e**3*f + 75*a**4*b*c**4 + 84*a**4*b*c**3*d**2 + 384*a**4*b*c**3*d*f + 468*a**4*b*c**3*e - 441*a**4*b*c**3*f**2 + 235*a**4*b*c**2*d*e*f - 52*a**4*b*c**2*e**2 - 266*a**4*b*c**2*e*f**2 - 89*a**4*b*c*d**2*e**2 - 653*a**4*b*c*d*e**2*f - 587*a**4*b*c*e**3 + 826*a**4*b*c*e**2*f**2 + a**4*b*c*e*f**4 - 149*a**4*b*d*e**3*f + 22*a**4*b*e**4 + 168*a**4*b*e**3*f**2 + a**4*b*e**2*f**4 + 423*a**4*c**4*d - 246*a**4*c**4*f + 31*a**4*c**3*d**2*f + 512*a**4*c**3*d*e - 47*a**4*c**3*d*f**2 + 7*a**4*c**3*e*f + 126*a**4*c**3*f**3 + 257*a**4*c**2*d**2*e*f - 771*a**4*c**2*d*e**2 - 126*a**4*c**2*d*e*f**2 + 666*a**4*c**2*e**2*f + 88*a**4*c**2*e*f**3 + a**4*c**2*f**5 - 217*a**4*c*d**2*e**2*f - 498*a**4*c*d*e**3 - 153*a**4*c*d*e**2*f**2 - 607*a**4*c*e**3*f - 119*a**4*c*e**2*f**3 + 2*a**4*c*e*f**5 - 3*a**4*d**3*e**2*f**2 - 187*a**4*d**2*e**3*f + 21*a**4*d*e**4 + 136*a**4*d*e**3*f**2 - 286*a**4*e**4*f - 70*a**4*e**3*f**3 - 15*a**3*b**4*c*e**2 - 17*a**3*b**4*e**3 + 39*a**3*b**3*c**3*f - 15*a**3*b**3*c**2*d*e + 35*a**3*b**3*c**2*e*f - 17*a**3*b**3*c*d*e**2 - 67*a**3*b**3*c*e**2*f - 12*a**3*b**3*e**3*f + 87*a**3*b**2*c**2*e**2 + 69*a**3*b**2*c*e**3 - 33*a**3*b**2*e**4 + 78*a**3*b*c**4*d - 75*a**3*b*c**4*f - 84*a**3*b*c**3*d**2*f - 77*a**3*b*c**3*d*e - 285*a**3*b*c**3*e*f - 141*a**3*b*c**3*f**3 - 192*a**3*b*c**2*d*e**2 - 50*a**3*b*c**2*e**2*f - 64*a**3*b*c**2*e*f**3 + 89*a**3*b*c*d**2*e**2*f + 190*a**3*b*c*d*e**3 + 217*a**3*b*c*e**3*f + 292*a**3*b*c*e**2*f**3 - a**3*b*c*e*f**5 - 40*a**3*b*d*e**4 + 94*a**3*b*e**4*f + 74*a**3*b*e**3*f**3 - a**3*b*e**2*f**5 - 24*a**3*c**5 - 156*a**3*c**4*d**2 - 300*a**3*c**4*d*f - 228*a**3*c**4*e + 385*a**3*c**4*f**2 - 155*a**3*c**3*d**2*e + 12*a**3*c**3*d**2*f**2 - 674*a**3*c**3*d*e*f + 71*a**3*c**3*d*f**3 - 50*a**3*c**3*e**2 + 462*a**3*c**3*e*f**2 - 9*a**3*c**3*f**4 + 215*a**3*c**2*d**2*e**2 - 131*a**3*c**2*d**2*e*f**2 + 519*a**3*c**2*d*e**2*f + 106*a**3*c**2*d*e*f**3 + 392*a**3*c**2*e**3 - 797*a**3*c**2*e**2*f**2 - 26*a**3*c**2*e*f**4 + 70*a**3*c*d**2*e**3 + 81*a**3*c*d**2*e**2*f**2 + 716*a**3*c*d*e**3*f - 92*a**3*c*d*e**2*f**3 + 33*a**3*c*e**4 - 145*a**3*c*e**3*f**2 - 20*a**3*c*e**2*f**4 - a**3*d**3*e**2*f**3 + 98*a**3*d**2*e**3*f**2 - 42*a**3*d*e**4*f - 84*a**3*d*e**3*f**3 - 110*a**3*e**5 + 81*a**3*e**4*f**2 + 15*a**2*b**4*c*e**2*f + 17*a**2*b**4*e**3*f + 15*a**2*b**3*c**2*d*e*f + 17*a**2*b**3*c*d*e**2*f + 15*a**2*b**3*c*e**3 + 15*a**2*b**3*c*e**2*f**2 + 17*a**2*b**3*e**4 + 17*a**2*b**3*e**3*f**2 + 15*a**2*b**2*c**2*d*e**2 - 117*a**2*b**2*c**2*e**2*f + 2*a**2*b**2*c*d*e**3 - 88*a**2*b**2*c*e**3*f - 17*a**2*b**2*d*e**4 + 50*a**2*b**2*e**4*f - 78*a**2*b*c**4*d*f + 77*a**2*b*c**3*d*e*f + 54*a**2*b*c**3*e**2 - 168*a**2*b*c**3*e*f**2 - 15*a**2*b*c**2*d**2*e**2 + 192*a**2*b*c**2*d*e**2*f - 35*a**2*b*c**2*e**3 + 47*a**2*b*c**2*e**2*f**2 + 10*a**2*b*c**2*e*f**4 - 17*a**2*b*c*d**2*e**3 - 190*a**2*b*c*d*e**3*f - 136*a**2*b*c*e**4 + 318*a**2*b*c*e**3*f**2 + 26*a**2*b*c*e**2*f**4 + 40*a**2*b*d*e**4*f + 21*a**2*b*e**5 - 83*a**2*b*e**4*f**2 + 17*a**2*b*e**3*f**4 + 24*a**2*c**5*f + 141*a**2*c**4*d**2*f + 69*a**2*c**4*d*e - 123*a**2*c**4*d*f**2 + 168*a**2*c**4*e*f + 42*a**2*c**4*f**3 + 264*a**2*c**3*d**2*e*f - 37*a**2*c**3*d**2*f**3 - 3*a**2*c**3*d*e**2 + 135*a**2*c**3*d*e*f**2 + 288*a**2*c**3*e**2*f - 158*a**2*c**3*e*f**3 - 156*a**2*c**2*d**2*e**2*f - 23*a**2*c**2*d**2*e*f**3 - 119*a**2*c**2*d*e**3 + 250*a**2*c**2*d*e**2*f**2 + a**2*c**2*d*e*f**4 - 366*a**2*c**2*e**3*f - 193*a**2*c**2*e**2*f**3 - 180*a**2*c*d**2*e**3*f + 28*a**2*c*d**2*e**2*f**3 + 21*a**2*c*d*e**4 - 186*a**2*c*d*e**3*f**2 + a**2*c*d*e**2*f**4 - 326*a**2*c*e**4*f + 156*a**2*c*e**3*f**3 + a**2*d**3*e**2*f**4 - 3*a**2*d**2*e**3*f**3 + 21*a**2*d*e**4*f**2 + 3*a**2*d*e**3*f**4 + 220*a**2*e**5*f + 78*a**2*e**4*f**3 - 15*a*b**3*c*e**3*f - 15*a*b**3*c*e**2*f**3 - 17*a*b**3*e**4*f - 17*a*b**3*e**3*f**3 - 15*a*b**2*c**2*d*e**2*f + 30*a*b**2*c**2*e**2*f**2 - 2*a*b**2*c*d*e**3*f + 19*a*b**2*c*e**3*f**2 + 17*a*b**2*d*e**4*f - 17*a*b**2*e**4*f**2 - 54*a*b*c**3*e**2*f - 15*a*b*c**3*e*f**3 + 15*a*b*c**2*d**2*e**2*f + 35*a*b*c**2*e**3*f + 55*a*b*c**2*e**2*f**3 + 17*a*b*c*d**2*e**3*f + 136*a*b*c*e**4*f + 52*a*b*c*e**3*f**3 - 21*a*b*e**5*f - 33*a*b*e**4*f**3 + 15*a*c**4*d**2*f**2 - 69*a*c**4*d*e*f + 60*a*c**4*e*f**2 - 109*a*c**3*d**2*e*f**2 + 3*a*c**3*d*e**2*f + 27*a*c**3*d*e*f**3 - 238*a*c**3*e**2*f**2 - 59*a*c**2*d**2*e**2*f**2 + 119*a*c**2*d*e**3*f + 2*a*c**2*d*e**2*f**3 - 26*a*c**2*e**3*f**2 + 110*a*c*d**2*e**3*f**2 - 21*a*c*d*e**4*f - 32*a*c*d*e**3*f**3 + 293*a*c*e**4*f**2 - 110*a*e**5*f**2",
  "11*a**8*b*c**2 + a**8*b*c*e - 4*a**8*b*e**2 + 11*a**8*c**2*d - 11*a**8*c**2*f + a**8*c*d*e - a**8*c*e*f - 4*a**8*d*e**2 + 4*a**8*e**2*f - 12*a**7*b**2*c**2 + 2*a**7*b**2*c*e + 3*a**7*b**2*e**2 - 18*a**7*b*c**2*d + 18*a**7*b*c**2*f + 2*a**7*b*c*d*e - 4*a**7*b*c*e*f + 5*a**7*b*d*e**2 - 3*a**7*b*e**2*f - 11*a**7*c**3 - 6*a**7*c**2*d**2 - 10*a**7*c**2*d*f - 12*a**7*c**2*e + 5*a**7*c**2*f**2 - 4*a**7*c*d*e*f + 3*a**7*c*e**2 + 3*a**7*c*e*f**2 + 2*a**7*d**2*e**2 + 6*a**7*d*e**2*f + 4*a**7*e**3 - 4*a**7*e**2*f**2 - 2*a**6*b**3*c**2 + a**6*b**3*e**2 + 12*a**6*b**2*c**2*f - 2*a**6*b**2*c*e*f - 3*a**6*b**2*e**2*f - 7*a**6*b*c**3 + 3*a**6*b*c**2*d**2 + 18*a**6*b*c**2*d*f + 7*a**6*b*c**2*e - 21*a**6*b*c**2*f**2 - 2*a**6*b*c*d**2*e - 2*a**6*b*c*d*e*f + 22*a**6*b*c*e**2 + 2*a**6*b*c*e*f**2 - 5*a**6*b*d*e**2*f + 6*a**6*b*e**3 + 6*a**6*b*e**2*f**2 + 12*a**6*c**3*d + 11*a**6*c**2*d**2*f - 6*a**6*c**2*d*f**2 + 24*a**6*c**2*e*f + 6*a**6*c**2*f**3 + a**6*c*d**2*e*f + 19*a**6*c*d*e**2 + 4*a**6*c*d*e*f**2 - 21*a**6*c*e**2*f - 2*a**6*c*e*f**3 - 4*a**6*d**2*e**2*f + 7*a**6*d*e**3 - 2*a**6*d*e**2*f**2 - 17*a**6*e**3*f + 2*a**5*b**3*c**2*f - a**5*b**3*e**2*f + 15*a**5*b**2*c**3 + 3*a**5*b**2*c**2*e - 25*a**5*b**2*c*e**2 - 7*a**5*b**2*e**3 + 23*a**5*b*c**3*d - 27*a**5*b*c**3*f - 3*a**5*b*c**2*d**2*f + 5*a**5*b*c**2*d*e - 11*a**5*b*c**2*e*f - 7*a**5*b*c**2*f**3 + 2*a**5*b*c*d**2*e*f - 37*a**5*b*c*d*e**2 + 40*a**5*b*c*e**2*f + a**5*b*c*e*f**3 - 9*a**5*b*d*e**3 + 12*a**5*b*e**3*f + a**5*b*e**2*f**3 + 7*a**5*c**4 - 3*a**5*c**3*d**2 - 9*a**5*c**3*d*f + 11*a**5*c**3*e + 17*a**5*c**3*f**2 + 6*a**5*c**2*d**2*e - 5*a**5*c**2*d**2*f**2 - 8*a**5*c**2*d*e*f + 5*a**5*c**2*d*f**3 - 21*a**5*c**2*e**2 - 6*a**5*c**2*e*f**2 - 6*a**5*c*d**2*e**2 - a**5*c*d**2*e*f**2 - 28*a**5*c*d*e**2*f - a**5*c*d*e*f**3 - 33*a**5*c*e**3 + 8*a**5*c*e**2*f**2 - 5*a**5*d**2*e**3 + 2*a**5*d**2*e**2*f**2 - 4*a**5*d*e**3*f - 9*a**5*e**4 + 8*a**5*e**3*f**2 + 2*a**4*b**3*c**3 + 2*a**4*b**3*c**2*e - 4*a**4*b**3*c*e**2 - a**4*b**3*e**3 - 15*a**4*b**2*c**3*f - 3*a**4*b**2*c**2*e*f + 25*a**4*b**2*c*e**2*f + 7*a**4*b**2*e**3*f - 3*a**4*b*c**4 - 6*a**4*b*c**3*d**2 - 23*a**4*b*c**3*d*f - 29*a**4*b*c**3*e + 25*a**4*b*c**3*f**2 + 2*a**4*b*c**2*d**2*e - 5*a**4*b*c**2*d*e*f + 11*a**4*b*c**2*e**2 + 5*a**4*b*c**2*e*f**2 - a**4*b*c**2*f**4 + 5*a**4*b*c*d**2*e**2 + 37*a**4*b*c*d*e**2*f + 31*a**4*b*c*e**3 - 45*a**4*b*c*e**2*f**2 + 9*a**4*b*d*e**3*f - 11*a**4*b*e**3*f**2 - 21*a**4*c**4*d + 17*a**4*c**4*f + 4*a**4*c**3*d**2*f - 22*a**4*c**3*d*e + 3*a**4*c**3*d*f**2 + 5*a**4*c**3*e*f - 7*a**4*c**3*f**3 - 12*a**4*c**2*d**2*e*f + 48*a**4*c**2*d*e**2 + 12*a**4*c**2*d*e*f**2 - 34*a**4*c**2*e**2*f - 8*a**4*c**2*e*f**3 + 12*a**4*c*d**2*e**2*f + 29*a**4*c*d*e**3 + 4*a**4*c*d*e**2*f**2 + 30*a**4*c*e**3*f + 9*a**4*c*e**2*f**3 + 10*a**4*d**2*e**3*f - a**4*d*e**4 - 8*a**4*d*e**3*f**2 + 19*a**4*e**4*f + 5*a**4*e**3*f**3 + a**3*b**4*c*e**2 + a**3*b**4*e**3 - 2*a**3*b**3*c**3*f + a**3*b**3*c**2*d*e - 2*a**3*b**3*c**2*e*f + a**3*b**3*c*d*e**2 + 4*a**3*b**3*c*e**2*f + a**3*b**3*e**3*f - 6*a**3*b**2*c**2*e**2 - 4*a**3*b**2*c*e**3 + 2*a**3*b**2*e**4 - 4*a**3*b*c**4*d + 3*a**3*b*c**4*f + 6*a**3*b*c**3*d**2*f + 4*a**3*b*c**3*d*e + 18*a**3*b*c**3*e*f + 9*a**3*b*c**3*f**3 - 2*a**3*b*c**2*d**2*e*f + 11*a**3*b*c**2*d*e**2 - 3*a**3*b*c**2*e**2*f - 5*a**3*b*c*d**2*e**2*f - 11*a**3*b*c*d*e**3 - 9*a**3*b*c*e**3*f - 15*a**3*b*c*e**2*f**3 + 2*a**3*b*d*e**4 - 6*a**3*b*e**4*f - 6*a**3*b*e**3*f**3 + a**3*c**5 + 8*a**3*c**4*d**2 + 13*a**3*c**4*d*f + 13*a**3*c**4*e - 21*a**3*c**4*f**2 + 8*a**3*c**3*d**2*e - 4*a**3*c**3*d**2*f**2 + 33*a**3*c**3*d*e*f - 6*a**3*c**3*d*f**3 + 2*a**3*c**3*e**2 - 28*a**3*c**3*e*f**2 + a**3*c**3*f**4 - 14*a**3*c**2*d**2*e**2 + 5*a**3*c**2*d**2*e*f**2 - 35*a**3*c**2*d*e**2*f - 4*a**3*c**2*d*e*f**3 - 24*a**3*c**2*e**3 + 46*a**3*c**2*e**2*f**2 + 2*a**3*c**2*e*f**4 - 4*a**3*c*d**2*e**3 - 5*a**3*c*d**2*e**2*f**2 - 41*a**3*c*d*e**3*f + 5*a**3*c*d*e**2*f**3 - a**3*c*e**4 + 11*a**3*c*e**3*f**2 + a**3*c*e**2*f**4 - 5*a**3*d**2*e**3*f**2 + 2*a**3*d*e**4*f + 5*a**3*d*e**3*f**3 + 6*a**3*e**5 - 5*a**3*e**4*f**2 - a**2*b**4*c*e**2*f - a**2*b**4*e**3*f - a**2*b**3*c**2*d*e*f - a**2*b**3*c*d*e**2*f - a**2*b**3*c*e**3 - a**2*b**3*c*e**2*f**2 - a**2*b**3*e**4 - a**2*b**3*e**3*f**2 - a**2*b**2*c**2*d*e**2 + 8*a**2*b**2*c**2*e**2*f + 5*a**2*b**2*c*e**3*f + a**2*b**2*d*e**4 - 3*a**2*b**2*e**4*f + 4*a**2*b*c**4*d*f - 4*a**2*b*c**3*d*e*f - 3*a**2*b*c**3*e**2 + 10*a**2*b*c**3*e*f**2 + a**2*b*c**2*d**2*e**2 - 11*a**2*b*c**2*d*e**2*f + 3*a**2*b*c**2*e**3 - 4*a**2*b*c**2*e**2*f**2 - a**2*b*c**2*e*f**4 + a**2*b*c*d**2*e**3 + 11*a**2*b*c*d*e**3*f + 8*a**2*b*c*e**4 - 19*a**2*b*c*e**3*f**2 - 2*a**2*b*c*e**2*f**4 - 2*a**2*b*d*e**4*f - a**2*b*e**5 + 4*a**2*b*e**4*f**2 - a**2*b*e**3*f**4 - a**2*c**5*f - 7*a**2*c**4*d**2*f - 4*a**2*c**4*d*e + 8*a**2*c**4*d*f**2 - 9*a**2*c**4*e*f - 3*a**2*c**4*f**3 - 15*a**2*c**3*d**2*e*f + 3*a**2*c**3*d**2*f**3 + a**2*c**3*d*e**2 - 9*a**2*c**3*d*e*f**2 - 18*a**2*c**3*e**2*f + 12*a**2*c**3*e*f**3 + 12*a**2*c**2*d**2*e**2*f + a**2*c**2*d**2*e*f**3 + 7*a**2*c**2*d*e**3 - 13*a**2*c**2*d*e**2*f**2 + 26*a**2*c**2*e**3*f + 9*a**2*c**2*e**2*f**3 + 10*a**2*c*d**2*e**3*f - a**2*c*d**2*e**2*f**3 - a**2*c*d*e**4 + 10*a**2*c*d*e**3*f**2 + 16*a**2*c*e**4*f - 8*a**2*c*e**3*f**3 - a**2*d*e**4*f**2 - 12*a**2*e**5*f - 5*a**2*e**4*f**3 + a*b**3*c*e**3*f + a*b**3*c*e**2*f**3 + a*b**3*e**4*f + a*b**3*e**3*f**3 + a*b**2*c**2*d*e**2*f - 2*a*b**2*c**2*e**2*f**2 - a*b**2*c*e**3*f**2 - a*b**2*d*e**4*f + a*b**2*e**4*f**2 + 3*a*b*c**3*e**2*f + a*b*c**3*e*f**3 - a*b*c**2*d**2*e**2*f - 3*a*b*c**2*e**3*f - 4*a*b*c**2*e**2*f**3 - a*b*c*d**2*e**3*f - 8*a*b*c*e**4*f - 3*a*b*c*e**3*f**3 + a*b*e**5*f + 2*a*b*e**4*f**3 - a*c**4*d**2*f**2 + 4*a*c**4*d*e*f - 4*a*c**4*e*f**2 + 7*a*c**3*d**2*e*f**2 - a*c**3*d*e**2*f - 2*a*c**3*d*e*f**3 + 16*a*c**3*e**2*f**2 + 2*a*c**2*d**2*e**2*f**2 - 7*a*c**2*d*e**3*f - 2*a*c**2*e**3*f**2 - 6*a*c*d**2*e**3*f**2 + a*c*d*e**4*f + 2*a*c*d*e**3*f**3 - 15*a*c*e**4*f**2 + 6*a*e**5*f**2",
  "-a**10*b - a**10*d + a**10*f + a**9*b**2 + 2*a**9*b*d - 2*a**9*b*f + a**9*c + a**9*d**2 + a**9*e - a**8*b**2*f - 59*a**8*b*c - 2*a**8*b*d*f + 61*a**8*b*e + a**8*b*f**2 - 61*a**8*c*d + 60*a**8*c*f - 2*a**8*d**2*f + 61*a**8*d*e + a**8*d*f**2 - 63*a**8*e*f + 17*a**7*b**2*c - 45*a**7*b**2*e + 30*a**7*b*c*d - 13*a**7*b*c*f - 65*a**7*b*d*e + 31*a**7*b*e*f + 60*a**7*c**2 + 12*a**7*c*d**2 + 113*a**7*c*d*f - 3*a**7*c*e - 65*a**7*c*f**2 - 19*a**7*d**2*e + a**7*d**2*f**2 - 119*a**7*d*e*f - 62*a**7*e**2 + 78*a**7*e*f**2 + 2*a**6*b**3*c - 17*a**6*b**3*e - 17*a**6*b**2*c*f + 45*a**6*b**2*e*f + 304*a**6*b*c**2 + 13*a**6*b*c*d**2 - 30*a**6*b*c*d*f - 239*a**6*b*c*e + 44*a**6*b*c*f**2 + 65*a**6*b*d*e*f - 21*a**6*b*e**2 - 85*a**6*b*e*f**2 + a**6*b*f**4 + 235*a**6*c**2*d - 296*a**6*c**2*f - 39*a**6*c*d**2*f - 165*a**6*c*d*e - 45*a**6*c*d*f**2 + 125*a**6*c*e*f + 7*a**6*c*f**3 - 2*a**6*d**3*e + 38*a**6*d**2*e*f - 47*a**6*d*e**2 + 77*a**6*d*e*f**2 + a**6*d*f**4 + 206*a**6*e**2*f - 17*a**6*e*f**3 - a**6*f**5 - 2*a**5*b**3*c*f + 17*a**5*b**3*e*f - 252*a**5*b**2*c**2 + 240*a**5*b**2*c*e + 51*a**5*b**2*e**2 - 388*a**5*b*c**2*d + 284*a**5*b*c**2*f - 13*a**5*b*c*d**2*f + 324*a**5*b*c*d*e - 343*a**5*b*c*e*f + 21*a**5*b*c*f**3 + 45*a**5*b*d*e**2 - 79*a**5*b*e**2*f - 7*a**5*b*e*f**3 + a**5*b*f**5 - 267*a**5*c**3 - 131*a**5*c**2*d**2 - 375*a**5*c**2*d*f - 35*a**5*c**2*e + 210*a**5*c**2*f**2 - 10*a**5*c*d**2*e + 27*a**5*c*d**2*f**2 + 373*a**5*c*d*e*f - 7*a**5*c*d*f**3 + 285*a**5*c*e**2 - 98*a**5*c*e*f**2 - 4*a**5*c*f**4 + 5*a**5*d**3*e*f + 55*a**5*d**2*e**2 - 19*a**5*d**2*e*f**2 - 5*a**5*d*e**2*f - 19*a**5*d*e*f**3 - a**5*d*f**5 + 66*a**5*e**3 - 113*a**5*e**2*f**2 - 40*a**4*b**3*c**2 + 36*a**4*b**3*c*e + 3*a**4*b**3*e**2 + 252*a**4*b**2*c**2*f - 240*a**4*b**2*c*e*f - 51*a**4*b**2*e**2*f + 90*a**4*b*c**3 + 53*a**4*b*c**2*d**2 + 388*a**4*b*c**2*d*f + 262*a**4*b*c**2*e - 456*a**4*b*c**2*f**2 - 52*a**4*b*c*d**2*e - 324*a**4*b*c*d*e*f - 374*a**4*b*c*e**2 + 427*a**4*b*c*e*f**2 + 7*a**4*b*c*f**4 - 45*a**4*b*d*e**2*f + 37*a**4*b*e**3 + 50*a**4*b*e**2*f**2 + 488*a**4*c**3*d - 179*a**4*c**3*f + 266*a**4*c**2*d**2*f - 220*a**4*c**2*d*e + 65*a**4*c**2*d*f**2 + 577*a**4*c**2*e*f + 31*a**4*c**2*f**3 - 17*a**4*c*d**2*e*f - 296*a**4*c*d*e**2 - 193*a**4*c*d*e*f**2 - 255*a**4*c*e**2*f - 12*a**4*c*e*f**3 + a**4*c*f**5 - 3*a**4*d**3*e*f**2 - 113*a**4*d**2*e**2*f + 19*a**4*d*e**3 + 102*a**4*d*e**2*f**2 - 156*a**4*e**3*f - 31*a**4*e**2*f**3 + a**4*e*f**5 - 11*a**3*b**4*e**2 + 40*a**3*b**3*c**2*f - 11*a**3*b**3*c*d*e - 36*a**3*b**3*c*e*f - 3*a**3*b**3*e**2*f + 63*a**3*b**2*c*e**2 - 22*a**3*b**2*e**3 + 80*a**3*b*c**3*d - 90*a**3*b*c**3*f - 53*a**3*b*c**2*d**2*f - 214*a**3*b*c**2*d*e - 105*a**3*b*c**2*e*f - 132*a**3*b*c**2*f**3 + 52*a**3*b*c*d**2*e*f + 154*a**3*b*c*d*e**2 + 71*a**3*b*c*e**2*f + 149*a**3*b*c*e*f**3 - 40*a**3*b*d*e**3 + 54*a**3*b*e**3*f + 40*a**3*b*e**2*f**3 - 29*a**3*c**4 - 160*a**3*c**3*d**2 - 388*a**3*c**3*d*f - 153*a**3*c**3*e + 416*a**3*c**3*f**2 + 95*a**3*c**2*d**2*e - 110*a**3*c**2*d**2*f**2 - 60*a**3*c**2*d*e*f + 75*a**3*c**2*d*f**3 + 180*a**3*c**2*e**2 - 378*a**3*c**2*e*f**2 - 5*a**3*c**2*f**4 + 31*a**3*c*d**2*e**2 + 5*a**3*c*d**2*e*f**2 + 456*a**3*c*d*e**2*f - 16*a**3*c*d*e*f**3 + 71*a**3*c*e**3 - 92*a**3*c*e**2*f**2 - 12*a**3*c*e*f**4 - a**3*d**3*e*f**3 + 61*a**3*d**2*e**2*f**2 - 38*a**3*d*e**3*f - 53*a**3*d*e**2*f**3 - 71*a**3*e**4 + 43*a**3*e**3*f**2 + 11*a**2*b**4*e**2*f + 11*a**2*b**3*c*d*e*f + 11*a**2*b**3*e**3 + 11*a**2*b**3*e**2*f**2 + 11*a**2*b**2*c*d*e**2 - 85*a**2*b**2*c*e**2*f - 11*a**2*b**2*d*e**3 + 33*a**2*b**2*e**3*f - 80*a**2*b*c**3*d*f + 214*a**2*b*c**2*d*e*f + 51*a**2*b*c**2*e**2 - 146*a**2*b*c**2*e*f**2 - 11*a**2*b*c*d**2*e**2 - 154*a**2*b*c*d*e**2*f - 99*a**2*b*c*e**3 + 251*a**2*b*c*e**2*f**2 + 6*a**2*b*c*e*f**4 + 40*a**2*b*d*e**3*f + 19*a**2*b*e**4 - 69*a**2*b*e**3*f**2 + 10*a**2*b*e**2*f**4 + 29*a**2*c**4*f + 149*a**2*c**3*d**2*f + 62*a**2*c**3*d*e - 100*a**2*c**3*d*f**2 + 109*a**2*c**3*e*f + 30*a**2*c**3*f**3 + 8*a**2*c**2*d**2*e*f - 25*a**2*c**2*d**2*f**3 - 88*a**2*c**2*d*e**2 + 261*a**2*c**2*d*e*f**2 + 55*a**2*c**2*e**2*f - 164*a**2*c**2*e*f**3 - 102*a**2*c*d**2*e**2*f + 22*a**2*c*d**2*e*f**3 + 19*a**2*c*d*e**3 - 139*a**2*c*d*e**2*f**2 + a**2*c*d*e*f**4 - 324*a**2*c*e**3*f + 62*a**2*c*e**2*f**3 + a**2*d**3*e*f**4 - 3*a**2*d**2*e**2*f**3 + 19*a**2*d*e**3*f**2 + 3*a**2*d*e**2*f**4 + 142*a**2*e**4*f + 47*a**2*e**3*f**3 - 11*a*b**3*e**3*f - 11*a*b**3*e**2*f**3 - 11*a*b**2*c*d*e**2*f + 22*a*b**2*c*e**2*f**2 + 11*a*b**2*d*e**3*f - 11*a*b**2*e**3*f**2 - 51*a*b*c**2*e**2*f - 11*a*b*c**2*e*f**3 + 11*a*b*c*d**2*e**2*f + 99*a*b*c*e**3*f + 52*a*b*c*e**2*f**3 - 19*a*b*e**4*f - 22*a*b*e**3*f**3 + 11*a*c**3*d**2*f**2 - 62*a*c**3*d*e*f + 44*a*c**3*e*f**2 - 103*a*c**2*d**2*e*f**2 + 88*a*c**2*d*e**2*f + 19*a*c**2*d*e*f**3 - 235*a*c**2*e**2*f**2 + 71*a*c*d**2*e**2*f**2 - 19*a*c*d*e**3*f - 21*a*c*d*e**2*f**3 + 253*a*c*e**3*f**2 - 71*a*e**4*f**2",
  "10*a**7*b*c**2 - 7*a**7*b*c*e + 4*a**7*b*e**2 + 10*a**7*c**2*d - 10*a**7*c**2*f - 7*a**7*c*d*e + 7*a**7*c*e*f + 4*a**7*d*e**2 - 4*a**7*e**2*f - 6*a**6*b**2*c**2 + a**6*b**2*c*e - 3*a**6*b**2*e**2 - 8*a**6*b*c**2*d + 6*a**6*b*c**2*f + a**6*b*c*d*e + 5*a**6*b*c*e*f - 5*a**6*b*d*e**2 - a**6*b*e**2*f - 10*a**6*c**3 - 2*a**6*c**2*d**2 - 18*a**6*c**2*d*f - 3*a**6*c**2*e + 10*a**6*c**2*f**2 + 20*a**6*c*d*e*f + 3*a**6*c*e**2 - 13*a**6*c*e*f**2 - 2*a**6*d**2*e**2 - 10*a**6*d*e**2*f - 4*a**6*e**3 + 8*a**6*e**2*f**2 - a**5*b**3*c**2 + a**5*b**3*c*e - 2*a**5*b**3*e**2 + 6*a**5*b**2*c**2*f - a**5*b**2*c*e*f + 3*a**5*b**2*e**2*f - 12*a**5*b*c**3 + 8*a**5*b*c**2*d*f + 43*a**5*b*c**2*e - 11*a**5*b*c**2*f**2 + 2*a**5*b*c*d**2*e - a**5*b*c*d*e*f - 9*a**5*b*c*e**2 + 3*a**5*b*c*e*f**2 + 5*a**5*b*d*e**2*f - 3*a**5*b*e**3 - 6*a**5*b*e**2*f**2 + a**5*c**3*d + 10*a**5*c**3*f + 4*a**5*c**2*d**2*f + 34*a**5*c**2*d*e + 9*a**5*c**2*d*f**2 - 23*a**5*c**2*e*f - a**5*c**2*f**3 - a**5*c*d**2*e*f - 5*a**5*c*d*e**2 - 19*a**5*c*d*e*f**2 - 5*a**5*c*e**2*f + 7*a**5*c*e*f**3 + 4*a**5*d**2*e**2*f - 4*a**5*d*e**3 + 10*a**5*d*e**2*f**2 + 18*a**5*e**3*f - 4*a**5*e**2*f**3 + a**4*b**3*c**2*f - a**4*b**3*c*e*f + 2*a**4*b**3*e**2*f + 5*a**4*b**2*c**3 - 27*a**4*b**2*c**2*e + 19*a**4*b**2*c*e**2 + a**4*b**2*e**3 + 12*a**4*b*c**3*d - 2*a**4*b*c**3*f - 44*a**4*b*c**2*d*e + 30*a**4*b*c**2*e*f - 4*a**4*b*c**2*f**3 - 2*a**4*b*c*d**2*e*f + 33*a**4*b*c*d*e**2 - 39*a**4*b*c*e**2*f - a**4*b*c*e*f**3 - 7*a**4*b*d*e**3 + 3*a**4*b*e**3*f + 2*a**4*b*e**2*f**3 + 9*a**4*c**4 + 2*a**4*c**3*d**2 + 14*a**4*c**3*d*f - 27*a**4*c**3*e - 6*a**4*c**3*f**2 - 10*a**4*c**2*d**2*e - 2*a**4*c**2*d**2*f**2 - 63*a**4*c**2*d*e*f - a**4*c**2*d*f**3 - 21*a**4*c**2*e**2 + 27*a**4*c**2*e*f**2 + a**4*c**2*f**4 - 2*a**4*c*d**2*e**2 + a**4*c*d**2*e*f**2 + 8*a**4*c*d*e**2*f + 6*a**4*c*d*e*f**3 + 15*a**4*c*e**3 + 14*a**4*c*e**2*f**2 - a**4*c*e*f**4 - 2*a**4*d**2*e**2*f**2 + 9*a**4*d*e**3*f - 4*a**4*d*e**2*f**3 + 6*a**4*e**4 - 19*a**4*e**3*f**2 - a**3*b**5*e**2 - a**3*b**4*c*d*e + 6*a**3*b**3*c*e**2 - 3*a**3*b**3*e**3 - a**3*b**2*c**3*d - 5*a**3*b**2*c**3*f + 5*a**3*b**2*c**2*d*e + 27*a**3*b**2*c**2*e*f + 2*a**3*b**2*c*d*e**2 - 19*a**3*b**2*c*e**2*f - 4*a**3*b**2*d*e**3 - a**3*b**2*e**3*f + a**3*b*c**4 - 12*a**3*b*c**3*d*f - 5*a**3*b*c**3*e + 11*a**3*b*c**3*f**2 + 4*a**3*b*c**2*d**2*e + 44*a**3*b*c**2*d*e*f + 7*a**3*b*c**2*e**2 - 58*a**3*b*c**2*e*f**2 - a**3*b*c**2*f**4 - 4*a**3*b*c*d**2*e**2 - 33*a**3*b*c*d*e**2*f - 5*a**3*b*c*e**3 + 36*a**3*b*c*e**2*f**2 + 7*a**3*b*d*e**3*f + a**3*b*e**4 + a**3*b*e**2*f**4 - 11*a**3*c**4*d - 11*a**3*c**3*d**2*f + 48*a**3*c**3*d*e - 12*a**3*c**3*d*f**2 - 29*a**3*c**3*e*f + 6*a**3*c**3*f**3 + 27*a**3*c**2*d**2*e*f - 30*a**3*c**2*d*e**2 + 22*a**3*c**2*d*e*f**2 + 97*a**3*c**2*e**2*f - a**3*c**2*e*f**3 - 2*a**3*c*d**2*e**2*f + a**3*c*d*e**3 + 2*a**3*c*d*e**2*f**2 - 32*a**3*c*e**3*f - 12*a**3*c*e**2*f**3 - 6*a**3*d*e**3*f**2 - 13*a**3*e**4*f + 5*a**3*e**3*f**3 + a**2*b**5*e**2*f + a**2*b**4*c*d*e*f + a**2*b**4*e**3 + a**2*b**4*e**2*f**2 + a**2*b**3*c*d*e**2 - 8*a**2*b**3*c*e**2*f - a**2*b**3*d*e**3 + 4*a**2*b**3*e**3*f + a**2*b**2*c**3*d*f - 5*a**2*b**2*c**2*d*e*f + a**2*b**2*c**2*e**2 + a**2*b**2*c**2*e*f**2 - a**2*b**2*c*d**2*e**2 - 2*a**2*b**2*c*d*e**2*f - 6*a**2*b**2*c*e**3 - 5*a**2*b**2*c*e**2*f**2 + 4*a**2*b**2*d*e**3*f + 3*a**2*b**2*e**4 + 3*a**2*b**2*e**3*f**2 - a**2*b*c**4*f + 3*a**2*b*c**3*d*e + a**2*b*c**3*e*f + 3*a**2*b*c**3*f**3 - 4*a**2*b*c**2*d**2*e*f - 16*a**2*b*c**2*d*e**2 + 14*a**2*b*c**2*e**2*f - 15*a**2*b*c**2*e*f**3 + 4*a**2*b*c*d**2*e**2*f + 25*a**2*b*c*d*e**3 - 18*a**2*b*c*e**3*f + 12*a**2*b*c*e**2*f**3 - 11*a**2*b*d*e**4 + 6*a**2*b*e**4*f + a**2*c**4*d**2 + 10*a**2*c**4*d*f - 9*a**2*c**4*f**2 - 11*a**2*c**3*d**2*e + 9*a**2*c**3*d**2*f**2 - 38*a**2*c**3*d*e*f - 3*a**2*c**3*d*f**3 - 5*a**2*c**3*e**2 + 54*a**2*c**3*e*f**2 + 22*a**2*c**2*d**2*e**2 - 16*a**2*c**2*d**2*e*f**2 + 14*a**2*c**2*d*e**2*f + 7*a**2*c**2*d*e*f**3 + 19*a**2*c**2*e**3 - 69*a**2*c**2*e**2*f**2 - 11*a**2*c*d**2*e**3 + 3*a**2*c*d**2*e**2*f**2 + 6*a**2*c*d*e**3*f - 5*a**2*c*d*e**2*f**3 - 11*a**2*c*e**4 + 11*a**2*c*e**3*f**2 + a**2*d*e**3*f**3 + 8*a**2*e**4*f**2 - a*b**4*e**3*f - a*b**4*e**2*f**3 - a*b**3*c*d*e**2*f + 2*a*b**3*c*e**2*f**2 + a*b**3*d*e**3*f - a*b**3*e**3*f**2 - a*b**2*c**2*e**2*f - a*b**2*c**2*e*f**3 + a*b**2*c*d**2*e**2*f + 6*a*b**2*c*e**3*f + 5*a*b**2*c*e**2*f**3 - 3*a*b**2*e**4*f - 3*a*b**2*e**3*f**3 - 3*a*b*c**3*d*e*f + 4*a*b*c**3*e*f**2 + 16*a*b*c**2*d*e**2*f - 21*a*b*c**2*e**2*f**2 - 25*a*b*c*d*e**3*f + 23*a*b*c*e**3*f**2 + 11*a*b*d*e**4*f - 7*a*b*e**4*f**2 - a*c**4*d**2*f + a*c**4*d*f**2 + 11*a*c**3*d**2*e*f - 10*a*c**3*d*e*f**2 + 5*a*c**3*e**2*f + 2*a*c**3*e*f**3 - 22*a*c**2*d**2*e**2*f - a*c**2*d**2*e*f**3 + 16*a*c**2*d*e**2*f**2 - 19*a*c**2*e**3*f - 7*a*c**2*e**2*f**3 + 11*a*c*d**2*e**3*f + a*c*d**2*e**2*f**3 - 7*a*c*d*e**3*f**2 + 11*a*c*e**4*f + 6*a*c*e**3*f**3 - a*e**4*f**3",
  "-4*a**8*b*c - 4*a**8*b*e - 4*a**8*c*d + 4*a**8*c*f - 4*a**8*d*e + 4*a**8*e*f + 6*a**7*b**2*c + 3*a**7*b**2*e + 9*a**7*b*c*d - 9*a**7*b*c*f + 5*a**7*b*d*e - 3*a**7*b*e*f + 4*a**7*c**2 + 3*a**7*c*d**2 + 2*a**7*c*d*f + 8*a**7*c*e - a**7*c*f**2 + 2*a**7*d**2*e + 6*a**7*d*e*f + 4*a**7*e**2 - 4*a**7*e*f**2 + a**6*b**3*c + a**6*b**3*e - 6*a**6*b**2*c*f - 3*a**6*b**2*e*f - 27*a**6*b*c**2 - 2*a**6*b*c*d**2 - 9*a**6*b*c*d*f + 14*a**6*b*c*e + 9*a**6*b*c*f**2 - 5*a**6*b*d*e*f + 6*a**6*b*e**2 + 6*a**6*b*e*f**2 - 35*a**6*c**2*d + 30*a**6*c**2*f - 5*a**6*c*d**2*f + 12*a**6*c*d*e + 3*a**6*c*d*f**2 - 26*a**6*c*e*f - 2*a**6*c*f**3 - 4*a**6*d**2*e*f + 7*a**6*d*e**2 - 2*a**6*d*e*f**2 - 17*a**6*e**2*f - a**5*b**3*c*f - a**5*b**3*e*f + 20*a**5*b**2*c**2 - 22*a**5*b**2*c*e - 7*a**5*b**2*e**2 + 28*a**5*b*c**2*d - 22*a**5*b*c**2*f + 2*a**5*b*c*d**2*f - 27*a**5*b*c*d*e + 35*a**5*b*c*e*f + 3*a**5*b*c*f**3 - 9*a**5*b*d*e**2 + 12*a**5*b*e**2*f + a**5*b*e*f**3 + 26*a**5*c**3 + 13*a**5*c**2*d**2 + 45*a**5*c**2*d*f + 5*a**5*c**2*e - 29*a**5*c**2*f**2 - a**5*c*d**2*e + 2*a**5*c*d**2*f**2 - 23*a**5*c*d*e*f - 29*a**5*c*e**2 + 12*a**5*c*e*f**2 - a**5*c*f**4 - 5*a**5*d**2*e**2 + 2*a**5*d**2*e*f**2 - 4*a**5*d*e**2*f - 9*a**5*e**3 + 8*a**5*e**2*f**2 + 3*a**4*b**3*c**2 - 4*a**4*b**3*c*e - a**4*b**3*e**2 - 20*a**4*b**2*c**2*f + 22*a**4*b**2*c*e*f + 7*a**4*b**2*e**2*f - 6*a**4*b*c**3 - 3*a**4*b*c**2*d**2 - 28*a**4*b*c**2*d*f - 19*a**4*b*c**2*e + 38*a**4*b*c**2*f**2 + 5*a**4*b*c*d**2*e + 27*a**4*b*c*d*e*f + 34*a**4*b*c*e**2 - 34*a**4*b*c*e*f**2 + a**4*b*c*f**4 + 9*a**4*b*d*e**2*f - 11*a**4*b*e**2*f**2 - 40*a**4*c**3*d + 11*a**4*c**3*f - 24*a**4*c**2*d**2*f + 22*a**4*c**2*d*e - 4*a**4*c**2*d*f**2 - 58*a**4*c**2*e*f - 6*a**4*c**2*f**3 + 2*a**4*c*d**2*e*f + 31*a**4*c*d*e**2 + 10*a**4*c*d*e*f**2 - a**4*c*d*f**4 + 19*a**4*c*e**2*f + 4*a**4*c*e*f**3 + 10*a**4*d**2*e**2*f - a**4*d*e**3 - 8*a**4*d*e**2*f**2 + 19*a**4*e**3*f + 5*a**4*e**2*f**3 + a**3*b**4*e**2 - 3*a**3*b**3*c**2*f + a**3*b**3*c*d*e + 4*a**3*b**3*c*e*f + a**3*b**3*e**2*f - 6*a**3*b**2*c*e**2 + 2*a**3*b**2*e**3 - 6*a**3*b*c**3*d + 6*a**3*b*c**3*f + 3*a**3*b*c**2*d**2*f + 19*a**3*b*c**2*d*e + 6*a**3*b*c**2*e*f + 11*a**3*b*c**2*f**3 - 5*a**3*b*c*d**2*e*f - 15*a**3*b*c*d*e**2 - 3*a**3*b*c*e**2*f - 14*a**3*b*c*e*f**3 + 2*a**3*b*d*e**3 - 6*a**3*b*e**3*f - 6*a**3*b*e**2*f**3 + 2*a**3*c**4 + 12*a**3*c**3*d**2 + 31*a**3*c**3*d*f + 11*a**3*c**3*e - 34*a**3*c**3*f**2 - 11*a**3*c**2*d**2*e + 8*a**3*c**2*d**2*f**2 + 3*a**3*c**2*d*e*f - 6*a**3*c**2*d*f**3 - 19*a**3*c**2*e**2 + 37*a**3*c**2*e*f**2 + a**3*c**2*f**4 - 4*a**3*c*d**2*e**2 - 45*a**3*c*d*e**2*f + a**3*c*d*e*f**3 - 8*a**3*c*e**3 + 14*a**3*c*e**2*f**2 + 2*a**3*c*e*f**4 - 5*a**3*d**2*e**2*f**2 + 2*a**3*d*e**3*f + 5*a**3*d*e**2*f**3 + 6*a**3*e**4 - 5*a**3*e**3*f**2 - a**2*b**4*e**2*f - a**2*b**3*c*d*e*f - a**2*b**3*e**3 - a**2*b**3*e**2*f**2 - a**2*b**2*c*d*e**2 + 8*a**2*b**2*c*e**2*f + a**2*b**2*d*e**3 - 3*a**2*b**2*e**3*f + 6*a**2*b*c**3*d*f - 19*a**2*b*c**2*d*e*f - 4*a**2*b*c**2*e**2 + 12*a**2*b*c**2*e*f**2 + a**2*b*c*d**2*e**2 + 15*a**2*b*c*d*e**2*f + 10*a**2*b*c*e**3 - 26*a**2*b*c*e**2*f**2 - a**2*b*c*e*f**4 - 2*a**2*b*d*e**3*f - a**2*b*e**4 + 4*a**2*b*e**3*f**2 - a**2*b*e**2*f**4 - 2*a**2*c**4*f - 11*a**2*c**3*d**2*f - 5*a**2*c**3*d*e + 9*a**2*c**3*d*f**2 - 7*a**2*c**3*e*f - 3*a**2*c**3*f**3 + 2*a**2*c**2*d**2*e*f + 3*a**2*c**2*d**2*f**3 + 9*a**2*c**2*d*e**2 - 23*a**2*c**2*d*e*f**2 - 2*a**2*c**2*e**2*f + 16*a**2*c**2*e*f**3 + 10*a**2*c*d**2*e**2*f - a**2*c*d**2*e*f**3 - a**2*c*d*e**3 + 12*a**2*c*d*e**2*f**2 + 30*a**2*c*e**3*f - 4*a**2*c*e**2*f**3 - a**2*d*e**3*f**2 - 12*a**2*e**4*f - 5*a**2*e**3*f**3 + a*b**3*e**3*f + a*b**3*e**2*f**3 + a*b**2*c*d*e**2*f - 2*a*b**2*c*e**2*f**2 - a*b**2*d*e**3*f + a*b**2*e**3*f**2 + 4*a*b*c**2*e**2*f + a*b*c**2*e*f**3 - a*b*c*d**2*e**2*f - 10*a*b*c*e**3*f - 5*a*b*c*e**2*f**3 + a*b*e**4*f + 2*a*b*e**3*f**3 - a*c**3*d**2*f**2 + 5*a*c**3*d*e*f - 4*a*c**3*e*f**2 + 9*a*c**2*d**2*e*f**2 - 9*a*c**2*d*e**2*f - 2*a*c**2*d*e*f**3 + 21*a*c**2*e**2*f**2 - 6*a*c*d**2*e**2*f**2 + a*c*d*e**3*f + 2*a*c*d*e**2*f**3 - 22*a*c*e**3*f**2 + 6*a*e**4*f**2",
  "10*a**8*b*c + 10*a**8*c*d - 10*a**8*c*f - 6*a**7*b**2*c - 8*a**7*b*c*d + 6*a**7*b*c*f + 4*a**7*b*e*f - 10*a**7*c**2 - 2*a**7*c*d**2 - 18*a**7*c*d*f - 10*a**7*c*e + 10*a**7*c*f**2 + 4*a**7*d*e*f - 4*a**7*e*f**2 - a**6*b**3*c + a**6*b**3*e + 6*a**6*b**2*c*f - 12*a**6*b*c**2 + 8*a**6*b*c*d*f + 9*a**6*b*c*e - 11*a**6*b*c*f**2 - 3*a**6*b*e**2 + a**6*c**2*d + 10*a**6*c**2*f + 4*a**6*c*d**2*f + 7*a**6*c*d*e + 9*a**6*c*d*f**2 + 11*a**6*c*e*f - a**6*c*f**3 - 3*a**6*d*e**2 - 8*a**6*d*e*f**2 - a**6*e**2*f + 4*a**6*e*f**3 + a**5*b**3*c*f - a**5*b**3*e*f + 6*a**5*b**2*c**2 - 5*a**5*b**2*c*e + 2*a**5*b**2*e**2 + 14*a**5*b*c**2*d - 3*a**5*b*c**2*f - 9*a**5*b*c*d*e + 10*a**5*b*c*e*f - 4*a**5*b*c*f**3 + 8*a**5*b*d*e**2 - 5*a**5*b*e**2*f - 3*a**5*b*e*f**3 + 9*a**5*c**3 + 3*a**5*c**2*d**2 + 13*a**5*c**2*d*f + 2*a**5*c**2*e - 6*a**5*c**2*f**2 + 4*a**5*c*d**2*e - 2*a**5*c*d**2*f**2 - 15*a**5*c*d*e*f - a**5*c*d*f**3 - a**5*c*e**2 - 2*a**5*c*e*f**2 + a**5*c*f**4 + a**5*d**2*e**2 + 5*a**5*d*e**2*f + 4*a**5*d*e*f**3 + 3*a**5*e**3 + 5*a**5*e**2*f**2 + a**4*b**3*c**2 - a**4*b**3*c*e + a**4*b**3*e**2 - 6*a**4*b**2*c**2*f + 5*a**4*b**2*c*e*f - 2*a**4*b**2*e**2*f - 3*a**4*b*c**3 - 14*a**4*b*c**2*d*f - 4*a**4*b*c**2*e + 12*a**4*b*c**2*f**2 - a**4*b*c*d**2*e + 9*a**4*b*c*d*e*f + 4*a**4*b*c*e**2 - 14*a**4*b*c*e*f**2 - a**4*b*c*f**4 - 8*a**4*b*d*e**2*f - 3*a**4*b*e**3 + 7*a**4*b*e**2*f**2 - a**4*b*e*f**4 - 15*a**4*c**3*d + 3*a**4*c**3*f - 13*a**4*c**2*d**2*f + 5*a**4*c**2*d*e - 11*a**4*c**2*d*f**2 - 23*a**4*c**2*e*f + 6*a**4*c**2*f**3 - 3*a**4*c*d**2*e*f - 5*a**4*c*d*e**2 + 7*a**4*c*d*e*f**2 + 14*a**4*c*e**2*f + a**4*c*e*f**3 - 2*a**4*d**2*e**2*f - a**4*d*e**3 - 2*a**4*d*e**2*f**2 - 6*a**4*e**3*f - 4*a**4*e**2*f**3 - a**3*b**3*c**2*f + a**3*b**3*c*e*f - a**3*b**3*e**2*f - 2*a**3*b*c**3*d + 3*a**3*b*c**3*f + 5*a**3*b*c**2*d*e + 2*a**3*b*c**2*e*f + 3*a**3*b*c**2*f**3 + a**3*b*c*d**2*e*f - 4*a**3*b*c*d*e**2 - a**3*b*c*e**2*f - 5*a**3*b*c*e*f**3 + 3*a**3*b*d*e**3 + a**3*b*e**2*f**3 + a**3*c**4 + 4*a**3*c**3*d**2 + 14*a**3*c**3*d*f + 2*a**3*c**3*e - 12*a**3*c**3*f**2 - a**3*c**2*d**2*e + 10*a**3*c**2*d**2*f**2 - a**3*c**2*d*e*f - 3*a**3*c**2*d*f**3 - 2*a**3*c**2*e**2 + 19*a**3*c**2*e*f**2 + 3*a**3*c*d**2*e**2 + 3*a**3*c*d*e**2*f + a**3*c*d*e*f**3 + 2*a**3*c*e**3 - 11*a**3*c*e**2*f**2 + a**3*d**2*e**2*f**2 + 2*a**3*d*e**3*f + 3*a**3*e**3*f**2 + 2*a**2*b*c**3*d*f - 5*a**2*b*c**2*d*e*f - a**2*b*c**2*e**2 + 2*a**2*b*c**2*e*f**2 + 4*a**2*b*c*d*e**2*f + a**2*b*c*e**3 - 3*a**2*b*c*e**2*f**2 - 3*a**2*b*d*e**3*f - a**2*b*e**4 + 3*a**2*b*e**3*f**2 - a**2*c**4*f - 4*a**2*c**3*d**2*f - a**2*c**3*d*e + a**2*c**3*d*f**2 - 2*a**2*c**3*e*f + a**2*c**2*d*e**2 - 4*a**2*c**2*d*e*f**2 + a**2*c**2*e**2*f + 2*a**2*c**2*e*f**3 - 3*a**2*c*d**2*e**2*f - a**2*c*d**2*e*f**3 - a**2*c*d*e**3 + 2*a**2*c*d*e**2*f**2 - a**2*c*e**3*f - 2*a**2*c*e**2*f**3 - a**2*d*e**3*f**2 + a*b*c**2*e**2*f - a*b*c*e**3*f + a*b*e**4*f + a*c**3*d*e*f + a*c**2*d**2*e*f**2 - a*c**2*d*e**2*f + a*c**2*e**2*f**2 + a*c*d*e**3*f - a*c*e**3*f**2",
  "-4*a**9*b - 4*a**9*d + 4*a**9*f + 5*a**8*b**2 + 9*a**8*b*d - 7*a**8*b*f + 4*a**8*c + 4*a**8*d**2 + 2*a**8*d*f + 4*a**8*e - 2*a**8*f**2 + a**7*b**3 - 5*a**7*b**2*f - 21*a**7*b*c - 2*a**7*b*d**2 - 9*a**7*b*d*f + 3*a**7*b*e + 8*a**7*b*f**2 - 28*a**7*c*d + 22*a**7*c*f - a**7*d**3 - 7*a**7*d**2*f + 4*a**7*d*e + 3*a**7*d*f**2 - 14*a**7*e*f - a**7*f**3 - a**6*b**3*f + 17*a**6*b**2*c - 8*a**6*b**2*e + 28*a**6*b*c*d - 19*a**6*b*c*f + 2*a**6*b*d**2*f - 7*a**6*b*d*e + 16*a**6*b*e*f + 2*a**6*b*f**3 + 20*a**6*c**2 + 16*a**6*c*d**2 + 29*a**6*c*d*f + 12*a**6*c*e - 21*a**6*c*f**2 + 2*a**6*d**3*f + 3*a**6*d**2*f**2 - 4*a**6*d*e*f - 8*a**6*e**2 + 6*a**6*e*f**2 - a**6*f**4 + 3*a**5*b**3*c - a**5*b**3*e - 17*a**5*b**2*c*f + 8*a**5*b**2*e*f - 18*a**5*b*c**2 - 3*a**5*b*c*d**2 - 28*a**5*b*c*d*f - 5*a**5*b*c*e + 32*a**5*b*c*f**2 + 7*a**5*b*d*e*f + 7*a**5*b*e**2 - 11*a**5*b*e*f**2 + a**5*b*f**4 - 46*a**5*c**2*d + 20*a**5*c**2*f - 33*a**5*c*d**2*f + 9*a**5*c*d*e + 8*a**5*c*d*f**2 - 52*a**5*c*e*f - 6*a**5*c*f**3 - a**5*d**3*e - a**5*d**3*f**2 + a**5*d*e**2 - 2*a**5*d*e*f**2 - a**5*d*f**4 + 13*a**5*e**2*f + 3*a**5*e*f**3 - 3*a**4*b**3*c*f + a**4*b**3*e*f - 6*a**4*b**2*c*e - a**4*b**2*e**2 - 3*a**4*b*c**2*d + 15*a**4*b*c**2*f + 3*a**4*b*c*d**2*f + 4*a**4*b*c*d*e + 19*a**4*b*c*e*f + 8*a**4*b*c*f**3 - 3*a**4*b*d*e**2 - 2*a**4*b*e**2*f - 8*a**4*b*e*f**3 + 11*a**4*c**3 + 15*a**4*c**2*d**2 + 55*a**4*c**2*d*f + 5*a**4*c**2*e - 46*a**4*c**2*f**2 + 17*a**4*c*d**2*f**2 - 6*a**4*c*d*e*f - 9*a**4*c*d*f**3 - 13*a**4*c*e**2 + 32*a**4*c*e*f**2 + a**4*c*f**4 + 3*a**4*d**3*e*f + a**4*d*e**2*f + 2*a**4*d*e*f**3 - 3*a**4*e**2*f**2 + a**4*e*f**4 + 3*a**3*b**2*c*d*e + 6*a**3*b**2*c*e*f + a**3*b**2*e**2*f + 3*a**3*b*c**2*d**2 + 3*a**3*b*c**2*d*f - 3*a**3*b*c**2*e + 3*a**3*b*c**2*f**2 - 4*a**3*b*c*d*e*f + 3*a**3*b*c*e**2 - 9*a**3*b*c*e*f**2 + 3*a**3*b*d*e**2*f + 2*a**3*b*e**3 - 4*a**3*b*e**2*f**2 - 6*a**3*c**3*d - 8*a**3*c**3*f - 23*a**3*c**2*d**2*f + 4*a**3*c**2*d*e - 9*a**3*c**2*d*f**2 - 27*a**3*c**2*e*f + 6*a**3*c**2*f**3 - 3*a**3*c*d**2*e*f + 3*a**3*c*d*e**2 - 4*a**3*c*d*e*f**2 + 19*a**3*c*e**2*f + 8*a**3*c*e*f**3 - 3*a**3*d**3*e*f**2 - 5*a**3*d*e**2*f**2 - 2*a**3*e**2*f**3 - 3*a**2*b**2*c*d*e*f - 3*a**2*b*c**2*d**2*f + 3*a**2*b*c**2*e*f - 5*a**2*b*c*e*f**3 - 2*a**2*b*e**3*f - a**2*b*e**2*f**3 + 6*a**2*c**3*d*f - 3*a**2*c**3*f**2 + 8*a**2*c**2*d**2*f**2 - a**2*c**2*d*e*f + 22*a**2*c**2*e*f**2 + 3*a**2*c*d**2*e*f**2 - 4*a**2*c*d*e**2*f + a**2*c*d*e*f**3 - 6*a**2*c*e**2*f**2 + a**2*d**3*e*f**3 + 3*a**2*d*e**2*f**3 - 3*a*b*c*e**2*f**2 - 3*a*c**2*d*e*f**2 + a*c*d*e**2*f**2",
  "9*a**7*b*c + 9*a**7*b*e + 9*a**7*c*d - 9*a**7*c*f + 9*a**7*d*e - 9*a**7*e*f - 13*a**6*b**2*c - 7*a**6*b**2*e - 18*a**6*b*c*d + 16*a**6*b*c*f - 12*a**6*b*d*e + 8*a**6*b*e*f - 9*a**6*c**2 - 5*a**6*c*d**2 - 10*a**6*c*d*f - 18*a**6*c*e + 6*a**6*c*f**2 - 5*a**6*d**2*e - 12*a**6*d*e*f - 9*a**6*e**2 + 8*a**6*e*f**2 - 3*a**5*b**3*c - 2*a**5*b**3*e + 13*a**5*b**2*c*f + 7*a**5*b**2*e*f + 6*a**5*b*c**2 + 5*a**5*b*c*d**2 + 18*a**5*b*c*d*f + 22*a**5*b*c*e - 21*a**5*b*c*f**2 + 12*a**5*b*d*e*f + 7*a**5*b*e**2 - 14*a**5*b*e*f**2 + 22*a**5*c**2*d - 9*a**5*c**2*f + 8*a**5*c*d**2*f + 26*a**5*c*d*e + 7*a**5*c*e*f + 3*a**5*c*f**3 + 10*a**5*d**2*e*f + 5*a**5*d*e**2 + 2*a**5*d*e*f**2 + 17*a**5*e**2*f + a**5*e*f**3 - a**4*b**4*c + a**4*b**4*e + 3*a**4*b**3*c*f + 2*a**4*b**3*e*f + 4*a**4*b**2*c**2 - 3*a**4*b**2*c*e + 9*a**4*b*c**2*d - 13*a**4*b*c**2*f - 5*a**4*b*c*d**2*f - 9*a**4*b*c*d*e - 8*a**4*b*c*e*f - 4*a**4*b*c*f**3 - 5*a**4*b*d*e**2 - 2*a**4*b*e**2*f - 3*a**4*b*e*f**3 + a**4*c**3 - 13*a**4*c**2*d**2 - 15*a**4*c**2*d*f - 12*a**4*c**2*e + 18*a**4*c**2*f**2 - 8*a**4*c*d**2*e - 3*a**4*c*d**2*f**2 - 32*a**4*c*d*e*f + a**4*c*d*f**3 - 9*a**4*c*e**2 + 12*a**4*c*e*f**2 - 5*a**4*d**2*e*f**2 - 10*a**4*d*e**2*f + a**4*d*e*f**3 - 7*a**4*e**2*f**2 + a**3*b**4*c*f - a**3*b**4*e*f + 2*a**3*b**2*c**2*d - 4*a**3*b**2*c**2*f - 5*a**3*b**2*c*d*e + 3*a**3*b**2*c*e*f + 3*a**3*b**2*d*e**2 - a**3*b*c**3 - 5*a**3*b*c**2*d**2 - 9*a**3*b*c**2*d*f + 2*a**3*b*c**2*e + 7*a**3*b*c**2*f**2 + 3*a**3*b*c*d**2*e + 9*a**3*b*c*d*e*f - 14*a**3*b*c*e*f**2 + 5*a**3*b*d*e**2*f + 2*a**3*b*e**3 - 5*a**3*b*e**2*f**2 + a**3*c**3*d - a**3*c**3*f + 13*a**3*c**2*d**2*f + 3*a**3*c**2*d*e - 7*a**3*c**2*d*f**2 + 8*a**3*c**2*e*f + 11*a**3*c*d**2*e*f + 2*a**3*c*d*e**2 + 6*a**3*c*d*e*f**2 + 16*a**3*c*e**2*f - a**3*c*e*f**3 + 5*a**3*d*e**2*f**2 - a**3*e**2*f**3 - 2*a**2*b**2*c**2*d*f + 5*a**2*b**2*c*d*e*f + a**2*b**2*c*e**2 - 3*a**2*b**2*d*e**2*f - a**2*b**2*e**3 + a**2*b*c**3*f + 5*a**2*b*c**2*d**2*f + a**2*b*c**2*d*e - 2*a**2*b*c**2*e*f - 3*a**2*b*c*d**2*e*f - 4*a**2*b*c*d*e**2 + 3*a**2*b*d*e**3 - 2*a**2*b*e**3*f - a**2*c**3*d*f - 3*a**2*c**2*d**2*e - 3*a**2*c**2*d*e*f - 2*a**2*c**2*e**2 + 4*a**2*c**2*e*f**2 + 3*a**2*c*d**2*e**2 - 3*a**2*c*d**2*e*f**2 - 2*a**2*c*d*e**2*f + 3*a**2*c*e**3 - 7*a**2*c*e**2*f**2 - a*b**2*c*e**2*f + a*b**2*e**3*f - a*b*c**2*d*e*f + 4*a*b*c*d*e**2*f - 3*a*b*d*e**3*f + 3*a*c**2*d**2*e*f + 2*a*c**2*e**2*f - 3*a*c*d**2*e**2*f - 3*a*c*e**3*f",
  "-25*a**7*b*c - 9*a**7*b*e - 25*a**7*c*d + 25*a**7*c*f - 9*a**7*d*e + 9*a**7*e*f + 24*a**6*b**2*c + 7*a**6*b**2*e + 35*a**6*b*c*d - 33*a**6*b*c*f + 12*a**6*b*d*e - 12*a**6*b*e*f + 25*a**6*c**2 + 11*a**6*c*d**2 + 30*a**6*c*d*f + 34*a**6*c*e - 16*a**6*c*f**2 + 5*a**6*d**2*e + 8*a**6*d*e*f + 9*a**6*e**2 - 4*a**6*e*f**2 + 4*a**5*b**3*c + a**5*b**3*e - 24*a**5*b**2*c*f - 7*a**5*b**2*e*f - 8*a**5*b*c**2 - 5*a**5*b*c*d**2 - 35*a**5*b*c*d*f - 29*a**5*b*c*e + 41*a**5*b*c*f**2 - 12*a**5*b*d*e*f + a**5*b*e**2 + 13*a**5*b*e*f**2 - 48*a**5*c**2*d + 20*a**5*c**2*f - 20*a**5*c*d**2*f - 30*a**5*c*d*e - 31*a**5*c*e*f - 7*a**5*c*f**3 - 10*a**5*d**2*e*f + 3*a**5*d*e**2 + 5*a**5*d*e*f**2 - 21*a**5*e**2*f - 4*a**5*e*f**3 - 4*a**4*b**3*c*f - a**4*b**3*e*f - a**4*b**2*c**2 + 2*a**4*b**2*c*e - 5*a**4*b**2*e**2 - 9*a**4*b*c**2*d + 8*a**4*b*c**2*f + 5*a**4*b*c*d**2*f + 9*a**4*b*c*d*e + 12*a**4*b*c*e*f + 14*a**4*b*c*f**3 - 5*a**4*b*d*e**2 + 12*a**4*b*e**2*f + 6*a**4*b*e*f**3 + 10*a**4*c**3 + 13*a**4*c**2*d**2 + 41*a**4*c**2*d*f + 18*a**4*c**2*e - 40*a**4*c**2*f**2 + 4*a**4*c*d**2*e + 9*a**4*c*d**2*f**2 + 43*a**4*c*d*e*f - 4*a**4*c*d*f**3 - 2*a**4*c*e**2 - 9*a**4*c*e*f**2 - 2*a**4*c*f**4 + 5*a**4*d**2*e*f**2 - 4*a**4*d*e**2*f - 3*a**4*d*e*f**3 - 8*a**4*e**3 + 6*a**4*e**2*f**2 - a**4*e*f**4 - a**3*b**3*e**2 + a**3*b**2*c**2*f + 2*a**3*b**2*c*d*e - 2*a**3*b**2*c*e*f + a**3*b**2*d*e**2 + 5*a**3*b**2*e**2*f + 3*a**3*b*c**2*d**2 + 9*a**3*b*c**2*d*f + a**3*b*c**2*f**2 + a**3*b*c*d**2*e - 9*a**3*b*c*d*e*f - 6*a**3*b*c*e**2 + 15*a**3*b*c*e*f**2 + 3*a**3*b*c*f**4 + 5*a**3*b*d*e**2*f + 4*a**3*b*e**3 - 6*a**3*b*e**2*f**2 + 2*a**3*b*e*f**4 - 4*a**3*c**3*d - 9*a**3*c**3*f - 15*a**3*c**2*d**2*f - 9*a**3*c**2*d*e + 4*a**3*c**2*d*f**2 - 23*a**3*c**2*e*f - 5*a**3*c**2*f**3 - 11*a**3*c*d**2*e*f + 4*a**3*c*d*e**2 - 11*a**3*c*d*e*f**2 - a**3*c*d*f**4 - 17*a**3*c*e**2*f + 5*a**3*c*e*f**3 - a**3*d*e**2*f**2 - a**3*d*e*f**4 + 14*a**3*e**3*f + 5*a**3*e**2*f**3 + a**2*b**3*e**2*f - 2*a**2*b**2*c*d*e*f - a**2*b**2*d*e**2*f + a**2*b**2*e**3 + a**2*b**2*e**2*f**2 - 3*a**2*b*c**2*d**2*f - a**2*b*c**2*f**3 - a**2*b*c*d**2*e*f + a**2*b*c*d*e**2 + 7*a**2*b*c*e**2*f + 2*a**2*b*c*e*f**3 - a**2*b*d*e**3 - 2*a**2*b*e**3*f - 7*a**2*b*e**2*f**3 + 4*a**2*c**3*d*f - a**2*c**3*f**2 + 2*a**2*c**2*d**2*f**2 + 10*a**2*c**2*d*e*f + 3*a**2*c**2*d*f**3 - a**2*c**2*e**2 + 6*a**2*c**2*e*f**2 - a**2*c*d**2*e**2 + 5*a**2*c*d**2*e*f**2 - 2*a**2*c*d*e**2*f - 2*a**2*c*d*e*f**3 - a**2*c*e**3 + 14*a**2*c*e**2*f**2 + a**2*c*e*f**4 + 2*a**2*d*e**2*f**3 - 4*a**2*e**3*f**2 + a**2*e**2*f**4 - a*b**2*e**3*f - a*b**2*e**2*f**3 - a*b*c*d*e**2*f - a*b*c*e**2*f**2 + a*b*d*e**3*f - 2*a*b*e**3*f**2 - a*c**2*d*e*f**2 + a*c**2*e**2*f - a*c**2*e*f**3 + a*c*d**2*e**2*f + 2*a*c*d**2*e*f**3 - 2*a*c*d*e**2*f**2 + a*c*e**3*f + 5*a*c*e**2*f**3 - 2*a*e**3*f**3",
  "-8*a**6*b*c - 5*a**6*b*e - 8*a**6*c*d + 8*a**6*c*f - 5*a**6*d*e + 5*a**6*e*f + 10*a**5*b**2*c + 4*a**5*b**2*e + 15*a**5*b*c*d - 12*a**5*b*c*f + 7*a**5*b*d*e - 5*a**5*b*e*f + 8*a**5*c**2 + 5*a**5*c*d**2 + 9*a**5*c*d*f + 13*a**5*c*e - 6*a**5*c*f**2 + 3*a**5*d**2*e + 6*a**5*d*e*f + 5*a**5*e**2 - 4*a**5*e*f**2 + 2*a**4*b**3*c + a**4*b**3*e - 10*a**4*b**2*c*f - 4*a**4*b**2*e*f - 7*a**4*b*c**2 - 3*a**4*b*c*d**2 - 15*a**4*b*c*d*f - 14*a**4*b*c*e + 17*a**4*b*c*f**2 - 7*a**4*b*d*e*f - 2*a**4*b*e**2 + 8*a**4*b*e*f**2 - 21*a**4*c**2*d + 9*a**4*c**2*f - 9*a**4*c*d**2*f - 16*a**4*c*d*e - 10*a**4*c*e*f - 2*a**4*c*f**3 - 6*a**4*d**2*e*f - a**4*d*e**2 - 11*a**4*e**2*f - a**4*e*f**3 - 2*a**3*b**3*c*f + a**3*b**3*d*e - a**3*b**3*e*f + a**3*b**2*c*d**2 - 6*a**3*b*c**2*d + 8*a**3*b*c**2*f + 3*a**3*b*c*d**2*f + 7*a**3*b*c*d*e + 4*a**3*b*c*e*f + 3*a**3*b*c*f**3 + a**3*b*d*e**2 + 3*a**3*b*e**2*f + 2*a**3*b*e*f**3 + 2*a**3*c**3 + 10*a**3*c**2*d**2 + 18*a**3*c**2*d*f + 11*a**3*c**2*e - 17*a**3*c**2*f**2 + 3*a**3*c*d**2*e + 4*a**3*c*d**2*f**2 + 22*a**3*c*d*e*f - a**3*c*d*f**3 + 2*a**3*c*e**2 - 4*a**3*c*e*f**2 + 3*a**3*d**2*e*f**2 + 2*a**3*d*e**2*f - a**3*d*e*f**3 - 2*a**3*e**3 + 5*a**3*e**2*f**2 - a**2*b**3*d*e*f - a**2*b**2*c*d**2*f + a**2*b**2*e**2*f + 6*a**2*b*c**2*d*f - a**2*b*c**2*f**2 - 7*a**2*b*c*d*e*f - 3*a**2*b*c*e**2 + 10*a**2*b*c*e*f**2 - a**2*b*d*e**2*f - a**2*b*e**3 - a**2*b*e**2*f**2 - 2*a**2*c**3*f - 10*a**2*c**2*d**2*f - 3*a**2*c**2*d*e + 3*a**2*c**2*d*f**2 - 10*a**2*c**2*e*f - 5*a**2*c*d**2*e*f - a**2*c*d*e**2 - 6*a**2*c*d*e*f**2 - 7*a**2*c*e**2*f + a**2*c*e*f**3 - a**2*d*e**2*f**2 + 4*a**2*e**3*f + a**2*e**2*f**3 - a*b**2*e**2*f**2 + 3*a*b*c*e**2*f + a*b*e**3*f + 3*a*c**2*d*e*f - a*c**2*e*f**2 + 2*a*c*d**2*e*f**2 + a*c*d*e**2*f + 5*a*c*e**2*f**2 - 2*a*e**3*f**2",
  "8*a**7*b + 8*a**7*d - 8*a**7*f - 12*a**6*b**2 - 20*a**6*b*d + 13*a**6*b*f - 8*a**6*c - 8*a**6*d**2 - 7*a**6*d*f - 8*a**6*e + 7*a**6*f**2 - 4*a**5*b**3 + 12*a**5*b**2*f + 10*a**5*b*c + 7*a**5*b*d**2 + 20*a**5*b*d*f + 16*a**5*b*e - 20*a**5*b*f**2 + 22*a**5*c*d - 7*a**5*c*f + 3*a**5*d**3 + 13*a**5*d**2*f + 12*a**5*d*e - 2*a**5*d*f**2 + 11*a**5*e*f + a**5*f**3 - a**4*b**4 + 4*a**4*b**3*f + 4*a**4*b**2*c + a**4*b**2*e + 11*a**4*b*c*d - 17*a**4*b*c*f - 2*a**4*b*d**3 - 7*a**4*b*d**2*f - 15*a**4*b*d*e - 7*a**4*b*e*f - a**4*b*f**3 - 14*a**4*c*d**2 - 18*a**4*c*d*f - 10*a**4*c*e + 16*a**4*c*f**2 - a**4*d**4 - 5*a**4*d**3*f - 5*a**4*d**2*e - 5*a**4*d**2*f**2 - 22*a**4*d*e*f + a**4*d*f**3 - 4*a**4*e**2 - 2*a**4*e*f**2 + a**3*b**4*f + 2*a**3*b**2*c*d - 4*a**3*b**2*c*f - 3*a**3*b**2*d*e - a**3*b**2*e*f - a**3*b*c**2 - 5*a**3*b*c*d**2 - 11*a**3*b*c*d*f + a**3*b*c*e + 7*a**3*b*c*f**2 + 2*a**3*b*d**3*f - 2*a**3*b*d**2*e + 15*a**3*b*d*e*f + 2*a**3*b*e**2 - 9*a**3*b*e*f**2 + a**3*c**2*d + 14*a**3*c*d**2*f + 5*a**3*c*d*e - 4*a**3*c*d*f**2 + 6*a**3*c*e*f - a**3*c*f**3 + 2*a**3*d**4*f + 2*a**3*d**3*f**2 + 11*a**3*d**2*e*f + a**3*d*e**2 + 10*a**3*d*e*f**2 + 9*a**3*e**2*f - a**3*e*f**3 - 2*a**2*b**2*c*d*f + 3*a**2*b**2*d*e*f + a**2*b**2*e**2 + a**2*b*c**2*f + 5*a**2*b*c*d**2*f + a**2*b*c*d*e - a**2*b*c*e*f + 2*a**2*b*d**2*e*f - 3*a**2*b*d*e**2 - 2*a**2*b*e**2*f - a**2*c**2*d*f - 3*a**2*c*d**2*e - 5*a**2*c*d*e*f - 2*a**2*c*e**2 + 4*a**2*c*e*f**2 - a**2*d**4*f**2 - 6*a**2*d**2*e*f**2 - a**2*d*e**2*f + a**2*e**3 - 5*a**2*e**2*f**2 - a*b**2*e**2*f - a*b*c*d*e*f + 3*a*b*d*e**2*f + 3*a*c*d**2*e*f + 2*a*c*e**2*f - a*e**3*f",
  "2*a**7*b + 2*a**7*d - 2*a**7*f - a**6*b**2 + a**6*b*f - 2*a**6*c + a**6*d**2 - 5*a**6*d*f - 2*a**6*e + 2*a**6*f**2 + a**5*b**2*f - 4*a**5*b*c + 4*a**5*b*e - 2*a**5*b*f**2 - 2*a**5*c*d + 3*a**5*c*f - 3*a**5*d**2*f + 2*a**5*d*e + 4*a**5*d*f**2 + a**5*e*f - 2*a**4*b**2*e + a**4*b*c*d + 3*a**4*b*c*f - 2*a**4*b*d*e + 3*a**4*b*e*f - a**4*b*f**3 + 3*a**4*c**2 + a**4*c*d**2 + 8*a**4*c*d*f - 4*a**4*c*f**2 + 3*a**4*d**2*f**2 - 3*a**4*d*e*f - a**4*d*f**3 - 3*a**4*e**2 + a**4*e*f**2 + a**3*b**2*d*e + 2*a**3*b**2*e*f + a**3*b*c*d**2 - a**3*b*c*d*f - a**3*b*c*e + a**3*b*c*f**2 + 2*a**3*b*d*e*f + 2*a**3*b*e**2 - 5*a**3*b*e*f**2 - 2*a**3*c**2*d - 2*a**3*c**2*f - 4*a**3*c*d**2*f + 2*a**3*c*d*e - 6*a**3*c*d*f**2 - 8*a**3*c*e*f + 3*a**3*c*f**3 - a**3*d**2*f**3 + 6*a**3*e**2*f - a**2*b**2*d*e*f - a**2*b*c*d**2*f + a**2*b*c*e*f - a**2*b*e**2*f - 2*a**2*b*e*f**3 + 2*a**2*c**2*d*f - a**2*c**2*f**2 + 3*a**2*c*d**2*f**2 - a**2*c*d*e*f + 8*a**2*c*e*f**2 + a**2*d*e*f**3 - 3*a**2*e**2*f**2 - a*b*e**2*f**2 - a*c*d*e*f**2",
  "a**5*b**2 + 2*a**5*b*d - a**5*b*f + a**5*d**2 - a**5*d*f + a**4*b**3 + a**4*b**2*d - a**4*b**2*f - 4*a**4*b*c - 2*a**4*b*d*f - a**4*b*e + a**4*b*f**2 - 4*a**4*c*d + 3*a**4*c*f - 2*a**4*d**2*f - a**4*d*e + a**4*d*f**2 - a**3*b**3*f - a**3*b**2*d*f - 2*a**3*b*c*d + 4*a**3*b*c*f + 3*a**3*b*d*e - a**3*b*e*f + a**3*c**2 + 3*a**3*c*d**2 + 4*a**3*c*d*f + 3*a**3*c*e - 3*a**3*c*f**2 + a**3*d**2*f**2 + 2*a**3*d*e*f + 2*a**2*b*c*d*f - 3*a**2*b*d*e*f - a**2*b*e**2 + 2*a**2*b*e*f**2 - a**2*c**2*f - 3*a**2*c*d**2*f - a**2*c*d*e - 3*a**2*c*e*f - a**2*d*e*f**2 + a*b*e**2*f + a*c*d*e*f",
  "a**4*b*c + a**4*c*d - a**4*c*f - a**3*b**2*e - a**3*b*c*d - a**3*b*d*e + a**3*b*e*f - a**3*c**2 - a**3*c*d**2 - a**3*c*d*f - a**3*c*e + a**3*c*f**2 + a**2*b**2*e*f + a**2*b*c*d*f - a**2*b*c*f**2 + a**2*b*d**2*e + a**2*b*d*e*f + a**2*b*e**2 - a**2*b*e*f**2 + a**2*c**2*f + a**2*c*d**3 + a**2*c*d**2*f + 2*a**2*c*d*e + a**2*c*e*f - a*b*d**2*e*f - a*b*e**2*f - a*c*d**3*f - 2*a*c*d*e*f",
  "a**5*b + a**5*d - a**5*f - a**4*c - 2*a**4*d*f - a**4*e + a**4*f**2 + a**3*b**2*f - 2*a**3*b*c - a**3*b*f**2 + a**3*c*f + a**3*d*f**2 + 2*a**3*e*f - a**2*b**2*f**2 + 2*a**2*b*c*f + a**2*b*d*e + a**2*c*d**2 + a**2*c*e - a**2*e*f**2 - a*b*d*e*f - a*c*d**2*f - a*c*e*f",
  "a**4*b + a**4*d - a**4*f - a**3*b**2 - a**3*b*d + a**3*b*f - a**3*c - 2*a**3*d*f - a**3*e + a**3*f**2 + a**2*b**2*f + 2*a**2*b*d*f + a**2*b*e - 2*a**2*b*f**2 + a**2*c*d + a**2*d*f**2 + 2*a**2*e*f - a*b*d*f**2 - a*b*e*f - a*c*d*f + a*c*f**2 - a*e*f**2"
]

==> anc/conductor/certificates/residual_fast_5.json <==
[
  "a*(-a*(b + d - f) - b*f + c + d*f + e) - b*e + b*(a*(b + d - f) - d*f) - c*d + c*f - e*f",
  "a**8*b**2*c**3 + 2*a**8*b*c**3*d + 6*a**8*b*c**3*f + a**8*c**3*d**2 + 6*a**8*c**3*d*f - 7*a**8*c**3*f**2 - a**7*b**2*c**3*f + 44*a**7*b*c**4 - 2*a**7*b*c**3*d*f + 131*a**7*b*c**3*e + 41*a**7*b*c**2*e**2 - 18*a**7*b*c*e**3 - 10*a**7*b*e**4 + 44*a**7*c**4*d - 52*a**7*c**4*f - a**7*c**3*d**2*f + 131*a**7*c**3*d*e - 16*a**7*c**3*d*f**2 - 139*a**7*c**3*e*f + 9*a**7*c**3*f**3 + 41*a**7*c**2*d*e**2 - 41*a**7*c**2*e**2*f - 18*a**7*c*d*e**3 + 18*a**7*c*e**3*f - 10*a**7*d*e**4 + 10*a**7*e**4*f - 60*a**6*b**2*c**4 - 62*a**6*b**2*c**3*e - 25*a**6*b**2*c**2*e**2 + 13*a**6*b**2*c*e**3 + 5*a**6*b**2*e**4 - 89*a**6*b*c**4*d + 164*a**6*b*c**4*f - 62*a**6*b*c**3*d*e + 91*a**6*b*c**3*e*f - 6*a**6*b*c**3*f**3 - 27*a**6*b*c**2*d*e**2 + 75*a**6*b*c**2*e**2*f + 17*a**6*b*c*d*e**3 - 30*a**6*b*c*e**3*f + 5*a**6*b*d*e**4 - 15*a**6*b*e**4*f - 57*a**6*c**5 - 25*a**6*c**4*d**2 + 37*a**6*c**4*d*f - 169*a**6*c**4*e - 48*a**6*c**4*f**2 - 4*a**6*c**3*d**2*e - 225*a**6*c**3*d*e*f + 10*a**6*c**3*d*f**3 - 173*a**6*c**3*e**2 + 114*a**6*c**3*e*f**2 - a**6*c**3*f**4 - 2*a**6*c**2*d**2*e**2 - 30*a**6*c**2*d*e**2*f - 23*a**6*c**2*e**3 - 9*a**6*c**2*e**2*f**2 + 4*a**6*c*d**2*e**3 + 15*a**6*c*d*e**3*f + 28*a**6*c*e**4 - a**6*c*e**3*f**2 + 10*a**6*d*e**4*f + 10*a**6*e**5 + 60*a**5*b**2*c**4*f + 62*a**5*b**2*c**3*e*f + 25*a**5*b**2*c**2*e**2*f - 13*a**5*b**2*c*e**3*f - 5*a**5*b**2*e**4*f + 384*a**5*b*c**5 + 89*a**5*b*c**4*d*f - 250*a**5*b*c**4*e - 102*a**5*b*c**4*f**2 + 62*a**5*b*c**3*d*e*f - 540*a**5*b*c**3*e**2 - 111*a**5*b*c**3*e*f**2 + 27*a**5*b*c**2*d*e**2*f - 198*a**5*b*c**2*e**3 - 41*a**5*b*c**2*e**2*f**2 - 17*a**5*b*c*d*e**3*f + 37*a**5*b*c*e**4 + 23*a**5*b*c*e**3*f**2 - 5*a**5*b*d*e**4*f + 78*a**5*b*e**5 + 10*a**5*b*e**4*f**2 + 513*a**5*c**5*d - 497*a**5*c**5*f + 25*a**5*c**4*d**2*f - 165*a**5*c**4*d*e - 130*a**5*c**4*d*f**2 + 283*a**5*c**4*e*f + 87*a**5*c**4*f**3 + 4*a**5*c**3*d**2*e*f - 501*a**5*c**3*d*e**2 + 82*a**5*c**3*d*e*f**2 + 717*a**5*c**3*e**2*f + 2*a**5*c**3*e*f**3 - a**5*c**3*f**5 + 2*a**5*c**2*d**2*e**2*f - 254*a**5*c**2*d*e**3 - 55*a**5*c**2*d*e**2*f**2 + 283*a**5*c**2*e**3*f + 46*a**5*c**2*e**2*f**3 - 4*a**5*c*d**2*e**3*f + 31*a**5*c*d*e**4 + 13*a**5*c*d*e**3*f**2 - 54*a**5*c*e**4*f - 14*a**5*c*e**3*f**3 + 83*a**5*d*e**5 + 10*a**5*d*e**4*f**2 - 93*a**5*e**5*f - 10*a**5*e**4*f**3 - 261*a**4*b**2*c**5 + 525*a**4*b**2*c**4*e + 278*a**4*b**2*c**3*e**2 + 82*a**4*b**2*c**2*e**3 - 86*a**4*b**2*c*e**4 - 17*a**4*b**2*e**5 - 445*a**4*b*c**5*d + 317*a**4*b*c**5*f + 760*a**4*b*c**4*d*e - 699*a**4*b*c**4*e*f - 91*a**4*b*c**4*f**3 + 393*a**4*b*c**3*d*e**2 - 402*a**4*b*c**3*e**2*f - 87*a**4*b*c**3*e*f**3 + 118*a**4*b*c**2*d*e**3 - 117*a**4*b*c**2*e**3*f - 48*a**4*b*c**2*e**2*f**3 - 140*a**4*b*c*d*e**4 + 162*a**4*b*c*e**4*f + 26*a**4*b*c*e**3*f**3 - 16*a**4*b*d*e**5 + 15*a**4*b*e**5*f + 10*a**4*b*e**4*f**3 - 542*a**4*c**6 - 70*a**4*c**5*d**2 - 885*a**4*c**5*d*f - 171*a**4*c**5*e + 600*a**4*c**5*f**2 + 197*a**4*c**4*d**2*e + 155*a**4*c**4*d*e*f + 45*a**4*c**4*d*f**3 + 884*a**4*c**4*e**2 + 26*a**4*c**4*e*f**2 + 12*a**4*c**4*f**4 + 43*a**4*c**3*d**2*e**2 + 1007*a**4*c**3*d*e**2*f + 12*a**4*c**3*d*e*f**3 + 862*a**4*c**3*e**3 - 475*a**4*c**3*e**2*f**2 + 20*a**4*c**3*e*f**4 - 6*a**4*c**2*d**2*e**3 + 484*a**4*c**2*d*e**3*f + 44*a**4*c**2*d*e**2*f**3 + 153*a**4*c**2*e**4 - 219*a**4*c**2*e**3*f**2 + a**4*c**2*e**2*f**4 - 15*a**4*c*d**2*e**4 - 36*a**4*c*d*e**4*f - 10*a**4*c*d*e**3*f**3 - 128*a**4*c*e**5 - 13*a**4*c*e**4*f**2 - 4*a**4*c*e**3*f**4 - 162*a**4*d*e**5*f - 10*a**4*d*e**4*f**3 - 83*a**4*e**6 + 69*a**4*e**5*f**2 + 102*a**3*b**3*c**4*e - 122*a**3*b**3*c**3*e**2 - 34*a**3*b**3*c**2*e**3 - 16*a**3*b**3*c*e**4 + 16*a**3*b**3*e**5 + 261*a**3*b**2*c**5*f + 8*a**3*b**2*c**4*d*e - 525*a**3*b**2*c**4*e*f - 261*a**3*b**2*c**3*d*e**2 - 278*a**3*b**2*c**3*e**2*f - 84*a**3*b**2*c**2*d*e**3 - 82*a**3*b**2*c**2*e**3*f - 8*a**3*b**2*c*d*e**4 + 86*a**3*b**2*c*e**4*f + 42*a**3*b**2*d*e**5 + 17*a**3*b**2*e**5*f + 102*a**3*b*c**6 + 64*a**3*b*c**5*d**2 + 445*a**3*b*c**5*d*f - 391*a**3*b*c**5*e - 708*a**3*b*c**5*f**2 - 259*a**3*b*c**4*d**2*e - 760*a**3*b*c**4*d*e*f + 131*a**3*b*c**4*e**2 + 881*a**3*b*c**4*e*f**2 - 15*a**3*b*c**4*f**4 - 89*a**3*b*c**3*d**2*e**2 - 393*a**3*b*c**3*d*e**2*f - 44*a**3*b*c**3*e**3 + 820*a**3*b*c**3*e**2*f**2 - 23*a**3*b*c**3*e*f**4 - 7*a**3*b*c**2*d**2*e**3 - 118*a**3*b*c**2*d*e**3*f - a**3*b*c**2*e**4 + 263*a**3*b*c**2*e**3*f**2 - 24*a**3*b*c**2*e**2*f**4 + 42*a**3*b*c*d**2*e**4 + 140*a**3*b*c*d*e**4*f - 62*a**3*b*c*e**5 - 182*a**3*b*c*e**4*f**2 + 2*a**3*b*c*e**3*f**4 + 16*a**3*b*d*e**5*f + 32*a**3*b*e**6 - 56*a**3*b*e**5*f**2 + 6*a**3*b*e**4*f**4 + 496*a**3*c**6*d + 249*a**3*c**6*f + 339*a**3*c**5*d**2*f - 653*a**3*c**5*d*e + 386*a**3*c**5*d*f**2 + 1443*a**3*c**5*e*f - 43*a**3*c**5*f**3 - 210*a**3*c**4*d**2*e*f - 3*a**3*c**4*d**2*f**3 - 348*a**3*c**4*d*e**2 + 7*a**3*c**4*d*e*f**2 + 4*a**3*c**4*d*f**4 - 840*a**3*c**4*e**2*f - 140*a**3*c**4*e*f**3 + a**3*c**4*f**5 - 44*a**3*c**3*d**2*e**2*f - 5*a**3*c**3*d**2*e*f**3 - 166*a**3*c**3*d*e**3 - 507*a**3*c**3*d*e**2*f**2 - 1307*a**3*c**3*e**3*f - 81*a**3*c**3*e**2*f**3 + 3*a**3*c**3*e*f**5 - 32*a**3*c**2*d**2*e**3*f + 108*a**3*c**2*d*e**4 - 229*a**3*c**2*d*e**3*f**2 - 548*a**3*c**2*e**4*f - 43*a**3*c**2*e**3*f**3 + 3*a**3*c**2*e**2*f**5 + 18*a**3*c*d**2*e**4*f + a**3*c*d**2*e**3*f**3 + 32*a**3*c*d*e**5 + 8*a**3*c*d*e**4*f**2 + 154*a**3*c*e**5*f + 42*a**3*c*e**4*f**3 + a**3*c*e**3*f**5 + 75*a**3*d*e**5*f**2 + 162*a**3*e**6*f + 14*a**3*e**5*f**3 - 102*a**2*b**3*c**4*e*f + 224*a**2*b**3*c**3*e**2*f + 70*a**2*b**3*c**2*e**3*f - a**2*b**3*c**2*e**2*f**3 + 20*a**2*b**3*c*e**4*f - 2*a**2*b**3*c*e**3*f**3 - 33*a**2*b**3*e**5*f - a**2*b**3*e**4*f**3 - 8*a**2*b**2*c**4*d*e*f - 102*a**2*b**2*c**4*e**2 + 261*a**2*b**2*c**3*d*e**2*f + 20*a**2*b**2*c**3*e**3 - 5*a**2*b**2*c**3*e**2*f**2 + 84*a**2*b**2*c**2*d*e**3*f - 2*a**2*b**2*c**2*e**4 - a**2*b**2*c**2*e**3*f**2 + 8*a**2*b**2*c*d*e**4*f + 12*a**2*b**2*c*e**5 + 5*a**2*b**2*c*e**4*f**2 - 42*a**2*b**2*d*e**5*f + a**2*b**2*e**6 + 4*a**2*b**2*e**5*f**2 - 102*a**2*b*c**6*f - 64*a**2*b*c**5*d**2*f - 204*a**2*b*c**5*d*e + 493*a**2*b*c**5*e*f + 7*a**2*b*c**5*f**3 + 259*a**2*b*c**4*d**2*e*f + 658*a**2*b*c**4*d*e**2 - 592*a**2*b*c**4*e**2*f + 67*a**2*b*c**4*e*f**3 + 89*a**2*b*c**3*d**2*e**2*f - 324*a**2*b*c**3*d*e**3 + 76*a**2*b*c**3*e**3*f + 125*a**2*b*c**3*e**2*f**3 - a**2*b*c**3*e*f**5 + 7*a**2*b*c**2*d**2*e**3*f - 126*a**2*b*c**2*d*e**4 + 27*a**2*b*c**2*e**4*f + 59*a**2*b*c**2*e**3*f**3 - 3*a**2*b*c**2*e**2*f**5 - 42*a**2*b*c*d**2*e**4*f - 104*a**2*b*c*d*e**5 + 158*a**2*b*c*e**5*f - 16*a**2*b*c*e**4*f**3 - 3*a**2*b*c*e**3*f**5 + 82*a**2*b*d*e**6 - 59*a**2*b*e**6*f - 39*a**2*b*e**5*f**3 - a**2*b*e**4*f**5 - 102*a**2*c**6*d**2 - 496*a**2*c**6*d*f - 102*a**2*c**6*e + 293*a**2*c**6*f**2 + 638*a**2*c**5*d**2*e - 268*a**2*c**5*d**2*f**2 + 461*a**2*c**5*d*e*f - 14*a**2*c**5*d*f**3 + 582*a**2*c**5*e**2 - 1275*a**2*c**5*e*f**2 - 3*a**2*c**5*f**4 - 322*a**2*c**4*d**2*e**2 + 22*a**2*c**4*d**2*e*f**2 + 3*a**2*c**4*d**2*f**4 + 472*a**2*c**4*d*e**2*f + 5*a**2*c**4*d*e*f**3 - 324*a**2*c**4*e**3 - 24*a**2*c**4*e**2*f**2 - 138*a**2*c**3*d**2*e**3 + 5*a**2*c**3*d**2*e*f**4 + 218*a**2*c**3*d*e**3*f + 3*a**2*c**3*d*e**2*f**3 - 133*a**2*c**3*e**4 + 441*a**2*c**3*e**3*f**2 + 12*a**2*c**3*e**2*f**4 - 105*a**2*c**2*d**2*e**4 + 32*a**2*c**2*d**2*e**3*f**2 - 60*a**2*c**2*d*e**4*f - 3*a**2*c**2*d*e**3*f**3 - 106*a**2*c**2*e**5 + 384*a**2*c**2*e**4*f**2 + 2*a**2*c**2*e**3*f**4 + 82*a**2*c*d**2*e**5 - 7*a**2*c*d**2*e**4*f**2 - a**2*c*d**2*e**3*f**4 - 59*a**2*c*d*e**5*f - 5*a**2*c*d*e**4*f**3 + 82*a**2*c*e**6 - 32*a**2*c*e**5*f**2 - 3*a**2*c*e**4*f**4 + 4*a**2*d*e**5*f**3 - 75*a**2*e**6*f**2 - 102*a*b**3*c**3*e**2*f**2 - 36*a*b**3*c**2*e**3*f**2 + a*b**3*c**2*e**2*f**4 - 4*a*b**3*c*e**4*f**2 + 2*a*b**3*c*e**3*f**4 + 17*a*b**3*e**5*f**2 + a*b**3*e**4*f**4 + 102*a*b**2*c**4*e**2*f - 20*a*b**2*c**3*e**3*f + 5*a*b**2*c**3*e**2*f**3 + 2*a*b**2*c**2*e**4*f + a*b**2*c**2*e**3*f**3 - 12*a*b**2*c*e**5*f - 5*a*b**2*c*e**4*f**3 - a*b**2*e**6*f - 4*a*b**2*e**5*f**3 + 204*a*b*c**5*d*e*f - 102*a*b*c**5*e*f**2 - 658*a*b*c**4*d*e**2*f + 461*a*b*c**4*e**2*f**2 + a*b*c**4*e*f**4 + 324*a*b*c**3*d*e**3*f - 32*a*b*c**3*e**3*f**2 - 3*a*b*c**3*e**2*f**4 + 126*a*b*c**2*d*e**4*f - 26*a*b*c**2*e**4*f**2 - 7*a*b*c**2*e**3*f**4 + 104*a*b*c*d*e**5*f - 96*a*b*c*e**5*f**2 - a*b*c*e**4*f**4 - 82*a*b*d*e**6*f + 27*a*b*e**6*f**2 + 2*a*b*e**5*f**4 + 102*a*c**6*d**2*f + 102*a*c**6*e*f - 638*a*c**5*d**2*e*f - a*c**5*d**2*f**3 + 192*a*c**5*d*e*f**2 - 582*a*c**5*e**2*f + 3*a*c**5*e*f**3 + 322*a*c**4*d**2*e**2*f - 9*a*c**4*d**2*e*f**3 - 124*a*c**4*d*e**2*f**2 - 2*a*c**4*d*e*f**4 + 324*a*c**4*e**3*f - 20*a*c**4*e**2*f**3 + 138*a*c**3*d**2*e**3*f + a*c**3*d**2*e**2*f**3 - 52*a*c**3*d*e**3*f**2 - 2*a*c**3*d*e**2*f**4 + 133*a*c**3*e**4*f + 4*a*c**3*e**3*f**3 + 105*a*c**2*d**2*e**4*f + 6*a*c**2*d**2*e**3*f**3 - 48*a*c**2*d*e**4*f**2 + 2*a*c**2*d*e**3*f**4 + 106*a*c**2*e**5*f + 11*a*c**2*e**4*f**3 - 82*a*c*d**2*e**5*f + 4*a*c*d**2*e**4*f**3 + 27*a*c*d*e**5*f**2 + 2*a*c*d*e**4*f**4 - 82*a*c*e**6*f + 6*a*c*e**5*f**3 - 4*a*e**6*f**3",
  "4*a**8*b*c**3 + 4*a**8*c**3*d - 4*a**8*c**3*f - 3*a**7*b**2*c**3 - 4*a**7*b*c**3*d + 5*a**7*b*c**3*f - a**7*b*c**2*e*f - 4*a**7*c**4 - a**7*c**3*d**2 - 5*a**7*c**3*d*f - 4*a**7*c**3*e + 2*a**7*c**3*f**2 - a**7*c**2*d*e*f + a**7*c**2*e*f**2 + 3*a**6*b**2*c**3*f + 7*a**6*b*c**4/3 + 4*a**6*b*c**3*d*f + 49*a**6*b*c**3*e/3 - 5*a**6*b*c**3*f**2 - 22*a**6*b*c**2*e**2 - 16*a**6*b*c*e**3 + 25*a**6*c**4*d/3 - 16*a**6*c**4*f/3 + a**6*c**3*d**2*f + 43*a**6*c**3*d*e/3 + a**6*c**3*d*f**2 - 19*a**6*c**3*e*f/3 + a**6*c**3*f**3 - 22*a**6*c**2*d*e**2 + 2*a**6*c**2*d*e*f**2 + 23*a**6*c**2*e**2*f - a**6*c**2*e*f**3 - 16*a**6*c*d*e**3 + 16*a**6*c*e**3*f + 19*a**5*b**2*c**4/3 - 38*a**5*b**2*c**3*e/3 + 9*a**5*b**2*c**2*e**2 + 11*a**5*b**2*c*e**3 + 11*a**5*b*c**4*d - 2*a**5*b*c**4*f - 50*a**5*b*c**3*d*e/3 + 37*a**5*b*c**3*e*f/3 - 4*a**5*b*c**3*f**3 + 9*a**5*b*c**2*d*e**2 - 2*a**5*b*c**2*e**2*f + a**5*b*c**2*e*f**3 + 15*a**5*b*c*d*e**3 - 21*a**5*b*c*e**3*f - 5*a**5*b*e**4*f - 28*a**5*c**5/3 + 32*a**5*c**4*d**2/3 - 23*a**5*c**4*d*f - 32*a**5*c**4*e/3 + 11*a**5*c**4*f**2 - 12*a**5*c**3*d**2*e - 7*a**5*c**3*d*e*f + 20*a**5*c**3*e**2/3 + 8*a**5*c**3*e*f**2/3 + a**5*c**3*f**4 + 2*a**5*c**2*d**2*e**2 + 46*a**5*c**2*d*e**2*f - a**5*c**2*d*e*f**3 + 38*a**5*c**2*e**3 - 28*a**5*c**2*e**2*f**2 + 4*a**5*c*d**2*e**3 + 18*a**5*c*d*e**3*f + 16*a**5*c*e**4 - 6*a**5*c*e**3*f**2 - 5*a**5*d*e**4*f + 5*a**5*e**4*f**2 + 17*a**4*b**3*c**4/3 - 14*a**4*b**3*c**3*e/3 - a**4*b**3*e**4 - 19*a**4*b**2*c**4*f/3 + 38*a**4*b**2*c**3*e*f/3 - 9*a**4*b**2*c**2*e**2*f - 11*a**4*b**2*c*e**3*f - 49*a**4*b*c**5/3 - 11*a**4*b*c**4*d*f - 41*a**4*b*c**4*e/3 - 13*a**4*b*c**4*f**2/3 + 50*a**4*b*c**3*d*e*f/3 + 112*a**4*b*c**3*e**2/3 - 43*a**4*b*c**3*e*f**2/3 - 9*a**4*b*c**2*d*e**2*f - 15*a**4*b*c**2*e**3 + 15*a**4*b*c**2*e**2*f**2 - 15*a**4*b*c*d*e**3*f - 7*a**4*b*c*e**4 + 20*a**4*b*c*e**3*f**2 + 6*a**4*b*e**5 - 29*a**4*c**5*d + 33*a**4*c**5*f - 14*a**4*c**4*d**2*f + 95*a**4*c**4*d*e/3 + 15*a**4*c**4*d*f**2 - 61*a**4*c**4*e*f/3 - 2*a**4*c**4*f**3/3 + 18*a**4*c**3*d**2*e*f - 7*a**4*c**3*d*e**2/3 - 20*a**4*c**3*d*e*f**2 + a**4*c**3*e**2*f/3 + 32*a**4*c**3*e*f**3/3 - 4*a**4*c**2*d**2*e**2*f - 36*a**4*c**2*d*e**3 - 30*a**4*c**2*d*e**2*f**2 - 20*a**4*c**2*e**3*f + 8*a**4*c**2*e**2*f**3 - 7*a**4*c*d**2*e**3*f - a**4*c*d*e**4 + 6*a**4*c*d*e**3*f**2 - 20*a**4*c*e**4*f - 9*a**4*c*e**3*f**3 + 6*a**4*d*e**5 + 10*a**4*d*e**4*f**2 - a**4*e**5*f - 5*a**4*e**4*f**3 - 17*a**3*b**3*c**4*f/3 + 14*a**3*b**3*c**3*e*f/3 + a**3*b**3*e**4*f + 7*a**3*b**2*c**4*e/3 + 8*a**3*b**2*c**3*e**2/3 + 14*a**3*b**2*c**2*e**3 - 4*a**3*b**2*e**5 - 34*a**3*b*c**5*d/3 + 59*a**3*b*c**5*f/3 + 31*a**3*b*c**4*d*e - 26*a**3*b*c**4*e*f/3 + 4*a**3*b*c**4*f**3 - 65*a**3*b*c**3*d*e**2/3 - 17*a**3*b*c**3*e**2*f - 46*a**3*b*c**3*e*f**3/3 + 11*a**3*b*c**2*d*e**3 - 30*a**3*b*c**2*e**3*f + 6*a**3*b*c**2*e**2*f**3 - a**3*b*c*d*e**4 + 3*a**3*b*c*e**4*f + 14*a**3*b*c*e**3*f**3 - 10*a**3*b*d*e**5 + 9*a**3*b*e**5*f + 4*a**3*b*e**4*f**3 + 10*a**3*c**6/3 + 67*a**3*c**5*d**2/3 + 26*a**3*c**5*d*f + 16*a**3*c**5*e - 80*a**3*c**5*f**2/3 - 9*a**3*c**4*d**2*e + 19*a**3*c**4*d**2*f**2/3 - 29*a**3*c**4*d*e*f/3 - a**3*c**4*d*f**3/3 - 28*a**3*c**4*e**2/3 + 104*a**3*c**4*e*f**2/3 - a**3*c**4*f**4 - 5*a**3*c**3*d**2*e**2 - a**3*c**3*d**2*e*f**2 - 82*a**3*c**3*d*e**2*f/3 + 38*a**3*c**3*d*e*f**3/3 + 13*a**3*c**3*e**3/3 + 53*a**3*c**3*e**2*f**2/3 - 3*a**3*c**3*e*f**4 - 4*a**3*c**2*d**2*e**3 + 2*a**3*c**2*d**2*e**2*f**2 + 41*a**3*c**2*d*e**3*f + 6*a**3*c**2*d*e**2*f**3 + 12*a**3*c**2*e**4 - 10*a**3*c**2*e**3*f**2 - 3*a**3*c**2*e**2*f**4 - 4*a**3*c*d**2*e**4 + 2*a**3*c*d**2*e**3*f**2 + 5*a**3*c*d*e**4*f - 8*a**3*c*d*e**3*f**3 - 9*a**3*c*e**5 - 7*a**3*c*e**4*f**2 - a**3*c*e**3*f**4 - 12*a**3*d*e**5*f - 5*a**3*d*e**4*f**3 - 6*a**3*e**6 - 4*a**3*e**5*f**2 + a**2*b**3*c**2*e**2*f**2 + 2*a**2*b**3*c*e**3*f**2 + a**2*b**3*e**4*f**2 - 7*a**2*b**2*c**4*e*f/3 - a**2*b**2*c**3*d*e**2 - 4*a**2*b**2*c**3*e**2*f/3 - 8*a**2*b**2*c**2*d*e**3 - 22*a**2*b**2*c**2*e**3*f + 2*a**2*b**2*c*d*e**4 - 2*a**2*b**2*c*e**4*f + 3*a**2*b**2*d*e**5 + 5*a**2*b**2*e**5*f + 34*a**2*b*c**5*d*f/3 - 10*a**2*b*c**5*f**2/3 - a**2*b*c**4*d**2*e - 31*a**2*b*c**4*d*e*f - 7*a**2*b*c**4*e**2 + 70*a**2*b*c**4*e*f**2/3 - 8*a**2*b*c**3*d**2*e**2 + 65*a**2*b*c**3*d*e**2*f/3 + 23*a**2*b*c**3*e**3/3 - 70*a**2*b*c**3*e**2*f**2/3 + a**2*b*c**3*e*f**4 + 2*a**2*b*c**2*d**2*e**3 - 11*a**2*b*c**2*d*e**3*f - 17*a**2*b*c**2*e**4 + 38*a**2*b*c**2*e**3*f**2 + 3*a**2*b*c**2*e**2*f**4 + 3*a**2*b*c*d**2*e**4 + a**2*b*c*d*e**4*f - a**2*b*c*e**5 + 3*a**2*b*c*e**4*f**2 + 3*a**2*b*c*e**3*f**4 + 10*a**2*b*d*e**5*f + 6*a**2*b*e**6 - 13*a**2*b*e**5*f**2 + a**2*b*e**4*f**4 - 10*a**2*c**6*f/3 - 70*a**2*c**5*d**2*f/3 - 6*a**2*c**5*d*e + 3*a**2*c**5*d*f**2 - 50*a**2*c**5*e*f/3 + 3*a**2*c**5*f**3 + 22*a**2*c**4*d**2*e*f/3 - 3*a**2*c**4*d**2*f**3 + 47*a**2*c**4*d*e**2/3 - 24*a**2*c**4*d*e*f**2 - 4*a**2*c**4*e**2*f/3 - 11*a**2*c**4*e*f**3/3 + 24*a**2*c**3*d**2*e**2*f - 5*a**2*c**3*d**2*e*f**3 - 19*a**2*c**3*d*e**3 + 83*a**2*c**3*d*e**2*f**2/3 + 121*a**2*c**3*e**3*f/3 - 74*a**2*c**3*e**2*f**3/3 + 4*a**2*c**2*d**2*e**3*f - 4*a**2*c**2*d*e**4 - 3*a**2*c**2*d*e**3*f**2 - 29*a**2*c**2*e**4*f - 8*a**2*c**2*e**3*f**3 - 2*a**2*c*d**2*e**4*f + a**2*c*d**2*e**3*f**3 + 6*a**2*c*d*e**5 - 2*a**2*c*d*e**4*f**2 - 4*a**2*c*e**5*f + 11*a**2*c*e**4*f**3 + 6*a**2*d*e**5*f**2 + 12*a**2*e**6*f + 5*a**2*e**5*f**3 - a*b**3*c**2*e**2*f**3 - 2*a*b**3*c*e**3*f**3 - a*b**3*e**4*f**3 + a*b**2*c**3*d*e**2*f - 4*a*b**2*c**3*e**2*f**2/3 + 8*a*b**2*c**2*d*e**3*f + 8*a*b**2*c**2*e**3*f**2 - 2*a*b**2*c*d*e**4*f + 2*a*b**2*c*e**4*f**2 - 3*a*b**2*d*e**5*f - a*b**2*e**5*f**2 + a*b*c**4*d**2*e*f + 7*a*b*c**4*e**2*f - a*b*c**4*e*f**3 + 8*a*b*c**3*d**2*e**2*f - 23*a*b*c**3*e**3*f/3 + 3*a*b*c**3*e**2*f**3 - 2*a*b*c**2*d**2*e**3*f + 17*a*b*c**2*e**4*f + 7*a*b*c**2*e**3*f**3 - 3*a*b*c*d**2*e**4*f + a*b*c*e**5*f + a*b*c*e**4*f**3 - 6*a*b*e**6*f - 2*a*b*e**5*f**3 + a*c**5*d**2*f**2 + 6*a*c**5*d*e*f + 2*a*c**5*e*f**2/3 + 5*a*c**4*d**2*e*f**2/3 - 47*a*c**4*d*e**2*f/3 + 2*a*c**4*d*e*f**3 + 32*a*c**4*e**2*f**2/3 - 19*a*c**3*d**2*e**2*f**2 + 19*a*c**3*d*e**3*f + 2*a*c**3*d*e**2*f**3 - 134*a*c**3*e**3*f**2/3 + 4*a*c**2*d*e**4*f - 2*a*c**2*d*e**3*f**3 + 17*a*c**2*e**4*f**2 + 6*a*c*d**2*e**4*f**2 - 6*a*c*d*e**5*f - 2*a*c*d*e**4*f**3 + 13*a*c*e**5*f**2 - 6*a*e**6*f**2",
  "2*a**8*b*c**2 + 2*a**8*c**2*d - 2*a**8*c**2*f - a**7*b**2*c**2 - a**7*b*c**2*d + 4*a**7*b*c**2*f - 2*a**7*c**3 - a**7*c**2*d*f - 2*a**7*c**2*e - a**7*c**2*f**2 + a**6*b**2*c**2*f - a**6*b*c**3/3 + a**6*b*c**2*d*f + 17*a**6*b*c**2*e/3 - 2*a**6*b*c**2*f**2 + 16*a**6*b*c*e**2 + 8*a**6*c**3*d/3 - 11*a**6*c**3*f/3 + 14*a**6*c**2*d*e/3 - 4*a**6*c**2*d*f**2 - 11*a**6*c**2*e*f/3 + 3*a**6*c**2*f**3 + 16*a**6*c*d*e**2 - 16*a**6*c*e**2*f - 16*a**5*b**2*c**3/3 + 5*a**5*b**2*c**2*e/3 - 11*a**5*b**2*c*e**2 - 11*a**5*b*c**3*d + 6*a**5*b*c**3*f + 17*a**5*b*c**2*d*e/3 - 22*a**5*b*c**2*e*f/3 - 3*a**5*b*c**2*f**3 - 15*a**5*b*c*d*e**2 + 16*a**5*b*c*e**2*f + 5*a**5*b*e**3*f - 14*a**5*c**4/3 - 11*a**5*c**3*d**2/3 - 10*a**5*c**3*e/3 + 6*a**5*c**3*f**2 + 2*a**5*c**2*d**2*e - 15*a**5*c**2*d*e*f + 3*a**5*c**2*d*f**3 - 62*a**5*c**2*e**2/3 + 37*a**5*c**2*e*f**2/3 - 4*a**5*c*d**2*e**2 - 23*a**5*c*d*e**2*f - 16*a**5*c*e**3 + 11*a**5*c*e**2*f**2 + 5*a**5*d*e**3*f - 5*a**5*e**3*f**2 - 8*a**4*b**3*c**3/3 + 8*a**4*b**3*c**2*e/3 - a**4*b**3*c*e**2 + a**4*b**3*e**3 + 16*a**4*b**2*c**3*f/3 - 5*a**4*b**2*c**2*e*f/3 + 11*a**4*b**2*c*e**2*f + 37*a**4*b*c**4/3 + 11*a**4*b*c**3*d*f - 10*a**4*b*c**3*e/3 - 23*a**4*b*c**3*f**2/3 - 17*a**4*b*c**2*d*e*f/3 - 31*a**4*b*c**2*e**2/3 + 7*a**4*b*c**2*e*f**2/3 - a**4*b*c**2*f**4 + 15*a**4*b*c*d*e**2*f + 13*a**4*b*c*e**3 - 20*a**4*b*c*e**2*f**2 - 6*a**4*b*e**4 + 23*a**4*c**4*d - 8*a**4*c**4*f + 11*a**4*c**3*d**2*f - 23*a**4*c**3*d*e/3 + a**4*c**3*d*f**2 + 73*a**4*c**3*e*f/3 - 4*a**4*c**3*f**3/3 - 3*a**4*c**2*d**2*e*f + 55*a**4*c**2*d*e**2/3 + 14*a**4*c**2*d*e*f**2 + 11*a**4*c**2*e**2*f/3 - 26*a**4*c**2*e*f**3/3 + 7*a**4*c*d**2*e**2*f + 7*a**4*c*d*e**3 + 4*a**4*c*d*e**2*f**2 + 19*a**4*c*e**3*f + 4*a**4*c*e**2*f**3 - 6*a**4*d*e**4 - 10*a**4*d*e**3*f**2 + a**4*e**4*f + 5*a**4*e**3*f**3 + 8*a**3*b**3*c**3*f/3 - 8*a**3*b**3*c**2*e*f/3 + a**3*b**3*c*e**2*f - a**3*b**3*e**3*f - 4*a**3*b**2*c**3*e/3 - 5*a**3*b**2*c**2*e**2/3 - 4*a**3*b**2*c*e**3 + 4*a**3*b**2*e**4 + 16*a**3*b*c**4*d/3 - 44*a**3*b*c**4*f/3 - 16*a**3*b*c**3*d*e + 50*a**3*b*c**3*e*f/3 + 2*a**3*b*c**3*f**3 + 44*a**3*b*c**2*d*e**2/3 + 4*a**3*b*c**2*e**2*f + a**3*b*c**2*e*f**3/3 - 9*a**3*b*c*d*e**3 + 6*a**3*b*c*e**3*f - 10*a**3*b*c*e**2*f**3 + 10*a**3*b*d*e**4 - 9*a**3*b*e**4*f - 4*a**3*b*e**3*f**3 - 4*a**3*c**5/3 - 43*a**3*c**4*d**2/3 - 24*a**3*c**4*d*f - 12*a**3*c**4*e + 47*a**3*c**4*f**2/3 + 11*a**3*c**3*d**2*e - 31*a**3*c**3*d**2*f**2/3 + 2*a**3*c**3*d*e*f/3 - 11*a**3*c**3*d*f**3/3 + 25*a**3*c**3*e**2/3 - 92*a**3*c**3*e*f**2/3 + a**3*c**3*f**4 - 8*a**3*c**2*d*e**2*f/3 - 11*a**3*c**2*d*e*f**3/3 - 13*a**3*c**2*e**3/3 + 25*a**3*c**2*e**2*f**2/3 + 2*a**3*c**2*e*f**4 + 4*a**3*c*d**2*e**3 - 2*a**3*c*d**2*e**2*f**2 - 17*a**3*c*d*e**3*f + 3*a**3*c*d*e**2*f**3 + 3*a**3*c*e**4 + 3*a**3*c*e**3*f**2 + a**3*c*e**2*f**4 + 12*a**3*d*e**4*f + 5*a**3*d*e**3*f**3 + 6*a**3*e**5 + 4*a**3*e**4*f**2 - a**2*b**3*c*e**2*f**2 - a**2*b**3*e**3*f**2 + 4*a**2*b**2*c**3*e*f/3 + a**2*b**2*c**2*d*e**2 + 4*a**2*b**2*c**2*e**2*f/3 + a**2*b**2*c*d*e**3 + 7*a**2*b**2*c*e**3*f - 3*a**2*b**2*d*e**4 - 5*a**2*b**2*e**4*f - 16*a**2*b*c**4*d*f/3 + 7*a**2*b*c**4*f**2/3 + a**2*b*c**3*d**2*e + 16*a**2*b*c**3*d*e*f + 3*a**2*b*c**3*e**2 - 43*a**2*b*c**3*e*f**2/3 + a**2*b*c**2*d**2*e**2 - 44*a**2*b*c**2*d*e**2*f/3 - 2*a**2*b*c**2*e**3/3 + 31*a**2*b*c**2*e**2*f**2/3 - a**2*b*c**2*e*f**4 - 3*a**2*b*c*d**2*e**3 + 9*a**2*b*c*d*e**3*f + 7*a**2*b*c*e**4 - 16*a**2*b*c*e**3*f**2 - 2*a**2*b*c*e**2*f**4 - 10*a**2*b*d*e**4*f - 6*a**2*b*e**5 + 13*a**2*b*e**4*f**2 - a**2*b*e**3*f**4 + 4*a**2*c**5*f/3 + 46*a**2*c**4*d**2*f/3 + 2*a**2*c**4*d*e + a**2*c**4*d*f**2 + 41*a**2*c**4*e*f/3 - 3*a**2*c**4*f**3 - 40*a**2*c**3*d**2*e*f/3 + 3*a**2*c**3*d**2*f**3 - 5*a**2*c**3*d*e**2/3 + 9*a**2*c**3*d*e*f**2 - 32*a**2*c**3*e**2*f/3 + 29*a**2*c**3*e*f**3/3 - 6*a**2*c**2*d**2*e**2*f + a**2*c**2*d**2*e*f**3 + 10*a**2*c**2*d*e**3 - 47*a**2*c**2*d*e**2*f**2/3 - 25*a**2*c**2*e**3*f/3 + 26*a**2*c**2*e**2*f**3/3 + 2*a**2*c*d**2*e**3*f - a**2*c*d**2*e**2*f**3 - 6*a**2*c*d*e**4 + 8*a**2*c*d*e**3*f**2 + 16*a**2*c*e**4*f - 6*a**2*c*e**3*f**3 - 6*a**2*d*e**4*f**2 - 12*a**2*e**5*f - 5*a**2*e**4*f**3 + a*b**3*c*e**2*f**3 + a*b**3*e**3*f**3 - a*b**2*c**2*d*e**2*f + a*b**2*c**2*e**2*f**2/3 - a*b**2*c*d*e**3*f - 3*a*b**2*c*e**3*f**2 + 3*a*b**2*d*e**4*f + a*b**2*e**4*f**2 - a*b*c**3*d**2*e*f - 3*a*b*c**3*e**2*f + a*b*c**3*e*f**3 - a*b*c**2*d**2*e**2*f + 2*a*b*c**2*e**3*f/3 - 4*a*b*c**2*e**2*f**3 + 3*a*b*c*d**2*e**3*f - 7*a*b*c*e**4*f - 3*a*b*c*e**3*f**3 + 6*a*b*e**5*f + 2*a*b*e**4*f**3 - a*c**4*d**2*f**2 - 2*a*c**4*d*e*f - 5*a*c**4*e*f**2/3 + 7*a*c**3*d**2*e*f**2/3 + 5*a*c**3*d*e**2*f/3 - 2*a*c**3*d*e*f**3 + 7*a*c**3*e**2*f**2/3 + 6*a*c**2*d**2*e**2*f**2 - 10*a*c**2*d*e**3*f + 38*a*c**2*e**3*f**2/3 - 6*a*c*d**2*e**3*f**2 + 6*a*c*d*e**4*f + 2*a*c*d*e**3*f**3 - 19*a*c*e**4*f**2 + 6*a*e**5*f**2",
  "-29*a**6*b*c**2/3 + 58*a**6*b*c*e/3 - a**6*b*c*f**2 - 29*a**6*c**2*d/3 + 29*a**6*c**2*f/3 + 58*a**6*c*d*e/3 - a**6*c*d*f**2 - 58*a**6*c*e*f/3 + a**6*c*f**3 + 25*a**5*b**2*c**2/3 - 41*a**5*b**2*c*e/3 + 11*a**5*b*c**2*d - 13*a**5*b*c**2*f - 53*a**5*b*c*d*e/3 + 52*a**5*b*c*e*f/3 + 5*a**5*b*e**2*f + 29*a**5*c**3/3 + 8*a**5*c**2*d**2/3 + 12*a**5*c**2*d*f - 29*a**5*c**2*e/3 - 4*a**5*c**2*f**2 - 4*a**5*c*d**2*e - 31*a**5*c*d*e*f + 2*a**5*c*d*f**3 - 58*a**5*c*e**2/3 + 50*a**5*c*e*f**2/3 - a**5*c*f**4 + 5*a**5*d*e**2*f - 5*a**5*e**2*f**2 + 5*a**4*b**3*c**2/3 - 8*a**4*b**3*c*e/3 + a**4*b**3*e**2 - 25*a**4*b**2*c**2*f/3 + 41*a**4*b**2*c*e*f/3 + 2*a**4*b*c**3/3 - 11*a**4*b*c**2*d*f - 50*a**4*b*c**2*e/3 + 41*a**4*b*c**2*f**2/3 + 53*a**4*b*c*d*e*f/3 + 55*a**4*b*c*e**2/3 - 67*a**4*b*c*e*f**2/3 + a**4*b*c*f**4 - 6*a**4*b*e**3 - 16*a**4*c**3*d + 10*a**4*c**3*f - 5*a**4*c**2*d**2*f + 59*a**4*c**2*d*e/3 + 3*a**4*c**2*d*f**2 - 58*a**4*c**2*e*f/3 - 20*a**4*c**2*f**3/3 + 7*a**4*c*d**2*e*f + 26*a**4*c*d*e**2/3 + 10*a**4*c*d*e*f**2 - a**4*c*d*f**4 + 76*a**4*c*e**2*f/3 + 2*a**4*c*e*f**3/3 - 6*a**4*d*e**3 - 10*a**4*d*e**2*f**2 + a**4*e**3*f + 5*a**4*e**2*f**3 - 5*a**3*b**3*c**2*f/3 + 8*a**3*b**3*c*e*f/3 - a**3*b**3*e**2*f + a**3*b**2*c**2*e/3 - 10*a**3*b**2*c*e**2/3 + 4*a**3*b**2*e**3 - 10*a**3*b*c**3*d/3 - 4*a**3*b*c**3*f/3 + 11*a**3*b*c**2*d*e + 37*a**3*b*c**2*e*f/3 + 9*a**3*b*c**2*f**3 - 35*a**3*b*c*d*e**2/3 + 3*a**3*b*c*e**2*f - 40*a**3*b*c*e*f**3/3 + 10*a**3*b*d*e**3 - 9*a**3*b*e**3*f - 4*a**3*b*e**2*f**3 + 4*a**3*c**4/3 + 10*a**3*c**3*d**2/3 + 9*a**3*c**3*d*f + a**3*c**3*e - 50*a**3*c**3*f**2/3 - a**3*c**2*d**2*e - 2*a**3*c**2*d**2*f**2/3 - 8*a**3*c**2*d*e*f/3 - 16*a**3*c**2*d*f**3/3 - 16*a**3*c**2*e**2/3 + 41*a**3*c**2*e*f**2/3 + a**3*c**2*f**4 + 4*a**3*c*d**2*e**2 - 2*a**3*c*d**2*e*f**2 - 61*a**3*c*d*e**2*f/3 + 5*a**3*c*d*e*f**3/3 + 4*a**3*c*e**3/3 - 4*a**3*c*e**2*f**2/3 + 2*a**3*c*e*f**4 + 12*a**3*d*e**3*f + 5*a**3*d*e**2*f**3 + 6*a**3*e**4 + 4*a**3*e**3*f**2 - a**2*b**3*e**2*f**2 - a**2*b**2*c**2*e*f/3 + a**2*b**2*c*d*e**2 + 14*a**2*b**2*c*e**2*f/3 - 3*a**2*b**2*d*e**3 - 5*a**2*b**2*e**3*f + 10*a**2*b*c**3*d*f/3 + 2*a**2*b*c**3*f**2/3 + a**2*b*c**2*d**2*e - 11*a**2*b*c**2*d*e*f - 3*a**2*b*c**2*e**2 + 10*a**2*b*c**2*e*f**2/3 - 3*a**2*b*c*d**2*e**2 + 35*a**2*b*c*d*e**2*f/3 + 26*a**2*b*c*e**3/3 - 49*a**2*b*c*e**2*f**2/3 - a**2*b*c*e*f**4 - 10*a**2*b*d*e**3*f - 6*a**2*b*e**4 + 13*a**2*b*e**3*f**2 - a**2*b*e**2*f**4 - 4*a**2*c**4*f/3 - 7*a**2*c**3*d**2*f/3 - 4*a**2*c**3*d*e + 7*a**2*c**3*d*f**2 + 7*a**2*c**3*e*f/3 - 3*a**2*c**3*f**3 - 20*a**2*c**2*d**2*e*f/3 + 3*a**2*c**2*d**2*f**3 + 35*a**2*c**2*d*e**2/3 - 15*a**2*c**2*d*e*f**2 - 37*a**2*c**2*e**2*f/3 + 46*a**2*c**2*e*f**3/3 + 2*a**2*c*d**2*e**2*f - a**2*c*d**2*e*f**3 - 6*a**2*c*d*e**3 + 29*a**2*c*d*e**2*f**2/3 + 58*a**2*c*e**3*f/3 - 14*a**2*c*e**2*f**3/3 - 6*a**2*d*e**3*f**2 - 12*a**2*e**4*f - 5*a**2*e**3*f**3 + a*b**3*e**2*f**3 - a*b**2*c*d*e**2*f - 4*a*b**2*c*e**2*f**2/3 + 3*a*b**2*d*e**3*f + a*b**2*e**3*f**2 - a*b*c**2*d**2*e*f + 3*a*b*c**2*e**2*f + a*b*c**2*e*f**3 + 3*a*b*c*d**2*e**2*f - 26*a*b*c*e**3*f/3 - 5*a*b*c*e**2*f**3 + 6*a*b*e**4*f + 2*a*b*e**3*f**3 - a*c**3*d**2*f**2 + 4*a*c**3*d*e*f - 10*a*c**3*e*f**2/3 + 23*a*c**2*d**2*e*f**2/3 - 35*a*c**2*d*e**2*f/3 - 2*a*c**2*d*e*f**3 + 53*a*c**2*e**2*f**2/3 - 6*a*c*d**2*e**2*f**2 + 6*a*c*d*e**3*f + 2*a*c*d*e**2*f**3 - 62*a*c*e**3*f**2/3 + 6*a*e**4*f**2",
  "6*a**8*b*c + 2*a**8*b*e + 6*a**8*c*d - 6*a**8*c*f + 2*a**8*d*e - 2*a**8*e*f - 4*a**7*b**2*c - a**7*b**2*e - 5*a**7*b*c*d + 9*a**7*b*c*f - a**7*b*d*e + 3*a**7*b*e*f - 6*a**7*c**2 - a**7*c*d**2 - 6*a**7*c*d*f - 8*a**7*c*e + a**7*c*f**2 - 2*a**7*d*e*f - 2*a**7*e**2 + 4*a**6*b**2*c*f + a**6*b**2*e*f + 2*a**6*b*c**2 + 5*a**6*b*c*d*f + 65*a**6*b*c*e/3 - 7*a**6*b*c*f**2 + a**6*b*d*e*f - a**6*b*e**2/3 - 2*a**6*b*e*f**2 + 11*a**6*c**2*d - 9*a**6*c**2*f + a**6*c*d**2*f + 65*a**6*c*d*e/3 - 3*a**6*c*d*f**2 - 41*a**6*c*e*f/3 + 4*a**6*c*f**3 - 4*a**6*d*e**2/3 - 2*a**6*d*e*f**2 + 10*a**6*e**2*f/3 + 2*a**6*e*f**3 + a**5*b**2*c**2 - 49*a**5*b**2*c*e/3 - a**5*b**2*e**2/3 + 4*a**5*b*c**2*f - 22*a**5*b*c*d*e + 11*a**5*b*c*e*f - 7*a**5*b*c*f**3 - a**5*b*d*e**2/3 + 20*a**5*b*e**2*f/3 - 2*a**5*b*e*f**3 - 14*a**5*c**3 + 7*a**5*c**2*d**2 - 23*a**5*c**2*d*f - 56*a**5*c**2*e/3 + 17*a**5*c**2*f**2 - 41*a**5*c*d**2*e/3 - 22*a**5*c*d*e*f + 3*a**5*c*d*f**3 - 52*a**5*c*e**2/3 + 21*a**5*c*e*f**2 + a**5*c*f**4 + 8*a**5*d*e**2*f + 2*a**5*d*e*f**3 + 4*a**5*e**3/3 - 14*a**5*e**2*f**2/3 + 3*a**4*b**3*c**2 - 14*a**4*b**3*c*e/3 + 5*a**4*b**3*e**2/3 - a**4*b**2*c**2*f + 49*a**4*b**2*c*e*f/3 + a**4*b**2*e**2*f/3 - 4*a**4*b*c**3 - 14*a**4*b*c**2*e/3 - 12*a**4*b*c**2*f**2 + 22*a**4*b*c*d*e*f + 71*a**4*b*c*e**2/3 - 59*a**4*b*c*e*f**2/3 - a**4*b*c*f**4 + a**4*b*d*e**2*f/3 - 37*a**4*b*e**3/3 - 8*a**4*b*e**2*f**2/3 - a**4*b*e*f**4 - 6*a**4*c**3*d + 25*a**4*c**3*f - 3*a**4*c**2*d**2*f + 47*a**4*c**2*d*e + 16*a**4*c**2*d*f**2 - 4*a**4*c**2*e*f - 2*a**4*c**2*f**3 + 26*a**4*c*d**2*e*f + 25*a**4*c*d*e**2/3 - 5*a**4*c*d*e*f**2 + 85*a**4*c*e**2*f/3 + 2*a**4*c*e*f**3/3 - 32*a**4*d*e**3/3 - 12*a**4*d*e**2*f**2 + 8*a**4*e**3*f/3 + 10*a**4*e**2*f**3/3 - 3*a**3*b**3*c**2*f + 14*a**3*b**3*c*e*f/3 - 5*a**3*b**3*e**2*f/3 + a**3*b**2*c**2*e - a**3*b**2*c*e**2/3 + 25*a**3*b**2*e**3/3 - 6*a**3*b*c**3*d + 5*a**3*b*c**3*f + 61*a**3*b*c**2*d*e/3 - 20*a**3*b*c**2*e*f/3 + 6*a**3*b*c**2*f**3 - 23*a**3*b*c*d*e**2 + 11*a**3*b*c*e**2*f/3 - 13*a**3*b*c*e*f**3 + 50*a**3*b*d*e**3/3 - 20*a**3*b*e**3*f - 11*a**3*b*e**2*f**3/3 + 2*a**3*c**4 + 8*a**3*c**3*d**2 + 2*a**3*c**3*d*f + 8*a**3*c**3*e/3 - 11*a**3*c**3*f**2 - 37*a**3*c**2*d**2*e/3 - 4*a**3*c**2*d**2*f**2 - 33*a**3*c**2*d*e*f - 4*a**3*c**2*d*f**3 - 13*a**3*c**2*e**2 + 59*a**3*c**2*e*f**2/3 + 6*a**3*c*d**2*e**2 - 34*a**3*c*d**2*e*f**2/3 - 88*a**3*c*d*e**2*f/3 + 16*a**3*c*d*e*f**3/3 + 25*a**3*c*e**3/3 - 14*a**3*c*e**2*f**2/3 + 64*a**3*d*e**3*f/3 + 16*a**3*d*e**2*f**3/3 + 32*a**3*e**4/3 + 4*a**3*e**3*f**2/3 - a**2*b**2*c**2*e*f + 4*a**2*b**2*c*e**2*f/3 - 6*a**2*b**2*d*e**3 - 41*a**2*b**2*e**3*f/3 + 6*a**2*b*c**3*d*f - a**2*b*c**3*f**2 - 61*a**2*b*c**2*d*e*f/3 - 4*a**2*b*c**2*e**2 + 34*a**2*b*c**2*e*f**2/3 - 6*a**2*b*c*d**2*e**2 + 23*a**2*b*c*d*e**2*f + 10*a**2*b*c*e**3 - 82*a**2*b*c*e**2*f**2/3 - 50*a**2*b*d*e**3*f/3 - 32*a**2*b*e**4/3 + 97*a**2*b*e**3*f**2/3 - 2*a**2*c**4*f - 8*a**2*c**3*d**2*f - 4*a**2*c**3*d*e + 4*a**2*c**3*d*f**2 - 5*a**2*c**3*e*f/3 + 28*a**2*c**2*d**2*e*f/3 + 16*a**2*c**2*d*e**2 - 14*a**2*c**2*d*e*f**2 + 5*a**2*c**2*e**2*f/3 + 3*a**2*c**2*e*f**3 + 14*a**2*c*d**2*e**2*f/3 - a**2*c*d**2*e*f**3 - 32*a**2*c*d*e**3/3 + 21*a**2*c*d*e**2*f**2 + 64*a**2*c*e**3*f/3 - 19*a**2*c*e**2*f**3/3 - 32*a**2*d*e**3*f**2/3 - 64*a**2*e**4*f/3 - 16*a**2*e**3*f**3/3 - a*b**2*c*e**2*f**2 + 6*a*b**2*d*e**3*f + 16*a*b**2*e**3*f**2/3 + 4*a*b*c**2*e**2*f + 6*a*b*c*d**2*e**2*f - 10*a*b*c*e**3*f + 32*a*b*e**4*f/3 + 4*a*c**3*d*e*f - a*c**3*e*f**2 + 3*a*c**2*d**2*e*f**2 - 16*a*c**2*d*e**2*f + 34*a*c**2*e**2*f**2/3 - 32*a*c*d**2*e**2*f**2/3 + 32*a*c*d*e**3*f/3 - 89*a*c*e**3*f**2/3 + 32*a*e**4*f**2/3",
  "-10*a**6*b*c**2/3 + 5*a**6*b*c*e - 2*a**6*b*e**2/3 - 10*a**6*c**2*d/3 + 10*a**6*c**2*f/3 + 5*a**6*c*d*e - 5*a**6*c*e*f - 2*a**6*d*e**2/3 + 2*a**6*e**2*f/3 + 8*a**5*b**2*c**2/3 - 4*a**5*b**2*c*e + a**5*b**2*e**2/3 + 5*a**5*b*c**2*d - 3*a**5*b*c**2*f - 22*a**5*b*c*d*e/3 + 11*a**5*b*c*e*f/3 + a**5*b*d*e**2/3 + a**5*b*e**2*f/3 + 10*a**5*c**3/3 + 7*a**5*c**2*d**2/3 + 4*a**5*c**2*d*f - 5*a**5*c**2*e/3 - 3*a**5*c**2*f**2 - 10*a**5*c*d**2*e/3 - 7*a**5*c*d*e*f - 13*a**5*c*e**2/3 + 16*a**5*c*e*f**2/3 + 2*a**5*d*e**2*f + 2*a**5*e**3/3 - 4*a**5*e**2*f**2/3 + a**4*b**3*c**2/3 - 2*a**4*b**3*c*e/3 + a**4*b**3*e**2/3 - 8*a**4*b**2*c**2*f/3 + 4*a**4*b**2*c*e*f - a**4*b**2*e**2*f/3 - 8*a**4*b*c**3/3 - 5*a**4*b*c**2*d*f + 19*a**4*b*c**2*e/3 + 16*a**4*b*c**2*f**2/3 + 22*a**4*b*c*d*e*f/3 - a**4*b*c*e**2 - 8*a**4*b*c*e*f**2 - a**4*b*d*e**2*f/3 - 2*a**4*b*e**3/3 + 2*a**4*b*e**2*f**2/3 - 8*a**4*c**3*d + 3*a**4*c**3*f - 5*a**4*c**2*d**2*f + 43*a**4*c**2*d*e/3 - 44*a**4*c**2*e*f/3 - a**4*c**2*f**3/3 + 7*a**4*c*d**2*e*f - 2*a**4*c*d*e**2 + 2*a**4*c*d*e*f**2 + 43*a**4*c*e**2*f/3 - a**4*c*e*f**3/3 - a**4*d*e**3/3 - 2*a**4*d*e**2*f**2 - 5*a**4*e**3*f/3 + 2*a**4*e**2*f**3/3 + a**3*b**4*c*e - a**3*b**4*e**2 - a**3*b**3*c**2*f/3 + 2*a**3*b**3*c*e*f/3 - a**3*b**3*e**2*f/3 + a**3*b**2*c**3 - 16*a**3*b**2*c**2*e/3 + 5*a**3*b**2*c*e**2/3 + 5*a**3*b**2*e**3/3 + a**3*b*c**3*d/3 + a**3*b*c**3*f/3 - 7*a**3*b*c**2*d*e/3 + a**3*b*c**2*e*f/3 + a**3*b*c**2*f**3 - 7*a**3*b*c*d*e**2/3 + 7*a**3*b*c*e**2*f/3 - 2*a**3*b*c*e*f**3/3 + 10*a**3*b*d*e**3/3 - 3*a**3*b*e**3*f - a**3*b*e**2*f**3/3 + 5*a**3*c**4/3 + 5*a**3*c**3*d**2/3 + 9*a**3*c**3*d*f - 2*a**3*c**3*e/3 - 19*a**3*c**3*f**2/3 - 17*a**3*c**2*d**2*e/3 + 8*a**3*c**2*d**2*f**2/3 - 46*a**3*c**2*d*e*f/3 - 2*a**3*c**2*d*f**3/3 - 26*a**3*c**2*e**2/3 + 47*a**3*c**2*e*f**2/3 + 3*a**3*c*d**2*e**2 - 11*a**3*c*d**2*e*f**2/3 + 2*a**3*c*d*e**2*f/3 + 16*a**3*c*e**3/3 - 10*a**3*c*e**2*f**2 + 2*a**3*d*e**3*f/3 + 2*a**3*d*e**2*f**3/3 + a**3*e**4/3 + 5*a**3*e**3*f**2/3 - a**2*b**4*c*e*f + 2*a**2*b**4*e**2*f - a**2*b**3*c*e**2 - a**2*b**2*c**3*f - 2*a**2*b**2*c**2*d*e + 19*a**2*b**2*c**2*e*f/3 + 6*a**2*b**2*c*d*e**2 - 6*a**2*b**2*c*e**2*f - 4*a**2*b**2*d*e**3 + 2*a**2*b**2*e**3*f/3 - a**2*b*c**3*d**2 - a**2*b*c**3*d*f/3 - a**2*b*c**3*e + 7*a**2*b*c**3*f**2/3 + 6*a**2*b*c**2*d**2*e + 7*a**2*b*c**2*d*e*f/3 + 5*a**2*b*c**2*e**2 - 20*a**2*b*c**2*e*f**2/3 - 4*a**2*b*c*d**2*e**2 + 7*a**2*b*c*d*e**2*f/3 - 5*a**2*b*c*e**3/3 - 4*a**2*b*c*e**2*f**2/3 - 10*a**2*b*d*e**3*f/3 - a**2*b*e**4/3 + 11*a**2*b*e**3*f**2/3 - 5*a**2*c**4*f/3 - 5*a**2*c**3*d**2*f/3 - a**2*c**3*d*e - a**2*c**3*d*f**2 - 2*a**2*c**3*e*f/3 + 16*a**2*c**2*d**2*e*f/3 + 7*a**2*c**2*d*e**2/3 + a**2*c**2*d*e*f**2 + 35*a**2*c**2*e**2*f/3 + 2*a**2*c**2*e*f**3/3 - 8*a**2*c*d**2*e**2*f/3 - a**2*c*d*e**3/3 + 4*a**2*c*d*e**2*f**2/3 - 20*a**2*c*e**3*f/3 - a**2*d*e**3*f**2/3 - 2*a**2*e**4*f/3 - 2*a**2*e**3*f**3/3 - a*b**4*e**2*f**2 + a*b**3*c*e**2*f + 2*a*b**2*c**2*d*e*f - a*b**2*c**2*e*f**2 - 6*a*b**2*c*d*e**2*f + 13*a*b**2*c*e**2*f**2/3 + 4*a*b**2*d*e**3*f - 7*a*b**2*e**3*f**2/3 + a*b*c**3*d**2*f + a*b*c**3*e*f - 6*a*b*c**2*d**2*e*f - 5*a*b*c**2*e**2*f + 4*a*b*c*d**2*e**2*f + 5*a*b*c*e**3*f/3 + a*b*e**4*f/3 + a*c**3*d*e*f + 4*a*c**3*e*f**2/3 + a*c**2*d**2*e*f**2/3 - 7*a*c**2*d*e**2*f/3 - 3*a*c**2*e**2*f**2 - a*c*d**2*e**2*f**2/3 + a*c*d*e**3*f/3 + 4*a*c*e**3*f**2/3 + a*e**4*f**2/3",
  "a**6*b*c*f + a**6*c*d*f - a**6*c*f**2 + 2*a**5*b*c**2 - 5*a**5*b*c*e - 5*a**5*b*e**2 + 2*a**5*c**2*d - 3*a**5*c**2*f - 5*a**5*c*d*e - 2*a**5*c*d*f**2 + 4*a**5*c*e*f + a**5*c*f**3 - 5*a**5*d*e**2 + 5*a**5*e**2*f - a**4*b**4*c + a**4*b**4*e + 7*a**4*b**2*c*e - 3*a**4*b*c**2*d + 3*a**4*b*c**2*f + 11*a**4*b*c*d*e - 12*a**4*b*c*e*f - a**4*b*c*f**3 - 5*a**4*c**3 + a**4*c**2*d**2 - 6*a**4*c**2*d*f + 5*a**4*c**2*e + 4*a**4*c**2*f**2 + a**4*c*d**2*e + 8*a**4*c*d*e*f + a**4*c*d*f**3 + 10*a**4*c*e**2 - 2*a**4*c*e*f**2 + 10*a**4*d*e**2*f + 5*a**4*e**3 - 5*a**4*e**2*f**2 + a**3*b**4*c*f - a**3*b**4*e*f + a**3*b**3*c*e - 3*a**3*b**3*e**2 + 2*a**3*b**2*c**2*d - 5*a**3*b**2*c*d*e - 7*a**3*b**2*c*e*f - a**3*b**2*d*e**2 - 3*a**3*b*c**2*d**2 + 3*a**3*b*c**2*d*f - 2*a**3*b*c**2*e - 5*a**3*b*c**2*f**2 - a**3*b*c*d**2*e - 11*a**3*b*c*d*e*f + 3*a**3*b*c*e**2 + 16*a**3*b*c*e*f**2 - a**3*b*e**3 + 4*a**3*b*e**2*f**2 + 6*a**3*c**3*d + 2*a**3*c**3*f + 2*a**3*c**2*d**2*f - 11*a**3*c**2*d*e + 4*a**3*c**2*d*f**2 + 9*a**3*c**2*e*f - a**3*c**2*f**3 - 2*a**3*c*d**2*e*f - a**3*c*d*e**2 - 3*a**3*c*d*e*f**2 - 16*a**3*c*e**2*f - 2*a**3*c*e*f**3 - 5*a**3*d*e**2*f**2 - 10*a**3*e**3*f - a**2*b**3*c*e*f + 4*a**2*b**3*e**2*f - 2*a**2*b**2*c**2*d*f + 5*a**2*b**2*c*d*e*f + a**2*b**2*d*e**2*f + a**2*b**2*e**3 + 3*a**2*b*c**2*d**2*f - a**2*b*c**2*d*e + 3*a**2*b*c**2*e*f + a**2*b*c*d**2*e*f + 6*a**2*b*c*d*e**2 - 8*a**2*b*c*e**2*f + a**2*b*c*e*f**3 - 6*a**2*b*d*e**3 + 3*a**2*b*e**3*f + a**2*b*e**2*f**3 - a**2*c**3*d**2 - 6*a**2*c**3*d*f - a**2*c**3*e + 3*a**2*c**3*f**2 + 5*a**2*c**2*d**2*e - 3*a**2*c**2*d**2*f**2 + 9*a**2*c**2*d*e*f + 4*a**2*c**2*e**2 - 14*a**2*c**2*e*f**2 - 6*a**2*c*d**2*e**2 + a**2*c*d**2*e*f**2 + 3*a**2*c*d*e**2*f - 6*a**2*c*e**3 + 6*a**2*c*e**2*f**2 + 5*a**2*e**3*f**2 - a*b**3*e**2*f**2 - a*b**2*e**3*f + a*b*c**2*d*e*f - a*b*c**2*e*f**2 - 6*a*b*c*d*e**2*f + 5*a*b*c*e**2*f**2 + 6*a*b*d*e**3*f - 2*a*b*e**3*f**2 + a*c**3*d**2*f + a*c**3*e*f - 5*a*c**2*d**2*e*f + 2*a*c**2*d*e*f**2 - 4*a*c**2*e**2*f + 6*a*c*d**2*e**2*f - 2*a*c*d*e**2*f**2 + 6*a*c*e**3*f",
  "-8*a**7*b*c - 2*a**7*b*e - 8*a**7*c*d + 8*a**7*c*f - 2*a**7*d*e + 2*a**7*e*f + 5*a**6*b**2*c + a**6*b**2*e + 6*a**6*b*c*d - 13*a**6*b*c*f + a**6*b*d*e - 3*a**6*b*e*f + 8*a**6*c**2 + a**6*c*d**2 + 7*a**6*c*d*f + 10*a**6*c*e + 2*a**6*d*e*f + 2*a**6*e**2 - 5*a**5*b**2*c*f - a**5*b**2*e*f - 6*a**5*b*c**2 - 6*a**5*b*c*d*f + 7*a**5*b*c*e + 8*a**5*b*c*f**2 - a**5*b*d*e*f + 17*a**5*b*e**2 + a**5*b*e*f**2 - 18*a**5*c**2*d + 17*a**5*c**2*f - a**5*c*d**2*f + 8*a**5*c*d*e + 6*a**5*c*d*f**2 - 17*a**5*c*e*f - 6*a**5*c*f**3 + 18*a**5*d*e**2 + a**5*d*e*f**2 - 20*a**5*e**2*f - a**5*e*f**3 + 6*a**4*b**2*c**2 - 18*a**4*b**2*c*e - 5*a**4*b**2*e**2 + 12*a**4*b*c**2*d - 15*a**4*b*c**2*f - 31*a**4*b*c*d*e + 34*a**4*b*c*e*f + 10*a**4*b*c*f**3 - 5*a**4*b*d*e**2 + 6*a**4*b*e**2*f + 2*a**4*b*e*f**3 + 23*a**4*c**3 - 4*a**4*c**2*d**2 + 29*a**4*c**2*d*f - 8*a**4*c**2*e - 23*a**4*c**2*f**2 - 3*a**4*c*d**2*e - 12*a**4*c*d*e*f - 4*a**4*c*d*f**3 - 29*a**4*c*e**2 - 2*a**4*c*e*f**2 - 2*a**4*c*f**4 - 34*a**4*d*e**2*f - 18*a**4*e**3 + 15*a**4*e**2*f**2 - a**4*e*f**4 - 3*a**3*b**3*c*e + 3*a**3*b**3*e**2 - 6*a**3*b**2*c**2*f + 2*a**3*b**2*c*d*e + 18*a**3*b**2*c*e*f + 8*a**3*b**2*d*e**2 + 5*a**3*b**2*e**2*f - 3*a**3*b*c**3 + 2*a**3*b*c**2*d**2 - 12*a**3*b*c**2*d*f + 12*a**3*b*c**2*e + 22*a**3*b*c**2*f**2 + 8*a**3*b*c*d**2*e + 31*a**3*b*c*d*e*f - 10*a**3*b*c*e**2 - 40*a**3*b*c*e*f**2 + 3*a**3*b*c*f**4 + 5*a**3*b*d*e**2*f + 8*a**3*b*e**3 - 13*a**3*b*e**2*f**2 + 2*a**3*b*e*f**4 - 19*a**3*c**3*d - 13*a**3*c**3*f - 7*a**3*c**2*d**2*f + 23*a**3*c**2*d*e - 14*a**3*c**2*d*f**2 - 41*a**3*c**2*e*f - 2*a**3*c**2*f**3 + 3*a**3*c*d**2*e*f + 8*a**3*c*d*e**2 + 6*a**3*c*d*e*f**2 - a**3*c*d*f**4 + 34*a**3*c*e**2*f + 8*a**3*c*e*f**3 + 14*a**3*d*e**2*f**2 - a**3*d*e*f**4 + 34*a**3*e**3*f + 2*a**3*e**2*f**3 + 3*a**2*b**3*c*e*f - 6*a**2*b**3*e**2*f - 2*a**2*b**2*c*d*e*f + 3*a**2*b**2*c*e**2 - 8*a**2*b**2*d*e**2*f + a**2*b**2*e**2*f**2 + 3*a**2*b*c**3*f - 2*a**2*b*c**2*d**2*f + 6*a**2*b*c**2*d*e - 15*a**2*b*c**2*e*f - a**2*b*c**2*f**3 - 8*a**2*b*c*d**2*e*f - 19*a**2*b*c*d*e**2 + 26*a**2*b*c*e**2*f - a**2*b*c*e*f**3 + 16*a**2*b*d*e**3 - 12*a**2*b*e**3*f - 10*a**2*b*e**2*f**3 + 3*a**2*c**3*d**2 + 19*a**2*c**3*d*f + 3*a**2*c**3*e - 10*a**2*c**3*f**2 - 19*a**2*c**2*d**2*e + 11*a**2*c**2*d**2*f**2 - 16*a**2*c**2*d*e*f + 3*a**2*c**2*d*f**3 - 19*a**2*c**2*e**2 + 50*a**2*c**2*e*f**2 + 16*a**2*c*d**2*e**2 - 2*a**2*c*d**2*e*f**2 - 12*a**2*c*d*e**2*f - 2*a**2*c*d*e*f**3 + 16*a**2*c*e**3 - 10*a**2*c*e**2*f**2 + a**2*c*e*f**4 + 2*a**2*d*e**2*f**3 - 14*a**2*e**3*f**2 + a**2*e**2*f**4 + 3*a*b**3*e**2*f**2 - 3*a*b**2*c*e**2*f - a*b**2*e**2*f**3 - 6*a*b*c**2*d*e*f + 3*a*b*c**2*e*f**2 + 19*a*b*c*d*e**2*f - 16*a*b*c*e**2*f**2 - 16*a*b*d*e**3*f + 4*a*b*e**3*f**2 - 3*a*c**3*d**2*f - 3*a*c**3*e*f + 19*a*c**2*d**2*e*f - 7*a*c**2*d*e*f**2 + 19*a*c**2*e**2*f - a*c**2*e*f**3 - 16*a*c*d**2*e**2*f + 2*a*c*d**2*e*f**3 + 4*a*c*d*e**2*f**2 - 16*a*c*e**3*f + 5*a*c*e**2*f**3 - 2*a*e**3*f**3",
  "2*a**7*b*c - 2*a**7*b*e + 2*a**7*c*d - 2*a**7*c*f - 2*a**7*d*e + 2*a**7*e*f + a**6*b**2*e + a**6*b*c*d - 7*a**6*b*c*f + a**6*b*d*e + a**6*b*e*f - 2*a**6*c**2 + a**6*c*d**2 - 12*a**6*c*d*f + 9*a**6*c*f**2 + 6*a**6*d*e*f + 2*a**6*e**2 - 4*a**6*e*f**2 - a**5*b**3*c + a**5*b**3*e - a**5*b**2*e*f - 32*a**5*b*c**2 - a**5*b*c*d*f + 33*a**5*b*c*e - a**5*b*d*e*f + 34*a**5*b*e**2 + 2*a**5*b*e*f**2 - 32*a**5*c**2*d + 39*a**5*c**2*f - a**5*c*d**2*f + 31*a**5*c*d*e + 16*a**5*c*d*f**2 - 25*a**5*c*e*f - 7*a**5*c*f**3 + 35*a**5*d*e**2 - 6*a**5*d*e*f**2 - 41*a**5*e**2*f + 2*a**5*e*f**3 + a**4*b**3*c*f - a**4*b**3*e*f + 21*a**4*b**2*c**2 - 52*a**4*b**2*c*e - 6*a**4*b**2*e**2 + 39*a**4*b*c**2*d - 25*a**4*b*c**2*f - 80*a**4*b*c*d*e + 78*a**4*b*c*e*f + 5*a**4*b*c*f**3 - a**4*b*d*e**2 + 2*a**4*b*e**2*f - a**4*b*e*f**3 + 43*a**4*c**3 + 3*a**4*c**2*d**2 + 69*a**4*c**2*d*f - 9*a**4*c**2*e - 45*a**4*c**2*f**2 - 10*a**4*c*d**2*e - 45*a**4*c*d*e*f - 6*a**4*c*d*f**3 - 68*a**4*c*e**2 + 11*a**4*c*e*f**2 - 70*a**4*d*e**2*f + 2*a**4*d*e*f**3 - 35*a**4*e**3 + 41*a**4*e**2*f**2 - 8*a**3*b**3*c*e + 13*a**3*b**3*e**2 - 21*a**3*b**2*c**2*f + 52*a**3*b**2*c*e*f + 21*a**3*b**2*d*e**2 + 6*a**3*b**2*e**2*f - 8*a**3*b*c**3 - 5*a**3*b*c**2*d**2 - 39*a**3*b*c**2*d*f + 32*a**3*b*c**2*e + 57*a**3*b*c**2*f**2 + 21*a**3*b*c*d**2*e + 80*a**3*b*c*d*e*f - 19*a**3*b*c*e**2 - 103*a**3*b*c*e*f**2 + a**3*b*d*e**2*f + 7*a**3*b*e**3 - 28*a**3*b*e**2*f**2 - 40*a**3*c**3*d - 19*a**3*c**3*f - 27*a**3*c**2*d**2*f + 72*a**3*c**2*d*e - 37*a**3*c**2*d*f**2 - 107*a**3*c**2*e*f + 8*a**3*c**2*f**3 + 19*a**3*c*d**2*e*f + 7*a**3*c*d*e**2 + 14*a**3*c*d*e*f**2 + 109*a**3*c*e**2*f + 14*a**3*c*e*f**3 + 35*a**3*d*e**2*f**2 + 70*a**3*e**3*f - 2*a**3*e**2*f**3 + 8*a**2*b**3*c*e*f - 21*a**2*b**3*e**2*f + 8*a**2*b**2*c*e**2 - 21*a**2*b**2*d*e**2*f - 5*a**2*b**2*e**3 + 8*a**2*b*c**3*f + 5*a**2*b*c**2*d**2*f + 16*a**2*b*c**2*d*e - 40*a**2*b*c**2*e*f - 21*a**2*b*c*d**2*e*f - 58*a**2*b*c*d*e**2 + 59*a**2*b*c*e**2*f - 8*a**2*b*c*e*f**3 + 44*a**2*b*d*e**3 - 23*a**2*b*e**3*f - 8*a**2*b*e**2*f**3 + 8*a**2*c**3*d**2 + 40*a**2*c**3*d*f + 8*a**2*c**3*e - 24*a**2*c**3*f**2 - 53*a**2*c**2*d**2*e + 24*a**2*c**2*d**2*f**2 - 56*a**2*c**2*d*e*f - 48*a**2*c**2*e**2 + 116*a**2*c**2*e*f**2 + 44*a**2*c*d**2*e**2 - 9*a**2*c*d**2*e*f**2 - 23*a**2*c*d*e**2*f + 44*a**2*c*e**3 - 41*a**2*c*e**2*f**2 - 35*a**2*e**3*f**2 + 8*a*b**3*e**2*f**2 - 8*a*b**2*c*e**2*f + 5*a*b**2*e**3*f - 16*a*b*c**2*d*e*f + 8*a*b*c**2*e*f**2 + 58*a*b*c*d*e**2*f - 40*a*b*c*e**2*f**2 - 44*a*b*d*e**3*f + 16*a*b*e**3*f**2 - 8*a*c**3*d**2*f - 8*a*c**3*e*f + 53*a*c**2*d**2*e*f - 16*a*c**2*d*e*f**2 + 48*a*c**2*e**2*f - 44*a*c*d**2*e**2*f + 16*a*c*d*e**2*f**2 - 44*a*c*e**3*f",
  "a**7*b*c + a**7*c*d - a**7*c*f - a**6*b**2*c - 2*a**6*b*c*d + 2*a**6*b*c*f - a**6*c**2 - a**6*c*d**2 - a**6*c*e + a**5*b**2*c*f + 5*a**5*b*c**2 + 2*a**5*b*c*d*f - 4*a**5*b*c*e - 2*a**5*b*c*f**2 - 5*a**5*b*e**2 + 7*a**5*c**2*d - 6*a**5*c**2*f + 2*a**5*c*d**2*f - 4*a**5*c*d*e - 2*a**5*c*d*f**2 + 6*a**5*c*e*f + a**5*c*f**3 - 5*a**5*d*e**2 + 5*a**5*e**2*f - 3*a**4*b**2*c**2 + 7*a**4*b**2*c*e + a**4*b**2*e**2 - 5*a**4*b*c**2*d + 3*a**4*b*c**2*f + 10*a**4*b*c*d*e - 10*a**4*b*c*e*f - a**4*b*c*f**3 + a**4*b*d*e**2 - a**4*b*e**2*f - 6*a**4*c**3 - a**4*c**2*d**2 - 12*a**4*c**2*d*f + 8*a**4*c**2*f**2 + 2*a**4*c*d**2*e - a**4*c*d**2*f**2 + 5*a**4*c*d*e*f + a**4*c*d*f**3 + 10*a**4*c*e**2 - 3*a**4*c*e*f**2 + 10*a**4*d*e**2*f + 5*a**4*e**3 - 5*a**4*e**2*f**2 + a**3*b**3*c*e - 2*a**3*b**3*e**2 + 3*a**3*b**2*c**2*f - 7*a**3*b**2*c*e*f - 3*a**3*b**2*d*e**2 - a**3*b**2*e**2*f + a**3*b*c**3 + a**3*b*c**2*d**2 + 5*a**3*b*c**2*d*f - 4*a**3*b*c**2*e - 8*a**3*b*c**2*f**2 - 3*a**3*b*c*d**2*e - 10*a**3*b*c*d*e*f + 3*a**3*b*c*e**2 + 13*a**3*b*c*e*f**2 - a**3*b*d*e**2*f - a**3*b*e**3 + 5*a**3*b*e**2*f**2 + 5*a**3*c**3*d + 3*a**3*c**3*f + 4*a**3*c**2*d**2*f - 9*a**3*c**2*d*e + 5*a**3*c**2*d*f**2 + 15*a**3*c**2*e*f - a**3*c**2*f**3 - 3*a**3*c*d**2*e*f - a**3*c*d*e**2 - a**3*c*d*e*f**2 - 15*a**3*c*e**2*f - 2*a**3*c*e*f**3 - 5*a**3*d*e**2*f**2 - 10*a**3*e**3*f - a**2*b**3*c*e*f + 3*a**2*b**3*e**2*f - a**2*b**2*c*e**2 + 3*a**2*b**2*d*e**2*f + a**2*b**2*e**3 - a**2*b*c**3*f - a**2*b*c**2*d**2*f - 2*a**2*b*c**2*d*e + 5*a**2*b*c**2*e*f + 3*a**2*b*c*d**2*e*f + 8*a**2*b*c*d*e**2 - 8*a**2*b*c*e**2*f + a**2*b*c*e*f**3 - 6*a**2*b*d*e**3 + 3*a**2*b*e**3*f + a**2*b*e**2*f**3 - a**2*c**3*d**2 - 5*a**2*c**3*d*f - a**2*c**3*e + 3*a**2*c**3*f**2 + 7*a**2*c**2*d**2*e - 3*a**2*c**2*d**2*f**2 + 7*a**2*c**2*d*e*f + 6*a**2*c**2*e**2 - 15*a**2*c**2*e*f**2 - 6*a**2*c*d**2*e**2 + a**2*c*d**2*e*f**2 + 3*a**2*c*d*e**2*f - 6*a**2*c*e**3 + 5*a**2*c*e**2*f**2 + 5*a**2*e**3*f**2 - a*b**3*e**2*f**2 + a*b**2*c*e**2*f - a*b**2*e**3*f + 2*a*b*c**2*d*e*f - a*b*c**2*e*f**2 - 8*a*b*c*d*e**2*f + 5*a*b*c*e**2*f**2 + 6*a*b*d*e**3*f - 2*a*b*e**3*f**2 + a*c**3*d**2*f + a*c**3*e*f - 7*a*c**2*d**2*e*f + 2*a*c**2*d*e*f**2 - 6*a*c**2*e**2*f + 6*a*c*d**2*e**2*f - 2*a*c*d*e**2*f**2 + 6*a*c*e**3*f",
  "-a**6*b*c - a**6*c*d + a**6*c*f + a**5*b**2*c + 2*a**5*b*c*d - a**5*b*c*f + a**5*c**2 + a**5*c*d**2 + a**5*c*d*f + a**5*c*e - a**5*c*f**2 - a**4*b**2*c*f - a**4*b*c**2 - 2*a**4*b*c*d*f + 2*a**4*b*c*f**2 - 3*a**4*c**2*d + a**4*c**2*f - 2*a**4*c*d**2*f - 3*a**4*c*e*f + a**3*b**4*e + a**3*b**3*c*d - a**3*b**2*c**2 - a**3*b**2*e**2 + a**3*b*c**2*f - a**3*b*c*e*f - a**3*b*d*e**2 + a**3*b*e**2*f + a**3*c**2*d**2 + 3*a**3*c**2*d*f + 2*a**3*c**2*e - 2*a**3*c**2*f**2 - a**3*c*d**2*e + a**3*c*d**2*f**2 + a**3*c*d*e*f - a**3*c*e**2 + 2*a**3*c*e*f**2 - a**2*b**4*e*f - a**2*b**3*c*d*f - a**2*b**3*e**2 + a**2*b**2*c**2*f - 2*a**2*b**2*c*d*e + 2*a**2*b**2*d*e**2 + a**2*b**2*e**2*f - a**2*b*c**2*d**2 + a**2*b*c**2*e + 2*a**2*b*c*d**2*e + a**2*b*c*e*f**2 + a**2*b*d*e**2*f - a**2*b*e**2*f**2 + a**2*c**3*d - a**2*c**2*d**2*f - 2*a**2*c**2*d*e - 2*a**2*c**2*e*f + a**2*c*d**2*e*f - a**2*c*d*e*f**2 + a**2*c*e**2*f + a*b**3*e**2*f + 2*a*b**2*c*d*e*f - 2*a*b**2*d*e**2*f + a*b*c**2*d**2*f - a*b*c**2*e*f - 2*a*b*c*d**2*e*f - a*c**3*d*f + 2*a*c**2*d*e*f",
  "8*a**6*b*c/3 + 5*a**6*b*e/3 + 8*a**6*c*d/3 - 8*a**6*c*f/3 + 5*a**6*d*e/3 - 5*a**6*e*f/3 - 10*a**5*b**2*c/3 - 4*a**5*b**2*e/3 - 5*a**5*b*c*d + 4*a**5*b*c*f - 7*a**5*b*d*e/3 + 5*a**5*b*e*f/3 - 8*a**5*c**2/3 - 5*a**5*c*d**2/3 - 3*a**5*c*d*f - 13*a**5*c*e/3 + 2*a**5*c*f**2 - a**5*d**2*e - 2*a**5*d*e*f - 5*a**5*e**2/3 + 4*a**5*e*f**2/3 - 2*a**4*b**3*c/3 - a**4*b**3*e/3 + 10*a**4*b**2*c*f/3 + 4*a**4*b**2*e*f/3 + 7*a**4*b*c**2/3 + a**4*b*c*d**2 + 5*a**4*b*c*d*f + 14*a**4*b*c*e/3 - 17*a**4*b*c*f**2/3 + 7*a**4*b*d*e*f/3 + 2*a**4*b*e**2/3 - 8*a**4*b*e*f**2/3 + 7*a**4*c**2*d - 3*a**4*c**2*f + 3*a**4*c*d**2*f + 16*a**4*c*d*e/3 + 10*a**4*c*e*f/3 + 2*a**4*c*f**3/3 + 2*a**4*d**2*e*f + a**4*d*e**2/3 + 11*a**4*e**2*f/3 + a**4*e*f**3/3 + 2*a**3*b**3*c*f/3 + a**3*b**3*e*f/3 - a**3*b**2*c*e/3 + a**3*b**2*e**2/3 + 4*a**3*b*c**2*d/3 - 8*a**3*b*c**2*f/3 - a**3*b*c*d**2*f - 2*a**3*b*c*d*e - 4*a**3*b*c*e*f/3 - a**3*b*c*f**3 - a**3*b*d*e**2/3 - a**3*b*e**2*f - 2*a**3*b*e*f**3/3 - a**3*c**3/3 - 10*a**3*c**2*d**2/3 - 6*a**3*c**2*d*f - 4*a**3*c**2*e + 17*a**3*c**2*f**2/3 - a**3*c*d**2*e - 4*a**3*c*d**2*f**2/3 - 22*a**3*c*d*e*f/3 + a**3*c*d*f**3/3 - 2*a**3*c*e**2/3 + 4*a**3*c*e*f**2/3 - a**3*d**2*e*f**2 - 2*a**3*d*e**2*f/3 + a**3*d*e*f**3/3 + 2*a**3*e**3/3 - 5*a**3*e**2*f**2/3 + a**2*b**2*c*e*f/3 - 2*a**2*b**2*e**2*f/3 - 4*a**2*b*c**2*d*f/3 + a**2*b*c**2*f**2/3 + 2*a**2*b*c*d*e*f + a**2*b*c*e**2 - 10*a**2*b*c*e*f**2/3 + a**2*b*d*e**2*f/3 + a**2*b*e**3/3 + a**2*b*e**2*f**2/3 + a**2*c**3*f/3 + 10*a**2*c**2*d**2*f/3 + a**2*c**2*d*e - a**2*c**2*d*f**2 + 11*a**2*c**2*e*f/3 + 5*a**2*c*d**2*e*f/3 + a**2*c*d*e**2/3 + 2*a**2*c*d*e*f**2 + 7*a**2*c*e**2*f/3 - a**2*c*e*f**3/3 + a**2*d*e**2*f**2/3 - 4*a**2*e**3*f/3 - a**2*e**2*f**3/3 + a*b**2*e**2*f**2/3 - a*b*c*e**2*f - a*b*e**3*f/3 - a*c**2*d*e*f + a*c**2*e*f**2/3 - 2*a*c*d**2*e*f**2/3 - a*c*d*e**2*f/3 - 5*a*c*e**2*f**2/3 + 2*a*e**3*f**2/3",
  "2*a**7*b + 2*a**7*d - 2*a**7*f - a**6*b**2 + a**6*b*f - 2*a**6*c + a**6*d**2 - 5*a**6*d*f - 2*a**6*e + 2*a**6*f**2 + a**5*b**2*f - 4*a**5*b*c + 4*a**5*b*e - 2*a**5*b*f**2 - 2*a**5*c*d + 3*a**5*c*f - 3*a**5*d**2*f + 2*a**5*d*e + 4*a**5*d*f**2 + a**5*e*f - 2*a**4*b**2*e + a**4*b*c*d + 3*a**4*b*c*f - 2*a**4*b*d*e + 3*a**4*b*e*f - a**4*b*f**3 + 3*a**4*c**2 + a**4*c*d**2 + 8*a**4*c*d*f - 4*a**4*c*f**2 + 3*a**4*d**2*f**2 - 3*a**4*d*e*f - a**4*d*f**3 - 3*a**4*e**2 + a**4*e*f**2 + a**3*b**2*d*e + 2*a**3*b**2*e*f + a**3*b*c*d**2 - a**3*b*c*d*f - a**3*b*c*e + a**3*b*c*f**2 + 2*a**3*b*d*e*f + 2*a**3*b*e**2 - 5*a**3*b*e*f**2 - 2*a**3*c**2*d - 2*a**3*c**2*f - 4*a**3*c*d**2*f + 2*a**3*c*d*e - 6*a**3*c*d*f**2 - 8*a**3*c*e*f + 3*a**3*c*f**3 - a**3*d**2*f**3 + 6*a**3*e**2*f - a**2*b**2*d*e*f - a**2*b*c*d**2*f + a**2*b*c*e*f - a**2*b*e**2*f - 2*a**2*b*e*f**3 + 2*a**2*c**2*d*f - a**2*c**2*f**2 + 3*a**2*c*d**2*f**2 - a**2*c*d*e*f + 8*a**2*c*e*f**2 + a**2*d*e*f**3 - 3*a**2*e**2*f**2 - a*b*e**2*f**2 - a*c*d*e*f**2",
  "a**2*b**3*d*e + a**2*b**2*c*d**2 - a**2*b**2*c*e + a**2*b**2*e**2 - 2*a**2*b*c**2*d + a**2*b*c*d*e + a**2*c**3 - a**2*c**2*e - a*b**3*d*e*f - a*b**2*c*d**2*f + a*b**2*c*e*f - a*b**2*e**2*f + 2*a*b*c**2*d*f - a*b*c*d*e*f - a*c**3*f + a*c**2*e*f",
  "a**5*b**2 + 2*a**5*b*d - a**5*b*f + a**5*d**2 - a**5*d*f + a**4*b**3 + a**4*b**2*d - a**4*b**2*f - 4*a**4*b*c - 2*a**4*b*d*f - a**4*b*e + a**4*b*f**2 - 4*a**4*c*d + 3*a**4*c*f - 2*a**4*d**2*f - a**4*d*e + a**4*d*f**2 - a**3*b**3*f - a**3*b**2*d*f - 2*a**3*b*c*d + 4*a**3*b*c*f + 3*a**3*b*d*e - a**3*b*e*f + a**3*c**2 + 3*a**3*c*d**2 + 4*a**3*c*d*f + 3*a**3*c*e - 3*a**3*c*f**2 + a**3*d**2*f**2 + 2*a**3*d*e*f + 2*a**2*b*c*d*f - 3*a**2*b*d*e*f - a**2*b*e**2 + 2*a**2*b*e*f**2 - a**2*c**2*f - 3*a**2*c*d**2*f - a**2*c*d*e - 3*a**2*c*e*f - a**2*d*e*f**2 + a*b*e**2*f + a*c*d*e*f",
  "a**4*b*c + a**4*c*d - a**4*c*f - a**3*b**2*e - a**3*b*c*d - a**3*b*d*e + a**3*b*e*f - a**3*c**2 - a**3*c*d**2 - a**3*c*d*f - a**3*c*e + a**3*c*f**2 + a**2*b**2*e*f + a**2*b*c*d*f - a**2*b*c*f**2 + a**2*b*d**2*e + a**2*b*d*e*f + a**2*b*e**2 - a**2*b*e*f**2 + a**2*c**2*f + a**2*c*d**3 + a**2*c*d**2*f + 2*a**2*c*d*e + a**2*c*e*f - a*b*d**2*e*f - a*b*e**2*f - a*c*d**3*f - 2*a*c*d*e*f",
  "a**5*b + a**5*d - a**5*f - a**4*c - 2*a**4*d*f - a**4*e + a**4*f**2 + a**3*b**2*f - 2*a**3*b*c - a**3*b*f**2 + a**3*c*f + a**3*d*f**2 + 2*a**3*e*f - a**2*b**2*f**2 + 2*a**2*b*c*f + a**2*b*d*e + a**2*c*d**2 + a**2*c*e - a**2*e*f**2 - a*b*d*e*f - a*c*d**2*f - a*c*e*f",
  "a**4*b + a**4*d - a**4*f - a**3*b**2 - a**3*b*d + a**3*b*f - a**3*c - 2*a**3*d*f - a**3*e + a**3*f**2 + a**2*b**2*f + 2*a**2*b*d*f + a**2*b*e - 2*a**2*b*f**2 + a**2*c*d + a**2*d*f**2 + 2*a**2*e*f - a*b*d*f**2 - a*b*e*f - a*c*d*f + a*c*f**2 - a*e*f**2"
]

==> anc/conductor/certificates/residual_fast_6.json <==
[
  "a*(-a*(b + d - f) - b*f + c + d*f + e) - b*e + b*(a*(b + d - f) - d*f) - c*d + c*f - e*f",
  "4*a**8*b*c**2 + 4*a**8*c**2*d - 4*a**8*c**2*f - 2*a**7*b**2*c**2 - 2*a**7*b*c**2*d + a**7*b*c**2*f - 4*a**7*c**3 - 9*a**7*c**2*d*f - 4*a**7*c**2*e + 5*a**7*c**2*f**2 + 2*a**6*b**2*c**2*f + 14*a**6*b*c**3 + 2*a**6*b*c**2*d*f + 30*a**6*b*c**2*e - 5*a**6*b*c**2*f**2 + a**6*b*c*e**2 + 20*a**6*c**3*d - 15*a**6*c**3*f + 28*a**6*c**2*d*e + 5*a**6*c**2*d*f**2 - 19*a**6*c**2*e*f + a**6*c*d*e**2 - a**6*c*e**2*f - 34*a**5*b**2*c**3 - 22*a**5*b**2*c**2*e + a**5*b**2*c*e**2 - 57*a**5*b*c**3*d + 30*a**5*b*c**3*f - 23*a**5*b*c**2*d*e + 29*a**5*b*c**2*e*f - 14*a**5*c**4 - 33*a**5*c**3*d**2 + 5*a**5*c**3*d*f - 42*a**5*c**3*e + 13*a**5*c**3*f**2 - a**5*c**2*d**2*e - 56*a**5*c**2*d*e*f - 30*a**5*c**2*e**2 + 24*a**5*c**2*e*f**2 - 2*a**5*c*d*e**2*f - a**5*c*e**3 + a**5*c*e**2*f**2 + 34*a**4*b**2*c**3*f + 22*a**4*b**2*c**2*e*f - a**4*b**2*c*e**2*f + 39*a**4*b*c**4 + 57*a**4*b*c**3*d*f + a**4*b*c**3*e - 57*a**4*b*c**3*f**2 + 23*a**4*b*c**2*d*e*f + 23*a**4*b*c**2*e**2 - 32*a**4*b*c**2*e*f**2 - 2*a**4*b*c*e**3 - 5*a**4*b*c*e**2*f**2 + 108*a**4*c**4*d - 46*a**4*c**4*f + 33*a**4*c**3*d**2*f + 9*a**4*c**3*d*e + 5*a**4*c**3*d*f**2 + 71*a**4*c**3*e*f + 3*a**4*c**3*f**3 + a**4*c**2*d**2*e*f + 3*a**4*c**2*d*e**2 + 28*a**4*c**2*d*e*f**2 + 51*a**4*c**2*e**2*f - 9*a**4*c**2*e*f**3 - a**4*c**2*f**5 + 3*a**4*c*d*e**3 + a**4*c*d*e**2*f**2 + a**4*c*e**3*f + a**4*c*e**2*f**3 - 3*a**3*b**2*c**3*e - 4*a**3*b**2*c**2*e**2 + 3*a**3*b*c**4*d - 42*a**3*b*c**4*f + 6*a**3*b*c**3*d*e - 4*a**3*b*c**3*e*f + 16*a**3*b*c**3*f**3 + 5*a**3*b*c**2*d*e**2 - 15*a**3*b*c**2*e**2*f - 19*a**3*b*c**2*e*f**3 - a**3*b*c*d*e**3 + 6*a**3*b*c*e**3*f + 8*a**3*b*c*e**2*f**3 + 5*a**3*c**5 - 51*a**3*c**4*d**2 - 84*a**3*c**4*d*f - 41*a**3*c**4*e + 47*a**3*c**4*f**2 - 5*a**3*c**3*d**2*e - 16*a**3*c**3*d*e*f - 30*a**3*c**3*d*f**3 + 26*a**3*c**3*e**2 - 39*a**3*c**3*e*f**2 + 2*a**3*c**3*f**4 - 2*a**3*c**2*d**2*e**2 - 13*a**3*c**2*d*e**2*f - 2*a**3*c**2*e**3 - 13*a**3*c**2*e**2*f**2 + 6*a**3*c**2*e*f**4 - 6*a**3*c*d*e**3*f + a**3*c*e**4 - a**3*c*e**3*f**2 - 2*a**3*c*e**2*f**4 + 3*a**2*b**2*c**3*e*f + a**2*b**2*c**2*d*e**2 + 5*a**2*b**2*c**2*e**2*f + a**2*b**2*c**2*e*f**3 + a**2*b**2*c*d*e**3 + a**2*b**2*c*e**3*f + a**2*b**2*c*e**2*f**3 - 3*a**2*b*c**4*d*f + 3*a**2*b*c**4*f**2 - 6*a**2*b*c**3*d*e*f + 2*a**2*b*c**3*e**2 + 5*a**2*b*c**3*e*f**2 - 3*a**2*b*c**3*f**4 - 5*a**2*b*c**2*d*e**2*f + 3*a**2*b*c**2*e**3 - 5*a**2*b*c**2*e**2*f**2 - 8*a**2*b*c**2*e*f**4 + a**2*b*c*d*e**3*f - 4*a**2*b*c*e**3*f**2 - 4*a**2*b*c*e**2*f**4 - 5*a**2*c**5*f + 44*a**2*c**4*d**2*f - 6*a**2*c**4*d*e - 23*a**2*c**4*d*f**2 + 37*a**2*c**4*e*f + 14*a**2*c**4*f**3 + 4*a**2*c**3*d**2*e*f - 2*a**2*c**3*d**2*f**3 - a**2*c**3*d*e**2 + 10*a**2*c**3*d*e*f**2 - 24*a**2*c**3*e**2*f + 6*a**2*c**3*e*f**3 + a**2*c**3*f**5 + 3*a**2*c**2*d**2*e**2*f - 2*a**2*c**2*d**2*e*f**3 - a**2*c**2*d*e**3 + 10*a**2*c**2*d*e**2*f**2 + 4*a**2*c**2*e**3*f - 11*a**2*c**2*e**2*f**3 + 2*a**2*c**2*e*f**5 + 3*a**2*c*d*e**3*f**2 - 2*a**2*c*e**4*f + 3*a**2*c*e**3*f**3 + a**2*c*e**2*f**5 - a*b**2*c**2*d*e**2*f - a*b**2*c**2*e**2*f**2 - a*b**2*c**2*e*f**4 - a*b**2*c*d*e**3*f - a*b**2*c*e**3*f**2 - a*b**2*c*e**2*f**4 - 2*a*b*c**3*e**2*f - 2*a*b*c**3*e*f**3 - 3*a*b*c**2*e**3*f - 3*a*b*c**2*e**2*f**3 + 7*a*c**4*d**2*f**2 + 6*a*c**4*d*e*f - a*c**4*d*f**3 + 4*a*c**4*e*f**2 - a*c**4*f**4 + a*c**3*d**2*e*f**2 + 2*a*c**3*d**2*f**4 + a*c**3*d*e**2*f - 3*a*c**3*d*e*f**3 - 2*a*c**3*e**2*f**2 + 4*a*c**3*e*f**4 - a*c**2*d**2*e**2*f**2 + 2*a*c**2*d**2*e*f**4 + a*c**2*d*e**3*f - 2*a*c**2*e**3*f**2 + 3*a*c**2*e**2*f**4 + a*c*e**4*f**2 - 2*a*c*e**3*f**4",
  "5*a**7*b*c**2/4 - a**7*b*c*e/4 + 5*a**7*c**2*d/4 - 5*a**7*c**2*f/4 - a**7*c*d*e/4 + a**7*c*e*f/4 - a**6*b**2*c**2/2 - a**6*b*c**2*d/2 + 3*a**6*b*c**2*f/4 - 5*a**6*c**3/4 - 9*a**6*c**2*d*f/4 - a**6*c**2*e + a**6*c**2*f**2 + a**6*c*d*e*f/2 + a**6*c*e**2/4 - a**6*c*e*f**2/4 + a**5*b**2*c**2*f/2 + a**5*b*c**3/2 + a**5*b*c**2*d*f/2 - a**5*b*c**2*f**2 - a**5*b*c*e**2 + a**5*b*c*e*f**2/4 + 3*a**5*c**3*d/2 - 3*a**5*c**3*f/4 + a**5*c**2*d*f**2 + 2*a**5*c**2*e*f - 5*a**5*c*d*e**2/4 - a**5*c*d*e*f**2/4 + 3*a**5*c*e**2*f/4 - 3*a**4*b**2*c**3/4 + a**4*b**2*c**2*e/2 + a**4*b**2*c*e**2/4 - a**4*b*c**3*d + 15*a**4*b*c**3*f/4 + a**4*b*c**2*d*e - 5*a**4*b*c**2*e*f/2 - a**4*b*c**2*f**3 - a**4*b*c*d*e**2/4 + a**4*b*c*e**2*f/4 - 11*a**4*c**4/4 + 7*a**4*c**3*d**2/4 - 11*a**4*c**3*d*f/4 + 5*a**4*c**3*e/4 + a**4*c**3*f**2 - 5*a**4*c**2*d**2*e/4 + 2*a**4*c**2*d*e*f + a**4*c**2*e**2 - 3*a**4*c**2*e*f**2/4 + a**4*c**2*f**4/4 + 9*a**4*c*d*e**2*f/4 + a**4*c*e**3 - a**4*c*e**2*f**2 + a**3*b**3*c**2*e/4 + a**3*b**3*c*e**2/4 + 3*a**3*b**2*c**3*f/4 - a**3*b**2*c**2*e*f/2 - a**3*b**2*c*e**2*f/4 - 3*a**3*b*c**4/4 + a**3*b*c**3*d*f + 3*a**3*b*c**3*e/4 - 7*a**3*b*c**3*f**2/2 - a**3*b*c**2*d*e*f + a**3*b*c**2*e**2/2 + 2*a**3*b*c**2*e*f**2 + a**3*b*c*d*e**2*f/4 - a**3*b*c*e**3 - 3*a**3*b*c*e**2*f**2/4 + 3*a**3*c**4*d/4 + 3*a**3*c**4*f/2 - 7*a**3*c**3*d**2*f/4 + a**3*c**3*d*e + a**3*c**3*d*f**2/2 - a**3*c**3*e*f/2 + 5*a**3*c**3*f**3/4 + 5*a**3*c**2*d**2*e*f/4 - a**3*c**2*d*e**2 - 11*a**3*c**2*d*e*f**2/4 - 3*a**3*c**2*e**2*f/4 + a**3*c**2*e*f**3/4 - 3*a**3*c*d*e**2*f**2/4 - a**3*c*e**3*f + a**3*c*e**2*f**3/4 - a**2*b**3*c**2*e*f/4 - a**2*b**3*c*e**2*f/4 - a**2*b**2*c**2*e**2/4 - a**2*b**2*c**2*e*f**2/4 - a**2*b**2*c*e**3/4 - a**2*b**2*c*e**2*f**2/4 + 3*a**2*b*c**4*f/4 - a**2*b*c**3*d*e/4 - a**2*b*c**3*e*f/2 - 3*a**2*b*c**3*f**3/4 - a**2*b*c**2*e**2*f/2 + a**2*b*c**2*e*f**3/2 + a**2*b*c*d*e**3/4 + 3*a**2*b*c*e**3*f/4 + 3*a**2*b*c*e**2*f**3/2 + a**2*c**4*d**2/2 - a**2*c**4*d*f/4 + 3*a**2*c**4*e/4 + a**2*c**4*f**2 + a**2*c**3*d**2*f**2/2 - a**2*c**3*d*e*f + 3*a**2*c**3*d*f**3/4 + a**2*c**3*e*f**2/4 - a**2*c**3*f**4/4 - a**2*c**2*d**2*e**2/2 + a**2*c**2*d**2*e*f**2/2 + 3*a**2*c**2*d*e**2*f/4 + 3*a**2*c**2*d*e*f**3/4 - a**2*c**2*e**3 + a**2*c**2*e**2*f**2/2 - a**2*c**2*e*f**4/2 - a**2*c*d*e**2*f**3/4 + 3*a**2*c*e**4/4 - a**2*c*e**3*f**2/2 - a**2*c*e**2*f**4/4 + a*b**2*c**2*e**2*f/4 + a*b**2*c**2*e*f**3/4 + a*b**2*c*e**3*f/4 + a*b**2*c*e**2*f**3/4 + a*b*c**3*d*e*f/4 - a*b*c**3*e*f**2/4 - a*b*c*d*e**3*f/4 + a*b*c*e**3*f**2/4 - a*c**4*d**2*f/2 - a*c**4*d*f**2/2 - 3*a*c**4*e*f/4 + a*c**4*f**3/4 - a*c**3*d**2*f**3/2 - a*c**3*e*f**3 + a*c**2*d**2*e**2*f/2 - a*c**2*d**2*e*f**3/2 + a*c**2*d*e**2*f**2/4 + a*c**2*e**3*f - 3*a*c**2*e**2*f**3/4 - 3*a*c*e**4*f/4 + a*c*e**3*f**3/2",
  "a**7*b*c**2 - a**7*b*c*e + a**7*c**2*d - a**7*c**2*f - a**7*c*d*e + a**7*c*e*f + a**6*b**2*c**2 + 2*a**6*b*c**2*d - 2*a**6*b*c**2*f - a**6*c**3 + a**6*c**2*d**2 - 4*a**6*c**2*d*f + 2*a**6*c**2*f**2 + 2*a**6*c*d*e*f + a**6*c*e**2 - a**6*c*e*f**2 - a**5*b**2*c**2*f - 3*a**5*b*c**3 - 2*a**5*b*c**2*d*f + a**5*b*c**2*f**2 + a**5*b*c*e*f**2 - 5*a**5*c**3*d + 5*a**5*c**3*f - a**5*c**2*d**2*f + 2*a**5*c**2*d*e + 3*a**5*c**2*d*f**2 - a**5*c**2*e*f - a**5*c**2*f**3 - a**5*c*d*e**2 - a**5*c*d*e*f**2 - a**5*c*e**2*f - a**4*b**2*c**3 - 2*a**4*b**2*c**2*e - a**4*b**2*c*e**2 - 2*a**4*b*c**3*d + 4*a**4*b*c**3*f - 4*a**4*b*c**2*d*e + 3*a**4*b*c**2*e*f - 2*a**4*b*c*d*e**2 + 3*a**4*b*c*e**2*f + a**4*c**4 + a**4*c**3*d**2 + 8*a**4*c**3*d*f + 4*a**4*c**3*e - 5*a**4*c**3*f**2 - 3*a**4*c**2*d**2*e + 3*a**4*c**2*d*e*f - 2*a**4*c**2*e**2 - a**4*c**2*e*f**2 + 2*a**4*c*d*e**2*f - a**4*c*e**2*f**2 + a**3*b**2*c**3*f + 2*a**3*b**2*c**2*e*f + a**3*b**2*c*e**2*f + 2*a**3*b*c**4 + 2*a**3*b*c**3*d*f + 3*a**3*b*c**3*e - a**3*b*c**3*f**2 + 4*a**3*b*c**2*d*e*f + a**3*b*c**2*e**2 - 3*a**3*b*c**2*e*f**2 + 2*a**3*b*c*d*e**2*f - 3*a**3*b*c*e**2*f**2 + 4*a**3*c**4*d - 4*a**3*c**4*f - a**3*c**3*d**2*f + 5*a**3*c**3*d*e - 3*a**3*c**3*d*f**2 - 8*a**3*c**3*e*f + a**3*c**3*f**3 + 3*a**3*c**2*d**2*e*f - 5*a**3*c**2*d*e*f**2 + 2*a**3*c**2*e**2*f + 2*a**3*c**2*e*f**3 - a**3*c*d*e**2*f**2 + a**3*c*e**3*f + a**3*c*e**2*f**3 - 2*a**2*b*c**4*f - 3*a**2*b*c**3*e*f - a**2*b*c**2*e**2*f - 2*a**2*c**4*d**2 - 4*a**2*c**4*d*f - 2*a**2*c**4*e + 3*a**2*c**4*f**2 - 3*a**2*c**3*d**2*e - 5*a**2*c**3*d*e*f - 2*a**2*c**3*e**2 + 4*a**2*c**3*e*f**2 - a**2*c**2*d**2*e**2 + a**2*c**2*e**3 + a**2*c*e**4 - a**2*c*e**3*f**2 + 2*a*c**4*d**2*f + 2*a*c**4*e*f + 3*a*c**3*d**2*e*f + 2*a*c**3*e**2*f + a*c**2*d**2*e**2*f - a*c**2*e**3*f - a*c*e**4*f",
  "-a**6*b*c**2 + a**6*b*c*e - a**6*c**2*d + a**6*c**2*f + a**6*c*d*e - a**6*c*e*f - a**5*b**2*c**2 - 2*a**5*b*c**2*d + a**5*b*c**2*f - a**5*b*c*e*f + a**5*c**3 - a**5*c**2*d**2 + 3*a**5*c**2*d*f - a**5*c**2*f**2 - 3*a**5*c*d*e*f - a**5*c*e**2 + 2*a**5*c*e*f**2 + a**4*b**2*c**2*f + 3*a**4*b*c**3 + 2*a**4*b*c**2*d*f - a**4*b*c**2*f**2 - a**4*b*c*e*f**2 + 5*a**4*c**3*d - 4*a**4*c**3*f + a**4*c**2*d**2*f - 2*a**4*c**2*d*e - a**4*c**2*d*f**2 + 3*a**4*c**2*e*f + a**4*c*d*e**2 + 3*a**4*c*d*e*f**2 + 2*a**4*c*e**2*f - a**4*c*e*f**3 - 4*a**3*b*c**3*f + a**3*b*c**2*f**3 + a**3*b*c*e*f**3 + a**3*c**4 - 4*a**3*c**3*d**2 - 4*a**3*c**3*d*f - 3*a**3*c**3*e + 3*a**3*c**3*f**2 + a**3*c**2*d*e*f - a**3*c**2*d*f**3 + a**3*c**2*e**2 - 3*a**3*c**2*e*f**2 - 2*a**3*c*d*e**2*f - a**3*c*d*e*f**3 - a**3*c*e**2*f**2 + a**2*b*c**3*f**2 - a**2*c**4*f + 4*a**2*c**3*d**2*f - a**2*c**3*d*e - a**2*c**3*d*f**2 + 3*a**2*c**3*e*f + a**2*c**2*d*e*f**2 - a**2*c**2*e**2*f + a**2*c*d*e**2*f**2 + a*c**3*d*e*f",
  "4*a**7*b*c + 4*a**7*b*e + 4*a**7*c*d - 4*a**7*c*f + 4*a**7*d*e - 4*a**7*e*f - 3*a**6*b**2*c - 3*a**6*b**2*e - 4*a**6*b*c*d + 5*a**6*b*c*f - 5*a**6*b*d*e + 7*a**6*b*e*f - 4*a**6*c**2 - a**6*c*d**2 - 5*a**6*c*d*f - 8*a**6*c*e + 2*a**6*c*f**2 - 2*a**6*d**2*e - 2*a**6*d*e*f - 4*a**6*e**2 + 3*a**5*b**2*c*f + 3*a**5*b**2*e*f + 5*a**5*b*c**2 + 4*a**5*b*c*d*f - 3*a**5*b*c*e - 5*a**5*b*c*f**2 + 5*a**5*b*d*e*f - 6*a**5*b*e*f**2 + 11*a**5*c**2*d - 8*a**5*c**2*f + a**5*c*d**2*f + 2*a**5*c*d*e + a**5*c*d*f**2 + 7*a**5*c*e*f + a**5*c*f**3 + 4*a**5*d**2*e*f - a**5*d*e**2 - 6*a**5*d*e*f**2 + 7*a**5*e**2*f + 4*a**5*e*f**3 - 2*a**4*b**2*c**2 + 8*a**4*b**2*c*e + a**4*b**2*e**2 - 2*a**4*b*c**2*d + 11*a**4*b*c**2*f + 15*a**4*b*c*d*e - 19*a**4*b*c*e*f - 4*a**4*b*c*f**3 + 3*a**4*b*d*e**2 - 4*a**4*b*e**2*f - 4*a**4*b*e*f**3 - 12*a**4*c**3 + 6*a**4*c**2*d**2 - 19*a**4*c**2*d*f - a**4*c**2*e + 9*a**4*c**2*f**2 + 3*a**4*c*d**2*e - 5*a**4*c*d*e*f + 8*a**4*c*e**2 + 7*a**4*c*e*f**2 + a**4*c*f**4 - 2*a**4*d**2*e*f**2 + 2*a**4*d*e**2*f + 4*a**4*d*e*f**3 + 3*a**4*e**3 + a**4*e**2*f**2 + a**3*b**3*c*e + 2*a**3*b**2*c**2*f - 8*a**3*b**2*c*e*f - a**3*b**2*d*e**2 - a**3*b**2*e**2*f - 5*a**3*b*c**3 + 2*a**3*b*c**2*d*f - 2*a**3*b*c**2*e - 13*a**3*b*c**2*f**2 - 15*a**3*b*c*d*e*f - 2*a**3*b*c*e**2 + 16*a**3*b*c*e*f**2 - 3*a**3*b*d*e**2*f - a**3*b*e**3 + 3*a**3*b*e**2*f**2 - a**3*b*e*f**4 - a**3*c**3*d + 10*a**3*c**3*f - 6*a**3*c**2*d**2*f - 11*a**3*c**2*d*e + 5*a**3*c**2*d*f**2 + 20*a**3*c**2*e*f + 4*a**3*c**2*f**3 - 3*a**3*c*d**2*e*f + 5*a**3*c*d*e*f**2 - 9*a**3*c*e**2*f - 5*a**3*c*e*f**3 - a**3*d*e**2*f**2 - 6*a**3*e**3*f - 4*a**3*e**2*f**3 - a**2*b**3*c*e*f - a**2*b**2*c*e**2 - a**2*b**2*c*e*f**2 + a**2*b**2*d*e**2*f + 5*a**2*b*c**3*f - a**2*b*c**2*d*e + 3*a**2*b*c**2*e*f - 3*a**2*b*c**2*f**3 + a**2*b*c*d*e**2 + a**2*b*c*e**2*f + 6*a**2*b*c*e*f**3 + a**2*b*e**2*f**3 + 4*a**2*c**3*d**2 + 3*a**2*c**3*d*f + 5*a**2*c**3*e + a**2*c**3*f**2 + 6*a**2*c**2*d**2*e + 2*a**2*c**2*d**2*f**2 + 9*a**2*c**2*d*e*f + 3*a**2*c**2*d*f**3 + 4*a**2*c**2*e**2 - 14*a**2*c**2*e*f**2 - a**2*c**2*f**4 - a**2*c*d*e**2*f - 2*a**2*c*d*e*f**3 - 5*a**2*c*e**3 - a**2*c*e**2*f**2 - a**2*c*e*f**4 + 3*a**2*e**3*f**2 + a*b**2*c*e**2*f + a*b**2*c*e*f**3 + a*b*c**2*d*e*f - a*b*c**2*e*f**2 - a*b*c*d*e**2*f + a*b*c*e**2*f**2 + a*b*e**3*f**2 - 4*a*c**3*d**2*f - 2*a*c**3*d*f**2 - 5*a*c**3*e*f + a*c**3*f**3 - 6*a*c**2*d**2*e*f - 2*a*c**2*d**2*f**3 + 2*a*c**2*d*e*f**2 - 4*a*c**2*e**2*f - 5*a*c**2*e*f**3 + a*c*d*e**2*f**2 + 5*a*c*e**3*f + 2*a*c*e**2*f**3",
  "2*a**7*b*c + 2*a**7*c*d - 2*a**7*c*f - a**6*b**2*c - a**6*b*c*d + a**6*b*c*f - 2*a**6*c**2 - 4*a**6*c*d*f - 2*a**6*c*e + 2*a**6*c*f**2 + a**5*b**2*c*f - 5*a**5*b*c**2 + a**5*b*c*d*f + 6*a**5*b*c*e - 2*a**5*b*c*f**2 - 2*a**5*c**2*d + 4*a**5*c**2*f + 5*a**5*c*d*e + 2*a**5*c*d*f**2 - a**5*c*e*f - 6*a**4*b**2*c*e - a**4*b*c**2*d - 4*a**4*b*c**2*f - 7*a**4*b*c*d*e + 12*a**4*b*c*e*f + 6*a**4*c**3 - 5*a**4*c**2*d**2 + 12*a**4*c**2*d*f - 2*a**4*c**2*e - 3*a**4*c**2*f**2 - 8*a**4*c*d*e*f - 5*a**4*c*e**2 + a**4*c*e*f**2 - a**3*b**3*c*e + 6*a**3*b**2*c*e*f + 6*a**3*b*c**3 + a**3*b*c**2*d*f - 2*a**3*b*c**2*e + 5*a**3*b*c**2*f**2 + 7*a**3*b*c*d*e*f + 5*a**3*b*c*e**2 - 11*a**3*b*c*e*f**2 - a**3*b*c*f**4 + 6*a**3*c**3*d - 6*a**3*c**3*f + 5*a**3*c**2*d**2*f + 5*a**3*c**2*d*e - 5*a**3*c**2*d*f**2 - 6*a**3*c**2*e*f + a**3*c*d*e*f**2 + 8*a**3*c*e**2*f + a**3*c*e*f**3 + a**2*b**3*c*e*f + a**2*b**2*c*e**2 + a**2*b**2*c*e*f**2 - 6*a**2*b*c**3*f + a**2*b*c**2*d*e + a**2*b*c**2*e*f + 4*a**2*b*c**2*f**3 - a**2*b*c*d*e**2 - 4*a**2*b*c*e**2*f - 7*a**2*b*c*e*f**3 - 5*a**2*c**3*d**2 - 8*a**2*c**3*d*f - 6*a**2*c**3*e + a**2*c**3*f**2 - 2*a**2*c**2*d**2*e - 2*a**2*c**2*d**2*f**2 - 4*a**2*c**2*d*e*f - 5*a**2*c**2*d*f**3 + 2*a**2*c**2*e**2 + 3*a**2*c**2*e*f**2 + a**2*c**2*f**4 + 2*a**2*c*d*e*f**3 + a**2*c*e**3 - a**2*c*e**2*f**2 + a**2*c*e*f**4 - a*b**2*c*e**2*f - a*b**2*c*e*f**3 - a*b*c**2*d*e*f + a*b*c**2*e*f**2 + a*b*c*d*e**2*f - a*b*c*e**2*f**2 + 5*a*c**3*d**2*f + 2*a*c**3*d*f**2 + 6*a*c**3*e*f - a*c**3*f**3 + 2*a*c**2*d**2*e*f + 2*a*c**2*d**2*f**3 - a*c**2*d*e*f**2 - 2*a*c**2*e**2*f + 5*a*c**2*e*f**3 - a*c*e**3*f - 2*a*c*e**2*f**3",
  "-a**6*b*c*f - a**6*c*d*f + a**6*c*f**2 + a**5*c**2*f + 2*a**5*c*d*f**2 + a**5*c*e*f - a**5*c*f**3 - a**4*b**2*c**2 - a**4*b**2*c*e - 2*a**4*b*c**2*d - 2*a**4*b*c*d*e + 3*a**4*b*c*e*f + a**4*b*c*f**3 + 2*a**4*c**3 - 3*a**4*c**2*d**2 + 4*a**4*c**2*d*f - a**4*c**2*e - 2*a**4*c**2*f**2 - a**4*c*d*f**3 - 2*a**4*c*e*f**2 + a**3*b**2*c**2*f + a**3*b**2*c*e*f + 2*a**3*b*c**3 + 2*a**3*b*c**2*d*f + a**3*b*c**2*e + 2*a**3*b*c*d*e*f - 3*a**3*b*c*e*f**2 + 4*a**3*c**3*d - 5*a**3*c**3*f + 3*a**3*c**2*d**2*f - 4*a**3*c**2*d*f**2 + a**3*c**2*f**3 + a**3*c*e**2*f + a**3*c*e*f**3 - 2*a**2*b*c**3*f - a**2*b*c**2*e*f - 2*a**2*c**3*d**2 - 4*a**2*c**3*d*f - 2*a**2*c**3*e + 3*a**2*c**3*f**2 - a**2*c**2*d**2*e + a**2*c**2*e*f**2 + a**2*c*e**3 - a**2*c*e**2*f**2 + 2*a*c**3*d**2*f + 2*a*c**3*e*f + a*c**2*d**2*e*f - a*c*e**3*f",
  "-6*a**6*b*c - 5*a**6*b*e - 6*a**6*c*d + 6*a**6*c*f - 5*a**6*d*e + 5*a**6*e*f + 4*a**5*b**2*c + 4*a**5*b**2*e + 5*a**5*b*c*d - 4*a**5*b*c*f + 7*a**5*b*d*e - 9*a**5*b*e*f + 6*a**5*c**2 + a**5*c*d**2 + 11*a**5*c*d*f + 11*a**5*c*e - 6*a**5*c*f**2 + 3*a**5*d**2*e + 2*a**5*d*e*f + 5*a**5*e**2 - 4*a**4*b**2*c*f - 4*a**4*b**2*e*f + 5*a**4*b*c**2 - 5*a**4*b*c*d*f - 10*a**4*b*c*e + 7*a**4*b*c*f**2 - 7*a**4*b*d*e*f + 2*a**4*b*e**2 + 8*a**4*b*e*f**2 - 4*a**4*c**2*d - 3*a**4*c**2*f - a**4*c*d**2*f - 16*a**4*c*d*e - 7*a**4*c*d*f**2 + a**4*c*f**3 - 6*a**4*d**2*e*f + 3*a**4*d*e**2 + 8*a**4*d*e*f**2 - 11*a**4*e**2*f - 5*a**4*e*f**3 - a**3*b**4*e - a**3*b**2*c**2 + 5*a**3*b**2*c*e - 2*a**3*b**2*e**2 - 3*a**3*b*c**2*d - 2*a**3*b*c**2*f + 4*a**3*b*c*d*e - 3*a**3*b*c*e*f + 2*a**3*b*c*f**3 - 5*a**3*b*d*e**2 + 7*a**3*b*e**2*f + 5*a**3*b*e*f**3 - 3*a**3*c**3 - 6*a**3*c**2*d*f + 7*a**3*c**2*e + 3*a**3*c**2*f**2 + a**3*c*d**2*e + 25*a**3*c*d*e*f + 2*a**3*c*d*f**3 + a**3*c*e**2 - 13*a**3*c*e*f**2 - a**3*c*f**4 + 3*a**3*d**2*e*f**2 - 6*a**3*d*e**2*f - 5*a**3*d*e*f**3 - 6*a**3*e**3 + a**3*e**2*f**2 + a**2*b**4*e*f + a**2*b**3*e**2 + a**2*b**3*e*f**2 + a**2*b**2*c**2*f + a**2*b**2*c*d*e - 6*a**2*b**2*c*e*f - a**2*b**2*d*e**2 + 3*a**2*b**2*e**2*f + 3*a**2*b*c**2*d*f + a**2*b*c**2*e - 2*a**2*b*c**2*f**2 - 4*a**2*b*c*d*e*f - 5*a**2*b*c*e**2 + 8*a**2*b*c*e*f**2 + a**2*b*c*f**4 + 5*a**2*b*d*e**2*f + 2*a**2*b*e**3 - 7*a**2*b*e**2*f**2 + a**2*b*e*f**4 + 2*a**2*c**3*d + a**2*c**3*f + 5*a**2*c**2*d**2*f - 6*a**2*c**2*d*e + 8*a**2*c**2*d*f**2 + 5*a**2*c**2*e*f - 6*a**2*c**2*f**3 - 7*a**2*c*d**2*e*f + 3*a**2*c*d*e**2 - 7*a**2*c*d*e*f**2 - 19*a**2*c*e**2*f + 2*a**2*c*e*f**3 + 3*a**2*d*e**2*f**2 + 12*a**2*e**3*f + 5*a**2*e**2*f**3 - a*b**3*e**2*f - a*b**3*e*f**3 - a*b**2*c*d*e*f + a*b**2*c*e*f**2 + a*b**2*d*e**2*f - a*b**2*e**2*f**2 - a*b*c**2*e*f - a*b*c**2*f**3 + 5*a*b*c*e**2*f + 5*a*b*c*e*f**3 - 2*a*b*e**3*f - 2*a*b*e**2*f**3 - 2*a*c**3*d*f + 2*a*c**3*f**2 - 5*a*c**2*d**2*f**2 + 6*a*c**2*d*e*f + 2*a*c**2*d*f**3 - 12*a*c**2*e*f**2 + 6*a*c*d**2*e*f**2 - 3*a*c*d*e**2*f - 2*a*c*d*e*f**3 + 18*a*c*e**2*f**2 - 6*a*e**3*f**2",
  "-2*a**6*b*c - 2*a**6*c*d + 2*a**6*c*f + a**5*b**2*c + a**5*b*c*d - 3*a**5*b*c*f + 2*a**5*c**2 + 2*a**5*c*d*f + 2*a**5*c*e - a**4*b**2*c*f + 2*a**4*b*c**2 - a**4*b*c*d*f - 2*a**4*b*c*e + a**4*b*c*f**2 - a**4*c**2*d + a**4*c**2*f - a**4*c*d*e + a**4*c*d*f**2 - a**4*c*e*f - a**4*c*f**3 + a**3*b**2*c*e - a**3*b*c**2*d - a**3*b*c*e*f + 2*a**3*b*c*f**3 + a**3*c**3 - a**3*c**2*d**2 - a**3*c**2*e - a**3*c**2*f**2 + 2*a**3*c*d*e*f + a**3*c*e**2 - 2*a**3*c*e*f**2 - a**3*c*f**4 - a**2*b**2*c*e*f + a**2*b*c**2*d*f - 2*a**2*b*c**2*f**2 - a**2*b*c*e**2 + 2*a**2*b*c*e*f**2 + 2*a**2*b*c*f**4 - a**2*c**3*f - a**2*c**2*d*e - a**2*c**2*e*f - 2*a**2*c**2*f**3 - a**2*c*d*e*f**2 - a**2*c*d*f**4 + a**2*c*e*f**3 + a*b*c*e**2*f + a*b*c*e*f**3 + a*c**2*d**2*f**2 + a*c**2*d*e*f + a*c**2*d*f**3 + 2*a*c**2*e*f**2 - a*c*e**2*f**2",
  "a**6*b*c - 4*a**6*b*e + a**6*c*d - a**6*c*f - 4*a**6*d*e + 4*a**6*e*f + a**5*b**2*c + 3*a**5*b**2*e + 2*a**5*b*c*d - a**5*b*c*f + 5*a**5*b*d*e - 3*a**5*b*e*f - a**5*c**2 + a**5*c*d**2 - 3*a**5*c*d*f + 3*a**5*c*e + a**5*c*f**2 + 2*a**5*d**2*e + 6*a**5*d*e*f + 4*a**5*e**2 - 4*a**5*e*f**2 + a**4*b**3*e - a**4*b**2*c*f - 3*a**4*b**2*e*f - 3*a**4*b*c**2 - 2*a**4*b*c*d*f - 2*a**4*b*c*e + a**4*b*c*f**2 - 5*a**4*b*d*e*f - 3*a**4*b*e**2 + 6*a**4*b*e*f**2 - 5*a**4*c**2*d + 4*a**4*c**2*f - a**4*c*d**2*f - 6*a**4*c*d*e + a**4*c*d*f**2 + a**4*c*e*f - 4*a**4*d**2*e*f - 2*a**4*d*e**2 - 2*a**4*d*e*f**2 - 8*a**4*e**2*f - a**3*b**3*e*f + 4*a**3*b*c**2*f - 2*a**3*b*c*d*e + 2*a**3*b*c*e*f - a**3*b*c*f**3 + 3*a**3*b*d*e**2 + a**3*b*e*f**3 - a**3*c**3 + 4*a**3*c**2*d**2 + 4*a**3*c**2*d*f + 4*a**3*c**2*e - 3*a**3*c**2*f**2 + 3*a**3*c*d**2*e + 6*a**3*c*d*e*f + a**3*c*d*f**3 + a**3*c*e**2 - 4*a**3*c*e*f**2 + 2*a**3*d**2*e*f**2 + 4*a**3*d*e**2*f + 4*a**3*e**2*f**2 - a**2*b*c**2*f**2 + 2*a**2*b*c*d*e*f - 3*a**2*b*d*e**2*f - a**2*b*e**3 + 3*a**2*b*e**2*f**2 + a**2*c**3*f - 4*a**2*c**2*d**2*f + a**2*c**2*d*e + a**2*c**2*d*f**2 - 4*a**2*c**2*e*f - 3*a**2*c*d**2*e*f - a**2*c*d*e**2 - a**2*c*e**2*f - 2*a**2*d*e**2*f**2 + a*b*e**3*f - a*c**2*d*e*f + a*c*d*e**2*f",
  "-a**6*b*c - a**6*c*d + a**6*c*f + a**5*b**2*c + a**5*b*c*d - 2*a**5*b*c*f + a**5*c**2 + a**5*c*d*f + a**5*c*e + a**4*b**3*c - a**4*b**2*c*f - a**4*b*c*d*f - 3*a**4*b*c*e + a**4*b*c*f**2 - 2*a**4*c**2*d + 2*a**4*c**2*f - a**4*c*d*e + a**4*c*d*f**2 - a**4*c*f**3 - a**3*b**3*c*f - 2*a**3*b*c**2*d + 3*a**3*b*c*d*e + 2*a**3*b*c*f**3 + a**3*c**3 + a**3*c**2*d**2 + a**3*c**2*d*f - 3*a**3*c**2*f**2 + 2*a**3*c*d*e*f - a**3*c*d*f**3 + 2*a**3*c*e**2 - a**3*c*e*f**2 + 2*a**2*b*c**2*d*f - 3*a**2*b*c*d*e*f - a**2*b*c*e**2 + 3*a**2*b*c*e*f**2 - a**2*c**3*f - a**2*c**2*d**2*f - a**2*c**2*d*e + a**2*c**2*d*f**2 - a**2*c*d*e*f**2 - 2*a**2*c*e**2*f + a*b*c*e**2*f + a*c**2*d*e*f",
  "a**7*b + a**7*d - a**7*f - a**6*b**2 - 2*a**6*b*d + 2*a**6*b*f - a**6*c - a**6*d**2 - a**6*e + a**5*b**2*f + 3*a**5*b*c + 2*a**5*b*d*f + a**5*b*e - 2*a**5*b*f**2 + 5*a**5*c*d - 4*a**5*c*f + 2*a**5*d**2*f + a**5*d*e - 2*a**5*d*f**2 + a**5*e*f + a**5*f**3 + a**4*b**4 + 2*a**4*b*c*d + a**4*b*d*e - 2*a**4*b*e*f - a**4*b*f**3 - 3*a**4*c**2 + a**4*c*d**2 - 8*a**4*c*d*f - 3*a**4*c*e + 4*a**4*c*f**2 - a**4*d**2*f**2 - 2*a**4*d*e*f + a**4*d*f**3 + a**4*e*f**2 - a**3*b**4*f + 3*a**3*b**2*d*e - 7*a**3*b*c**2 - 2*a**3*b*c*d*f - 2*a**3*b*c*e + a**3*b*c*f**2 - a**3*b*d*e*f + a**3*b*e*f**2 - 3*a**3*c**2*d + 2*a**3*c**2*f - a**3*c*d**2*f - 3*a**3*c*d*e + a**3*c*d*f**2 + 7*a**3*c*e*f + a**3*c*f**3 + a**3*d*e*f**2 - a**3*e*f**3 - 3*a**2*b**2*d*e*f - a**2*b**2*e**2 + 7*a**2*b*c**2*f - a**2*b*c*d*e + 4*a**2*b*c*e*f - 4*a**2*b*c*f**3 + 3*a**2*b*d*e**2 + 4*a**2*c**2*d**2 + 5*a**2*c**2*d*f + 6*a**2*c**2*e + a**2*c**2*f**2 + 3*a**2*c*d**2*e + 3*a**2*c*d*e*f + 2*a**2*c*d*f**3 - a**2*c*e**2 - 4*a**2*c*e*f**2 + a*b**2*e**2*f + a*b*c*d*e*f - 2*a*b*c*e*f**2 - 3*a*b*d*e**2*f - 4*a*c**2*d**2*f - 2*a*c**2*d*f**2 - 6*a*c**2*e*f - 3*a*c*d**2*e*f + a*c*e**2*f",
  "-3*a**7*b - 3*a**7*d + 3*a**7*f + 4*a**6*b**2 + 7*a**6*b*d - 5*a**6*b*f + 3*a**6*c + 3*a**6*d**2 + 2*a**6*d*f + 3*a**6*e - 2*a**6*f**2 + a**5*b**3 - 4*a**5*b**2*f - 4*a**5*b*c - 2*a**5*b*d**2 - 7*a**5*b*d*f - 5*a**5*b*e + 7*a**5*b*f**2 - 9*a**5*c*d + 4*a**5*c*f - a**5*d**3 - 5*a**5*d**2*f - 4*a**5*d*e + 2*a**5*d*f**2 - 4*a**5*e*f - a**5*f**3 - a**4*b**3*f - a**4*b**2*c - 4*a**4*b*c*d + 5*a**4*b*c*f + 2*a**4*b*d**2*f + 3*a**4*b*d*e + 3*a**4*b*e*f + a**4*b*f**3 + 2*a**4*c**2 + 3*a**4*c*d**2 + 11*a**4*c*d*f + 4*a**4*c*e - 8*a**4*c*f**2 + 2*a**4*d**3*f + a**4*d**2*e + 2*a**4*d**2*f**2 + 8*a**4*d*e*f - a**4*d*f**3 + a**4*e**2 + a**3*b**2*c*f + 2*a**3*b*c**2 + 4*a**3*b*c*d*f - a**3*b*c*f**2 - 3*a**3*b*d*e*f - a**3*b*e**2 + 2*a**3*b*e*f**2 + 4*a**3*c**2*d - 5*a**3*c**2*f - 3*a**3*c*d**2*f - 3*a**3*c*d*e - 2*a**3*c*d*f**2 - 3*a**3*c*e*f + a**3*c*f**3 - a**3*d**3*f**2 - 2*a**3*d**2*e*f - 4*a**3*d*e*f**2 - 2*a**3*e**2*f + a**3*e*f**3 - 2*a**2*b*c**2*f + a**2*b*e**2*f - 2*a**2*c**2*d**2 - 4*a**2*c**2*d*f - 2*a**2*c**2*e + 3*a**2*c**2*f**2 + 3*a**2*c*d*e*f + a**2*c*e**2 - a**2*c*e*f**2 + a**2*d**2*e*f**2 + a**2*e**2*f**2 + 2*a*c**2*d**2*f + 2*a*c**2*e*f - a*c*e**2*f",
  "2*a**7*b + 2*a**7*d - 2*a**7*f - a**6*b**2 + a**6*b*f - 2*a**6*c + a**6*d**2 - 5*a**6*d*f - 2*a**6*e + 2*a**6*f**2 + a**5*b**2*f - 2*a**5*b*c + 4*a**5*b*e - 2*a**5*b*f**2 + a**5*c*f - 3*a**5*d**2*f + 2*a**5*d*e + 4*a**5*d*f**2 + a**5*e*f - 2*a**4*b**2*c - 2*a**4*b**2*e - 4*a**4*b*c*d + 5*a**4*b*c*f - 2*a**4*b*d*e + 3*a**4*b*e*f - a**4*b*f**3 + a**4*c**2 - 2*a**4*c*d**2 + 7*a**4*c*d*f - 2*a**4*c*e - 2*a**4*c*f**2 + 3*a**4*d**2*f**2 - 3*a**4*d*e*f - a**4*d*f**3 - 3*a**4*e**2 + a**4*e*f**2 + 2*a**3*b**2*c*f + a**3*b**2*d*e + 2*a**3*b**2*e*f + 3*a**3*b*c**2 + 4*a**3*b*c*d*f - 2*a**3*b*c*e - 3*a**3*b*c*f**2 + 2*a**3*b*d*e*f + 2*a**3*b*e**2 - 5*a**3*b*e*f**2 + 7*a**3*c**2*d - 6*a**3*c**2*f + 2*a**3*c*d**2*f + a**3*c*d*e - 7*a**3*c*d*f**2 + 3*a**3*c*f**3 - a**3*d**2*f**3 + 6*a**3*e**2*f - a**2*b**2*d*e*f - 3*a**2*b*c**2*f + 2*a**2*b*c*e*f - a**2*b*e**2*f - 2*a**2*b*e*f**3 - 3*a**2*c**2*d**2 - 7*a**2*c**2*d*f - 3*a**2*c**2*e + 5*a**2*c**2*f**2 + 3*a**2*c*e**2 + 2*a**2*c*e*f**2 + a**2*d*e*f**3 - 3*a**2*e**2*f**2 - a*b*e**2*f**2 + 3*a*c**2*d**2*f + 3*a*c**2*e*f - a*c*d*e*f**2 - 3*a*c*e**2*f",
  "-a**7*b - a**7*d + a**7*f + a**6*b**2 + 2*a**6*b*d - 2*a**6*b*f + a**6*c + a**6*d**2 + a**6*e - a**5*b**2*f - 3*a**5*b*c - 2*a**5*b*d*f + 4*a**5*b*e + a**5*b*f**2 - 5*a**5*c*d + 4*a**5*c*f - 2*a**5*d**2*f + 4*a**5*d*e + a**5*d*f**2 - 6*a**5*e*f - 4*a**4*b**2*e - 2*a**4*b*c*d - 2*a**4*b*c*f - 5*a**4*b*d*e + 8*a**4*b*e*f + a**4*b*f**3 + 4*a**4*c**2 - 3*a**4*c*d**2 + 10*a**4*c*d*f - 2*a**4*c*e - 3*a**4*c*f**2 + a**4*d**2*f**2 - 6*a**4*d*e*f + a**4*d*f**3 - 5*a**4*e**2 + 3*a**4*e*f**2 - a**4*f**4 - a**3*b**3*e + 4*a**3*b**2*e*f + 5*a**3*b*c**2 + 2*a**3*b*c*d*f - 3*a**3*b*c*e + a**3*b*c*f**2 + 5*a**3*b*d*e*f + 4*a**3*b*e**2 - 6*a**3*b*e*f**2 + a**3*b*f**4 + 5*a**3*c**2*d - 3*a**3*c**2*f + 3*a**3*c*d**2*f + 4*a**3*c*d*e - a**3*c*d*f**2 - 5*a**3*c*e*f - 3*a**3*c*f**3 - a**3*d*f**4 + 8*a**3*e**2*f + a**3*e*f**3 + a**2*b**3*e*f + a**2*b**2*e**2 + a**2*b**2*e*f**2 - 5*a**2*b*c**2*f + a**2*b*c*d*e + 2*a**2*b*c*e*f + 4*a**2*b*c*f**3 - a**2*b*d*e**2 - 3*a**2*b*e**2*f - 6*a**2*b*e*f**3 - 4*a**2*c**2*d**2 - 7*a**2*c**2*d*f - 5*a**2*c**2*e - a**2*c*d**2*e - 2*a**2*c*d**2*f**2 - 3*a**2*c*d*e*f - 4*a**2*c*d*f**3 + 3*a**2*c*e**2 + 2*a**2*c*e*f**2 + a**2*c*f**4 + 2*a**2*d*e*f**3 - a**2*e**2*f**2 + a**2*e*f**4 - a*b**2*e**2*f - a*b**2*e*f**3 - a*b*c*d*e*f + a*b*c*e*f**2 + a*b*d*e**2*f - a*b*e**2*f**2 + 4*a*c**2*d**2*f + 2*a*c**2*d*f**2 + 5*a*c**2*e*f - a*c**2*f**3 + a*c*d**2*e*f + 2*a*c*d**2*f**3 - a*c*d*e*f**2 - 3*a*c*e**2*f + 5*a*c*e*f**3 - 2*a*e**2*f**3",
  "2*a**5*b*c + 2*a**5*c*d - 2*a**5*c*f - a**4*b**2*c - a**4*b*c*d + 2*a**4*b*c*f - 2*a**4*c**2 - 3*a**4*c*d*f - 2*a**4*c*e + a**4*c*f**2 + a**3*b**2*c*d + a**3*b**2*c*f - 3*a**3*b*c**2 + a**3*b*c*d*f + 2*a**3*b*c*e - 2*a**3*b*c*f**2 + a**3*c**2*d + 3*a**3*c*e*f + a**3*c*f**3 - a**2*b**2*c*d*f + 3*a**2*b*c**2*f - a**2*b*c*e*f - 2*a**2*b*c*f**3 + a**2*c**2*d**2 + 2*a**2*c**2*e + 2*a**2*c**2*f**2 + a**2*c*d*f**3 - a**2*c*e**2 - a**2*c*e*f**2 - a*b*c*e*f**2 - a*c**2*d**2*f - a*c**2*d*f**2 - 2*a*c**2*e*f + a*c*e**2*f",
  "-a**6*b - a**6*d + a**6*f + a**5*b**2 + 2*a**5*b*d - 2*a**5*b*f + a**5*c + a**5*d**2 + a**5*e - a**4*b**2*f - 2*a**4*b*c - 2*a**4*b*d*f + a**4*b*e + 2*a**4*b*f**2 - 4*a**4*c*d + 3*a**4*c*f - 2*a**4*d**2*f + a**4*d*e + 2*a**4*d*f**2 - 3*a**4*e*f - a**4*f**3 + a**3*b**3*d - a**3*b**2*c + a**3*b*c*d - 2*a**3*b*d*e + 3*a**3*b*e*f + a**3*b*f**3 + 3*a**3*c**2 + 7*a**3*c*d*f - 5*a**3*c*f**2 + a**3*d**2*f**2 - 2*a**3*d*e*f - a**3*d*f**3 - 2*a**3*e**2 + a**3*e*f**2 - a**2*b**3*d*f + a**2*b**2*c*f + a**2*b**2*e*f - a**2*b*c*d*f + 2*a**2*b*c*f**2 + 2*a**2*b*d*e*f - 4*a**2*b*e*f**2 - a**2*c**2*d - 2*a**2*c**2*f - 2*a**2*c*d**2*f - 3*a**2*c*d*f**2 - 5*a**2*c*e*f + a**2*c*f**3 + a**2*d*e*f**2 + 4*a**2*e**2*f + a**2*e*f**3 - a*b**2*e*f**2 + a*c**2*d*f - a*c**2*f**2 + 2*a*c*d**2*f**2 + 5*a*c*e*f**2 - 2*a*e**2*f**2",
  "a**5*b*c + a**5*c*d - a**5*c*f - a**4*b**2*c - 2*a**4*b*c*d + a**4*b*c*f - a**4*c**2 - a**4*c*d**2 - a**4*c*d*f - a**4*c*e + a**4*c*f**2 + a**3*b**2*c*f + a**3*b*c**2 + 2*a**3*b*c*d*f - 2*a**3*b*c*f**2 + 3*a**3*c**2*d - a**3*c**2*f + 2*a**3*c*d**2*f + 3*a**3*c*e*f - a**2*b*c**2*f - a**2*c**2*d**2 - 3*a**2*c**2*d*f - a**2*c**2*e + 2*a**2*c**2*f**2 - a**2*c*d**2*f**2 + a**2*c*e**2 - 2*a**2*c*e*f**2 + a*c**2*d**2*f + a*c**2*e*f - a*c*e**2*f",
  "a**5*b**2 + 2*a**5*b*d - a**5*b*f + a**5*d**2 - a**5*d*f + a**4*b**3 + a**4*b**2*d - a**4*b**2*f - 4*a**4*b*c - 2*a**4*b*d*f - a**4*b*e + a**4*b*f**2 - 4*a**4*c*d + 3*a**4*c*f - 2*a**4*d**2*f - a**4*d*e + a**4*d*f**2 - a**3*b**3*f - a**3*b**2*d*f - 2*a**3*b*c*d + 4*a**3*b*c*f + 3*a**3*b*d*e - a**3*b*e*f + a**3*c**2 + 3*a**3*c*d**2 + 4*a**3*c*d*f + 3*a**3*c*e - 3*a**3*c*f**2 + a**3*d**2*f**2 + 2*a**3*d*e*f + 2*a**2*b*c*d*f - 3*a**2*b*d*e*f - a**2*b*e**2 + 2*a**2*b*e*f**2 - a**2*c**2*f - 3*a**2*c*d**2*f - a**2*c*d*e - 3*a**2*c*e*f - a**2*d*e*f**2 + a*b*e**2*f + a*c*d*e*f",
  "a**4*b*c + a**4*c*d - a**4*c*f - a**3*b**2*e - a**3*b*c*d - a**3*b*d*e + a**3*b*e*f - a**3*c**2 - a**3*c*d**2 - a**3*c*d*f - a**3*c*e + a**3*c*f**2 + a**2*b**2*e*f + a**2*b*c*d*f - a**2*b*c*f**2 + a**2*b*d**2*e + a**2*b*d*e*f + a**2*b*e**2 - a**2*b*e*f**2 + a**2*c**2*f + a**2*c*d**3 + a**2*c*d**2*f + 2*a**2*c*d*e + a**2*c*e*f - a*b*d**2*e*f - a*b*e**2*f - a*c*d**3*f - 2*a*c*d*e*f",
  "a**4*b*c + a**4*c*d - a**4*c*f - a**3*b**2*c - a**3*b*c*d + a**3*b*c*f - a**3*c**2 - 2*a**3*c*d*f - a**3*c*e + a**3*c*f**2 + a**2*b**2*c*f + a**2*b*c*d**2 + a**2*b*c*d*f + a**2*b*c*e - 2*a**2*b*c*f**2 + a**2*c**2*f + a**2*c*d*e + a**2*c*d*f**2 + a**2*c*e*f - a*b*c*d**2*f - a*b*c*e*f - a*c*d*e*f",
  "-a**5*b - a**5*d + a**5*f + a**4*c + 2*a**4*d*f + a**4*e - a**4*f**2 - a**3*b**3 - a**3*b**2*d + 3*a**3*b*c + a**3*b*f**2 + a**3*c*d - 2*a**3*c*f - a**3*d*f**2 - 2*a**3*e*f + a**2*b**3*f + a**2*b**2*d**2 + a**2*b**2*d*f + a**2*b**2*e - 3*a**2*b*c*f - a**2*b*d*e - 2*a**2*c*d**2 - a**2*c*d*f - 2*a**2*c*e + a**2*c*f**2 + a**2*e*f**2 - a*b**2*d**2*f - a*b**2*e*f + a*b*d*e*f + 2*a*c*d**2*f + 2*a*c*e*f",
  "a**5*b + a**5*d - a**5*f - a**4*c - 2*a**4*d*f - a**4*e + a**4*f**2 + a**3*b**2*f - 2*a**3*b*c - a**3*b*f**2 + a**3*c*f + a**3*d*f**2 + 2*a**3*e*f - a**2*b**2*f**2 + 2*a**2*b*c*f + a**2*b*d*e + a**2*c*d**2 + a**2*c*e - a**2*e*f**2 - a*b*d*e*f - a*c*d**2*f - a*c*e*f",
  "a**4*b + a**4*d - a**4*f - a**3*b**2 - a**3*b*d + a**3*b*f - a**3*c - 2*a**3*d*f - a**3*e + a**3*f**2 + a**2*b**2*f + 2*a**2*b*d*f + a**2*b*e - 2*a**2*b*f**2 + a**2*c*d + a**2*d*f**2 + 2*a**2*e*f - a*b*d*f**2 - a*b*e*f - a*c*d*f + a*c*f**2 - a*e*f**2"
]

==> anc/conductor/certificates/residual_mid6_h.json <==
[
  "a**3*e**4 - 3*a*c*e**4 + 2*b*c*e**4",
  "-b*c*e**4 + b*e**5 + c*d*e**4",
  "-a**2*e**4/2 - a*b*c**2*e**2 + a*c**2*d*e**2 - a*c**2*e**2*f - a*c*d*e**3 + a*c*e**3*f + c**2*e**3 + c**2*e**2*f**2 - c*e**4/2",
  "-a**2*e**4/2 + a*b*e**4 - c*e**4/2",
  "-a**3*b*c*e/3 - a**3*c*d*e/3 + a**3*c*e*f/3 - a**2*c**2*e + a**2*c*e**2/3 + a**2*c*e*f**2/3 - 3*a*b*c**2*e + 11*a*c**2*d*e/3 - 11*a*c**2*e*f/3 + 2*a*c*e**2*f + a*c*e*f**3 + 2*c**2*d*e*f + 3*c**2*e**2 + c**2*e*f**2",
  "a**2*d*e**3 - a**2*e**3*f + 2*a*e**4 - 2*b*e**4 - c*d*e**3 + c*e**3*f",
  "a**2*c*d*e**2 - a**2*c*e**2*f - 2*b*e**4 - c**2*d*e**2 + c**2*e**2*f - 2*c*d*e**3 + 2*c*e**3*f",
  "-a**3*b*e**2 + a**2*d**2*e**2 + a**2*e**3 + 3*a*b*c*e**2 - 4*a*c*d*e**2 + 4*a*c*e**2*f + 2*a*d*e**3 - 2*a*e**3*f - 3*c*e**3 - 3*c*e**2*f**2 + e**4",
  "a**3*b*c/3 + a**3*c*d/3 - a**3*c*f/3 + a**2*b**4 - 2*a**2*b*e*f + 5*a**2*c*e/3 - a**2*c*f**2/3 - 3*a*b*c**2 + 8*a*b*c*e/3 + 2*a*b*c*f**2 - 2*a*b*e**2/3 + 7*a*c**2*d/3 - 13*a*c**2*f/3 - 6*a*c*d*e + 6*a*c*e*f - 2*a*e**2*f + 2*b*c*e*f - 4*b*e**2*f/3 + 2*c**2*d*f + c**2*e + 4*c*d*e*f/3 - 4*c*e**2/3 - 2*c*e*f**2 + 2*e**2*f**2/3",
  "-a**4*b*c/3 - a**4*c*d/3 + a**4*c*f/3 - a**3*c**2 + a**3*c*e/3 + a**3*c*f**2/3 - a**2*b*c**2 + 46*a**2*b*c*e/9 + 17*a**2*c**2*d/3 - 17*a**2*c**2*f/3 - 20*a**2*c*d*e/9 + 38*a**2*c*e*f/9 + a**2*c*f**3 + 5*a**2*d*e**2/3 - 5*a**2*e**2*f/3 - 2*a*b**2*c*e + 2*a*b*c**2*f - 2*a*c**3 + a*c**2*e + a*c**2*f**2 - 46*a*c*e**2/9 - 46*a*c*e*f**2/9 + 2*a*e**3/3 + 2*b*c*e**2 + 2*b*c*e*f**2 - 4*b*e**3 - 8*c**2*d*e/9 + 26*c**2*e*f/9 - 7*c*d*e**2/3 + 7*c*e**2*f/3 + 8*e**3*f/3",
  "a**3*d*e**2 - a**3*e**2*f + 2*a*b*c*e**2 - 3*a*c*d*e**2 + 3*a*c*e**2*f - 2*c*e**3 - 2*c*e**2*f**2",
  "-a*e**4 + e**4*f",
  "-a*b*c*e**2 + a*c*d*e**2 - a*c*e**2*f + b*e**3*f + c*e**2*f**2",
  "-a*b*c*e**2 - a*b*e**3 + a*c*d*e**2 - a*c*e**2*f + c*e**3 + c*e**2*f**2 + e**3*f**2",
  "-2*a**2*b*c**2 + 2*a**2*b*c*e/3 - 2*a**2*c**2*d + 2*a**2*c**2*f + 2*a**2*c*d*e/3 - 2*a**2*c*e*f/3 + a*b**2*c**2 + 2*a*b**2*c*e - 6*a*b*c**2*f + 5*a*c**3 + a*c**2*e + 2*a*c**2*f**2 - 2*a*c*e**2/3 - 2*a*c*e*f**2/3 - b*c**2*e - b*c**2*f**2 - 4*b*c*e**2 - 4*b*c*e*f**2 - 2*c**3*d + 2*c**3*f - 10*c**2*d*e/3 + c**2*d*f**2 + 4*c**2*e*f/3 + 2*c*e**2*f + c*e*f**3",
  "b*e**3 + b*e**2*f**2 + c*d*e**2 - 2*c*e**2*f",
  "a**3*b*c/6 + a**3*c*d/6 - a**3*c*f/6 + a**2*c**2/2 - a**2*c*e/6 - a**2*c*f**2/6 - a*b**3*c - 5*a*b*c**2/2 + 4*a*b*c*e/3 + 3*a*b*c*f**2 - a*b*e**2/3 - 5*a*c**2*d/6 - 13*a*c**2*f/6 - 2*a*c*d*e + a*c*e*f - a*c*f**3/2 - b**2*c*e + b**2*c*f**2 - 2*b*c**2*f - 5*b*e**2*f/3 + 2*c**3 + 4*c**2*d*f + 5*c**2*e/2 - 3*c**2*f**2/2 + 2*c*d*e*f/3 + c*e**2/3 + c*e*f**2 + e**2*f**2/3",
  "-3*a**2*b*c - 3*a**2*c*d + 3*a**2*c*f - a*b**4 + 2*a*b**2*c - 9*a*b*c*f + 8*a*c**2 + 3*a*c*e + 3*a*c*f**2 - b**3*e + b**3*f**2 - 2*b**2*c*f + 2*b*c**2 - 2*b*c*e - 2*b*c*f**2 - 3*b*e**2 - 3*b*e*f**2 - 5*c**2*d + 5*c**2*f - 3*c*d*e + c*d*f**2 - c*e*f",
  "a**2*d*e**2 - a**2*e**2*f - a*c*e**2 + c*d*e**2 - c*e**2*f + 2*e**3*f + e**2*f**3",
  "a**3*b*c/6 + a**3*c*d/6 - a**3*c*f/6 + a**2*c**2/2 - a**2*c*e/6 - a**2*c*f**2/6 - a*b*c**2/2 - 2*a*b*c*e/3 + 2*a*b*c*f**2 - a*b*e**2/3 + a*c**2*d/6 - 13*a*c**2*f/6 - a*c*d*e - a*c*f**3/2 + 4*b*e**2*f/3 + b*e*f**3 + c**2*d*f + c**2*e/2 - c**2*f**2/2 + 8*c*d*e*f/3 + c*e**2/3 - c*e*f**2 + e**2*f**2/3",
  "a*b**2*d**2 + 3*a*b**2*e - a*b*e*f - a*c**2 + a*c*e - b*e**2 - c*d*e - e**2*f",
  "a*b**3*e + a*b*c**2 - a*b*c*e - a*b*c*f**2 - a*c**2*d + 2*a*c**2*f + 2*a*c*d*e - 2*a*c*e*f - b*c*e*f + b*e**2*f - c**2*d*f - c**2*e - c*d*e*f + c*e*f**2",
  "-a**2*b*c - a**2*c*d + a**2*c*f + a*b**3*d - 2*a*b**2*c + 2*a*b**2*e - 2*a*b*c*f + 2*a*c**2 + a*c*e + a*c*f**2 + b*c*e - 2*b*e**2 - 2*b*e*f**2 + c**2*f - 2*c*d*e",
  "a**2*d*e**2/2 - a**2*e**2*f/2 + a*b*e**2*f - a*c*e**2 + c*d*e**2/2 - c*e**2*f/2 + e**3*f",
  "a**2*b*c*e/3 + a**2*c*d*e/3 - a**2*c*e*f/3 + a*b*c*e*f - a*c**2*e - a*c*e**2/3 - a*c*e*f**2/3 + c**2*d*e/3 - c**2*e*f/3 + c*e**2*f",
  "-a**2*b*e**2 + a**2*d*e**2/2 - a**2*e**2*f/2 + a*e**3 + a*e**2*f**2 + c*d*e**2/2 - c*e**2*f/2",
  "-a*b*c*e + a*b*e*f**2 + a*c*d*e - 2*a*c*e*f + c*d*e*f + c*e**2 + e**2*f**2",
  "-a**3*b**2 - a**3*b*d + a**3*b*f - a**2*b*c + a**2*b*e + a**2*b*f**2 + 2*a**2*c*d - 2*a**2*c*f + a*b**2*c - a*b**2*e - 5*a*b*c*f + 2*a*b*e*f + a*b*f**3 + 3*a*c**2 - b*c*e - b*c*f**2 - 2*b*e**2 - 2*b*e*f**2 - 2*c**2*d + 2*c**2*f - 2*c*d*e + 2*c*d*f**2 + 4*c*e*f",
  "-2*a**3*b**2 - 2*a**3*b*d + 2*a**3*b*f - a**2*b**3 + a**2*b*d**2 + 2*a**2*b*e + a**2*b*f**2 + 2*a**2*c*d - 2*a**2*c*f - 2*a*b**2*e + a*b*c*f - 2*a*b*e*f + 2*a*c*e + b*e**2 + 2*c*e*f - 2*e**2*f",
  "a**2*b**2*e - a**2*b*e*f + a**2*c*e - a*b*e**2 - a*c*d*e - a*e**2*f + e**2*f**2",
  "a**3*b*c/3 + a**3*c*d/3 - a**3*c*f/3 + a**2*b**2*c - a**2*b*e*f + 2*a**2*c*e/3 - a**2*c*f**2/3 + 2*a*b*c*e/3 - 2*a*b*e**2/3 - 2*a*c**2*d/3 - a*c**2*f/3 - 2*a*c*d*e + 2*a*c*e*f - a*e**2*f - 4*b*e**2*f/3 - 2*c*d*e*f/3 - c*e**2/3 + 2*e**2*f**2/3",
  "a**2*b**3 + a**2*b**2*d - a**2*b*c + a**2*c*d - a**2*c*f + 2*a*b**2*e + a*b*e*f - a*c**2 - b*e**2 - c*d*e",
  "a**3*b*c/3 + a**3*c*d/3 - a**3*c*f/3 + a**2*b*c*f - a**2*c**2 - a**2*c*e/3 - a**2*c*f**2/3 + 2*a*b*c*e/3 + a*b*e**2/3 + a*c**2*d/3 - a*c**2*f/3 + a*c*e*f - b*e**2*f/3 - 2*c*d*e*f/3 - c*e**2/3 - e**2*f**2/3",
  "a*b*c*e + a*c*d*e - a*c*e*f + b**2*e**2 + b*c*e*f - c**2*e - c*d*e*f - c*e**2",
  "-a*d*e**2 + a*e**2*f + d*e**2*f - e**2*f**2",
  "a**2*b*e + a**2*d*e - a**2*e*f + a*b*e*f - 2*a*c*e - a*d**2*e - a*e**2 + c*d*e - c*e*f + d**2*e*f + 3*e**2*f",
  "-a**3*b - a**3*d + a**3*f + a**2*b*d - a**2*b*f + a**2*c + a**2*d**2 + a**2*e - a*b*d**2 - a*b*e + a*b*f**2 + a*c*d - 2*a*c*f - a*d**3 - 2*a*d*e + d**3*f + 3*d*e*f + e**2",
  "a*b**2*c - a*b**2*e - a*b*c*f + a*c**2 + b**2*e*f - b*c*e - c**2*d",
  "-a**2*b*e - a**2*d*e + a**2*e*f + a*b**2*e - 3*a*b*e*f + 2*a*c*e + a*e**2 + a*e*f**2 - b*e**2 - b*e*f**2 - c*d*e + c*e*f + d*e*f**2 - e**2*f",
  "2*a**3*b + 2*a**3*d - 2*a**3*f - 3*a**2*b**2 - 4*a**2*b*d + 6*a**2*b*f - 2*a**2*c - a**2*d**2 - 2*a**2*e - a**2*f**2 - a*b**3 - a*b**2*d - a*b*c + 3*a*b*e + 2*a*b*f**2 + 3*a*c*d - 3*a*c*f + a*d*e + a*e*f - b**2*e + b**2*f**2 - 2*b*c*f - b*e*f + 2*c**2 + 4*c*d*f + 2*c*e - 2*c*f**2 + d**2*f**2 - d*e*f + 2*e*f**2",
  "a*b**2*f - a*b*c + a*c*d - a*c*f + b*e*f",
  "-a*b*c + a*b*e - a*c*d + a*c*f + a*d*e - a*e*f + c*d**2 + c*e - d*e*f - e**2",
  "-a*b*e - a*d*e + a*e*f + b*d*e - b*e*f + d*e*f + e**2",
  "b**2*e + b*c*d - c**2",
  "-a*b**2 - a*b*d + a*b*f + b*d*f + b*e + c*d - c*f",
  "-a**2*b - a**2*d + a**2*f - a*b*f + a*c + a*d*f + a*e - e*f"
]

==> anc/conductor/certificates/residual_mid6_v.json <==
[
  "a**3*e**4 - 3*a*c*e**4 + 2*b*c*e**4",
  "-b*c*e**4 + b*e**5 + c*d*e**4",
  "-a**2*e**4/2 - a*b*c**2*e**2 + a*c**2*d*e**2 - a*c**2*e**2*f - a*c*d*e**3 + a*c*e**3*f + c**2*e**3 + c**2*e**2*f**2 - c*e**4/2",
  "-a*c**2*e**2 + 2*b*e**4 + 2*c**2*d*e**2 - 2*c**2*e**2*f + 2*c*d*e**3 + c*e**2*f**3",
  "-a**2*e**4/2 + a*b*e**4 - c*e**4/2",
  "-a**2*b*c*e**2 + a*c*e**3 + a*c*e**2*f**2 + b*e**4 + c**2*d*e**2 - c**2*e**2*f + c*d*e**3 - c*e**3*f",
  "-a**3*b*c*e/3 - a**3*c*d*e/3 + a**3*c*e*f/3 - a**2*c**2*e + a**2*c*e**2/3 + a**2*c*e*f**2/3 - 3*a*b*c**2*e + 11*a*c**2*d*e/3 - 11*a*c**2*e*f/3 + 2*a*c*e**2*f + a*c*e*f**3 + 2*c**2*d*e*f + 3*c**2*e**2 + c**2*e*f**2",
  "a**2*d*e**3 - a**2*e**3*f + 2*a*e**4 - 2*b*e**4 - c*d*e**3 + c*e**3*f",
  "a**2*c*d*e**2 - a**2*c*e**2*f - 2*b*e**4 - c**2*d*e**2 + c**2*e**2*f - 2*c*d*e**3 + 2*c*e**3*f",
  "a**3*b*c**2/3 + a**3*b*c*e/3 + a**3*c**2*d/3 - a**3*c**2*f/3 + a**3*c*d*e/3 - a**3*c*e*f/3 + a**2*b**2*c**2 - a**2*c**2*e/3 - a**2*c**2*f**2/3 - a**2*c*e**2/3 - a**2*c*e*f**2/3 + 2*a*b*c**2*e/3 - 2*a*b*c*e**2/3 - 2*a*c**3*d/3 - a*c**3*f/3 - 5*a*c**2*d*e/3 + 5*a*c**2*e*f/3 - 4*b*c*e**2*f/3 - 2*c**2*d*e*f/3 - c**2*e**2/3 + 2*c*e**2*f**2/3",
  "a**2*b**3*c - a**2*b*c*e/3 + a**2*c**2*d - a**2*c**2*f + 2*a**2*c*d*e/3 - 2*a**2*c*e*f/3 + 2*a*b**2*c*e - a*c**3 + a*c*e**2/3 + a*c*e*f**2/3 - b*c*e**2 - b*e**3 - 4*c**2*d*e/3 + c**2*e*f/3 - c*d*e**2 + c*e**2*f",
  "-a**3*b*c/3 - a**3*c*d/3 + a**3*c*f/3 + a**2*b**4 - 2*a**2*b**2*c + a**2*c*e/3 + a**2*c*f**2/3 - 3*a*b*c**2 + 4*a*b*c*e/3 + 2*a*b*c*f**2 + 2*a*b*e**2/3 + 11*a*c**2*d/3 - 11*a*c**2*f/3 - 2*a*c*d*e + 2*a*c*e*f + 2*a*d*e**2/3 - 2*a*e**2*f/3 + 2*b*c*e*f + 4*b*e**2*f/3 + 2*c**2*d*f + c**2*e + 8*c*d*e*f/3 - 2*c*e**2/3 - 2*c*e*f**2 - 2*d*e**2*f/3",
  "a**2*b*e**2*f - a**2*c*e**2 - a*b*c*e**2 + 2*a*c*d*e**2 - 2*a*c*e**2*f + a*e**3*f + c*e**3 + c*e**2*f**2",
  "-a**4*b*c/3 - a**4*c*d/3 + a**4*c*f/3 - a**3*c**2 + a**3*c*e/3 + a**3*c*f**2/3 - a**2*b*c**2 + 46*a**2*b*c*e/9 + 17*a**2*c**2*d/3 - 17*a**2*c**2*f/3 - 20*a**2*c*d*e/9 + 38*a**2*c*e*f/9 + a**2*c*f**3 - 2*a*b**2*c*e + 2*a*b*c**2*f - 10*a*b*e**2*f/3 - 2*a*c**3 + a*c**2*e + a*c**2*f**2 - 16*a*c*e**2/9 - 46*a*c*e*f**2/9 + 2*a*e**3/3 + 2*b*c*e**2 + 2*b*c*e*f**2 - 4*b*e**3 - 8*c**2*d*e/9 + 26*c**2*e*f/9 - 4*c*d*e**2 + 4*c*e**2*f - 2*e**3*f/3",
  "-a*e**4 + e**4*f",
  "-a*b*c*e**2 - a*b*e**3 + a*c*d*e**2 - a*c*e**2*f - a*d*e**3 + a*e**3*f + c*e**3 + c*e**2*f**2 + d*e**3*f",
  "-a*c*d*e**2 + a*c*e**2*f + c*d*e**2*f - c*e**2*f**2",
  "-a*b*c*e**2 + a*c*d*e**2 - a*c*e**2*f + b*e**3*f + c*e**2*f**2",
  "-a*b*c*e**2 - a*b*e**3 + a*c*d*e**2 - a*c*e**2*f + c*e**3 + c*e**2*f**2 + e**3*f**2",
  "-a**2*b*e**2 - a**2*d*e**2 + a**2*e**2*f - 3*a*b*e**2*f + 2*a*c*e**2 + a*e**3 + a*e**2*f**2 + d*e**2*f**2 - e**3*f",
  "a*b**2*c*e - a*c**2*e - b*c*e**2 - b*c*e*f**2 + c*d*e*f**2 + 2*c*e**2*f",
  "-2*a**2*b*c**2 + 2*a**2*b*c*e/3 - 2*a**2*c**2*d + 2*a**2*c**2*f + 2*a**2*c*d*e/3 - 2*a**2*c*e*f/3 + a*b**2*c**2 + 2*a*b**2*c*e - 6*a*b*c**2*f + 5*a*c**3 + a*c**2*e + 2*a*c**2*f**2 - 2*a*c*e**2/3 - 2*a*c*e*f**2/3 - b*c**2*e - b*c**2*f**2 - 4*b*c*e**2 - 4*b*c*e*f**2 - 2*c**3*d + 2*c**3*f - 10*c**2*d*e/3 + c**2*d*f**2 + 4*c**2*e*f/3 + 2*c*e**2*f + c*e*f**3",
  "b*e**3 + b*e**2*f**2 + c*d*e**2 - 2*c*e**2*f",
  "a**3*b*c/6 + a**3*c*d/6 - a**3*c*f/6 + a**2*c**2/2 - a**2*c*e/6 - a**2*c*f**2/6 - a*b**3*c - 5*a*b*c**2/2 + 4*a*b*c*e/3 + 3*a*b*c*f**2 - a*b*e**2/3 - 5*a*c**2*d/6 - 13*a*c**2*f/6 - 2*a*c*d*e + a*c*e*f - a*c*f**3/2 - a*d*e**2/3 + a*e**2*f/3 - b**2*c*e + b**2*c*f**2 - 2*b*c**2*f - 5*b*e**2*f/3 + 2*c**3 + 4*c**2*d*f + 5*c**2*e/2 - 3*c**2*f**2/2 + 2*c*d*e*f/3 + c*e**2/3 + c*e*f**2 + d*e**2*f/3",
  "a**3*b*c/6 + a**3*c*d/6 - a**3*c*f/6 + a**2*c**2/2 - a**2*c*e/6 - a**2*c*f**2/6 - a*b*c**2/2 - 2*a*b*c*e/3 + 2*a*b*c*f**2 - a*b*e**2/3 + a*c**2*d/6 - 13*a*c**2*f/6 - a*c*d*e - a*c*f**3/2 - a*d*e**2/3 + a*e**2*f/3 + 4*b*e**2*f/3 + b*e*f**3 + c**2*d*f + c**2*e/2 - c**2*f**2/2 + 8*c*d*e*f/3 + c*e**2/3 - c*e*f**2 + d*e**2*f/3",
  "a*b**3*e + a*b*c**2 - a*b*c*e - a*b*c*f**2 - a*c**2*d + 2*a*c**2*f + 2*a*c*d*e - 2*a*c*e*f - b*c*e*f + b*e**2*f - c**2*d*f - c**2*e - c*d*e*f + c*e*f**2",
  "-a**2*b*c - a**2*c*d + a**2*c*f + a*b**3*d - 2*a*b**2*c + 2*a*b**2*e - 2*a*b*c*f + 2*a*c**2 + a*c*e + a*c*f**2 + b*c*e - 2*b*e**2 - 2*b*e*f**2 + c**2*f - 2*c*d*e",
  "a**2*b*c*e/3 + a**2*c*d*e/3 - a**2*c*e*f/3 + a*b*c*e*f - a*c**2*e - a*c*e**2/3 - a*c*e*f**2/3 + c**2*d*e/3 - c**2*e*f/3 + c*e**2*f",
  "-a*b*c*e + a*b*e*f**2 + a*c*d*e - 2*a*c*e*f - a*d*e**2 + a*e**2*f + c*d*e*f + c*e**2 + d*e**2*f",
  "-a**3*b**2 - a**3*b*d + a**3*b*f - a**2*b*c + a**2*b*e + a**2*b*f**2 + 2*a**2*c*d - 2*a**2*c*f + a*b**2*c - a*b**2*e - 5*a*b*c*f + 2*a*b*e*f + a*b*f**3 + 3*a*c**2 - b*c*e - b*c*f**2 - 2*b*e**2 - 2*b*e*f**2 - 2*c**2*d + 2*c**2*f - 2*c*d*e + 2*c*d*f**2 + 4*c*e*f",
  "a**3*b*c/3 + a**3*c*d/3 - a**3*c*f/3 + a**2*b**2*c + a**2*b*d*e - a**2*b*e*f - a**2*c*e/3 - a**2*c*f**2/3 + 2*a*b*c*e/3 - 2*a*b*e**2/3 - 2*a*c**2*d/3 - a*c**2*f/3 - 2*a*c*d*e + 2*a*c*e*f - 2*a*d*e**2/3 + 2*a*e**2*f/3 - 4*b*e**2*f/3 - 2*c*d*e*f/3 - c*e**2/3 + 2*d*e**2*f/3",
  "-2*a**3*b**2 - 2*a**3*b*d + 2*a**3*b*f - a**2*b**3 + a**2*b*d**2 + 2*a**2*b*e + a**2*b*f**2 + 2*a**2*c*d - 2*a**2*c*f - 2*a*b**2*e + a*b*c*f + 2*a*b*d*e - 2*a*b*e*f + b*e**2 + 2*c*e*f",
  "-a**3*b*c/3 - a**3*c*d/3 + a**3*c*f/3 - a**2*b**2*c + a**2*b**2*e + a**2*c*e/3 + a**2*c*f**2/3 - 2*a*b*c*e/3 - a*b*e**2/3 + 2*a*c**2*d/3 + a*c**2*f/3 + a*c*d*e - 2*a*c*e*f - a*d*e**2/3 + a*e**2*f/3 + 4*b*e**2*f/3 + 2*c*d*e*f/3 + c*e**2/3 + d*e**2*f/3",
  "a**2*b**3 + a**2*b**2*d - a**2*b*c + a**2*c*d - a**2*c*f + 2*a*b**2*e + a*b*e*f - a*c**2 - b*e**2 - c*d*e",
  "a**3*b*c/3 + a**3*c*d/3 - a**3*c*f/3 + a**2*b*c*f - a**2*c**2 - a**2*c*e/3 - a**2*c*f**2/3 + 2*a*b*c*e/3 + a*b*e**2/3 + a*c**2*d/3 - a*c**2*f/3 + a*c*e*f + a*d*e**2/3 - a*e**2*f/3 - b*e**2*f/3 - 2*c*d*e*f/3 - c*e**2/3 - d*e**2*f/3",
  "-a*b*e**2 - a*d*e**2 + a*e**2*f + b*d*e**2 - b*e**2*f + d*e**2*f + e**3",
  "a*b*c*e + a*c*d*e - a*c*e*f + b**2*e**2 + b*c*e*f - c**2*e - c*d*e*f - c*e**2",
  "a*b**2*c - a*b**2*e - a*b*c*f + a*c**2 + b**2*d*e - b*c*e - c**2*d - c*d*e + c*e*f",
  "-a*b**3 - a*b**2*d + a*b*c - a*c*d + a*c*f + b**2*d**2 + b**2*e + b*d*e - 2*b*e*f",
  "a**2*b*e + a**2*d*e - a**2*e*f - a*b*d*e + a*b*e*f - a*c*e - a*d**2*e - a*e**2 + c*d*e - c*e*f + d**2*e*f + 2*e**2*f",
  "-a**3*b - a**3*d + a**3*f + a**2*b*d - a**2*b*f + a**2*c + a**2*d**2 + a**2*e - a*b*d**2 - a*b*e + a*b*f**2 + a*c*d - 2*a*c*f - a*d**3 - 2*a*d*e + d**3*f + 3*d*e*f + e**2",
  "a*b**2*c - a*b**2*e - a*b*c*f + a*c**2 + b**2*e*f - b*c*e - c**2*d",
  "a*b**2*f - a*b*c + a*c*d - a*c*f + b*e*f",
  "-a*b*c - a*c*d + a*c*f + b*d*e - b*e*f + c*d**2 + c*e",
  "b**2*e + b*c*d - c**2",
  "-a*b**2 - a*b*d + a*b*f + b*d*f + b*e + c*d - c*f",
  "-a**2*b - a**2*d + a**2*f - a*b*f + a*c + a*d*f + a*e - e*f"
]

==> anc/conductor/certificates/residual_mid_2.json <==
[
  "-4*a**6*b*c**3 - 4*a**6*c**3*d + 4*a**6*c**3*f - a**5*b**2*c**3 + a**5*b**2*c**2*e - 10*a**5*b*c**3*d + 2*a**5*b*c**3*f + 2*a**5*b*c**2*d*e + 2*a**5*b*c**2*e*f + 4*a**5*c**4 - 9*a**5*c**3*d**2 + 18*a**5*c**3*d*f + 4*a**5*c**3*e - 5*a**5*c**3*f**2 + a**5*c**2*d**2*e + 2*a**5*c**2*d*e*f - 3*a**5*c**2*e*f**2 + 69*a**4*b*c**4 - 84*a**4*b*c**3*e - 2*a**4*b*c**3*f**2 - 10*a**4*b*c**2*e**2 + 2*a**4*b*c**2*e*f**2 + 13*a**4*b*c*e**3 + 69*a**4*c**4*d - 65*a**4*c**4*f + 12*a**4*c**3*d**2*f - 76*a**4*c**3*d*e - 10*a**4*c**3*d*f**2 + 72*a**4*c**3*e*f + 2*a**4*c**3*f**3 - 10*a**4*c**2*d*e**2 - 6*a**4*c**2*d*e*f**2 + 6*a**4*c**2*e**2*f + 2*a**4*c**2*e*f**3 + 13*a**4*c*d*e**3 - 13*a**4*c*e**3*f - 30*a**3*b**2*c**4 + 42*a**3*b**2*c**3*e + 9*a**3*b**2*c**2*e**2 - 8*a**3*b**2*c*e**3 - 50*a**3*b*c**4*d + 94*a**3*b*c**4*f + 49*a**3*b*c**3*d*e - 145*a**3*b*c**3*e*f + 29*a**3*b*c**2*d*e**2 - 29*a**3*b*c**2*e**2*f - 10*a**3*b*c*d*e**3 + 30*a**3*b*c*e**3*f - 56*a**3*c**5 - 20*a**3*c**4*d**2 - 54*a**3*c**4*d*f + 8*a**3*c**4*e + 5*a**3*c**4*f**2 + 3*a**3*c**3*d**2*e + 70*a**3*c**3*d*e*f + 93*a**3*c**3*e**2 + 7*a**3*c**3*e*f**2 - a**3*c**3*f**4 + 24*a**3*c**2*d**2*e**2 - 32*a**3*c**2*d*e**2*f - 4*a**3*c**2*e**3 + 22*a**3*c**2*e**2*f**2 + a**3*c**2*e*f**4 - 2*a**3*c*d**2*e**3 - 2*a**3*c*d*e**3*f - 13*a**3*c*e**4 - 9*a**3*c*e**3*f**2 - 7*a**2*b*c**5 + 54*a**2*b*c**4*e + 30*a**2*b*c**4*f**2 - 41*a**2*b*c**3*e**2 - 71*a**2*b*c**3*e*f**2 - 5*a**2*b*c**2*e**3 - 12*a**2*b*c**2*e**2*f**2 + 8*a**2*b*c*e**4 + 16*a**2*b*c*e**3*f**2 + 53*a**2*c**5*d - 65*a**2*c**5*f + 36*a**2*c**4*d**2*f - 23*a**2*c**4*d*e - 28*a**2*c**4*d*f**2 + 123*a**2*c**4*e*f + 4*a**2*c**4*f**3 - 20*a**2*c**3*d**2*e*f - 57*a**2*c**3*d*e**2 + 29*a**2*c**3*d*e*f**2 - 2*a**2*c**3*e**2*f + 10*a**2*c**3*e*f**3 - 25*a**2*c**2*d**2*e**2*f + 10*a**2*c**2*d*e**3 + 20*a**2*c**2*d*e**2*f**2 - 33*a**2*c**2*e**3*f - 3*a**2*c**2*e**2*f**3 + a**2*c*d**2*e**3*f + 2*a**2*c*d*e**4 - 6*a**2*c*d*e**3*f**2 + 4*a**2*c*e**4*f - 2*a**2*c*e**3*f**3 + 7*a*b**2*c**3*e**2 + 4*a*b**2*c**2*e**3 - 2*a*b**2*c*e**4 - 16*a*b*c**3*d*e**2 - 19*a*b*c**3*e**2*f - 4*a*b*c**3*e*f**3 + 6*a*b*c**2*d*e**3 - 20*a*b*c**2*e**3*f - 11*a*b*c**2*e**2*f**3 + 2*a*b*c*d*e**4 + 10*a*b*c*e**4*f + 5*a*b*c*e**3*f**3 + 14*a*c**5*d*f + 7*a*c**5*e - 7*a*c**5*f**2 - 22*a*c**4*d**2*e + 12*a*c**4*d**2*f**2 - 22*a*c**4*d*e*f - a*c**4*e**2 + 48*a*c**4*e*f**2 + a*c**3*d**2*e**2 - 14*a*c**3*d*e**2*f - 3*a*c**3*d*e*f**3 - 11*a*c**3*e**2*f**2 + 4*a*c**2*d**2*e**3 + 6*a*c**2*d*e**3*f + 4*a*c**2*d*e**2*f**3 - 10*a*c**2*e**4 - 15*a*c**2*e**3*f**2 - a*c*d*e**3*f**3 + 6*a*c*e**4*f**2 + b**2*c*d*e**4 + b**2*c*e**4*f + b**2*c*e**3*f**3 - 7*b*c**3*e**3 - 7*b*c**3*e**2*f**2 + b*c**2*d**2*e**3 - 5*b*c**2*e**4 - 6*b*c**2*e**3*f**2 + 2*b*c*e**5 + 2*b*c*e**4*f**2 + 7*c**4*d**2*e*f - 7*c**4*d*e**2 - 7*c**4*d*e*f**2 + 7*c**4*e**2*f + 4*c**3*d**2*e**2*f - 6*c**3*d*e**3 + 3*c**3*d*e**2*f**2 - 5*c**3*e**3*f + c**3*e**2*f**3 - 2*c**2*d**2*e**3*f - c**2*d**2*e**2*f**3 + 2*c**2*d*e**4 + 6*c**2*d*e**3*f**2 + 10*c**2*e**4*f - 4*c**2*e**3*f**3 + c*d**2*e**3*f**3 - 2*c*d*e**4*f**2 + 3*c*e**4*f**3",
  "4*a**7*b*c**2 + 4*a**7*c**2*d - 4*a**7*c**2*f - 3*a**6*b**2*c**2 - 6*a**6*b*c**2*d + 14*a**6*b*c**2*f - 4*a**6*c**3 - 3*a**6*c**2*d**2 + 6*a**6*c**2*d*f - 4*a**6*c**2*e - 7*a**6*c**2*f**2 - 25*a**5*b*c**3 + 38*a**5*b*c**2*e + 6*a**5*b*c**2*f**2 - 17*a**5*c**3*d + 13*a**5*c**3*f + 4*a**5*c**2*d**2*f + 38*a**5*c**2*d*e - 10*a**5*c**2*d*f**2 - 38*a**5*c**2*e*f + 2*a**5*c**2*f**3 + 15*a**4*b**2*c**3 - 30*a**4*b**2*c**2*e + 50*a**4*b*c**3*d - 42*a**4*b*c**3*f - 48*a**4*b*c**2*d*e + 101*a**4*b*c**2*e*f - a**4*b*c*e**2*f + 16*a**4*c**4 + 35*a**4*c**3*d**2 - 12*a**4*c**3*d*f - 11*a**4*c**3*e + 2*a**4*c**3*f**2 - 18*a**4*c**2*d**2*e + 13*a**4*c**2*d*e*f - 35*a**4*c**2*e**2 - 25*a**4*c**2*e*f**2 + a**4*c**2*f**4 - a**4*c*d*e**2*f + a**4*c*e**2*f**2 - 44*a**3*b*c**4 + 50*a**3*b*c**3*e - 9*a**3*b*c**3*f**2 + 19*a**3*b*c**2*e**2 + 43*a**3*b*c**2*e*f**2 - a**3*b*c*e**3 - a**3*b*c*e**2*f**2 - 70*a**3*c**4*d + 62*a**3*c**4*f - 56*a**3*c**3*d**2*f + 76*a**3*c**3*d*e + 35*a**3*c**3*d*f**2 - 130*a**3*c**3*e*f - 3*a**3*c**3*f**3 + 21*a**3*c**2*d**2*e*f + 13*a**3*c**2*d*e**2 - 36*a**3*c**2*d*e*f**2 + 7*a**3*c**2*e**2*f - 2*a**3*c**2*e*f**3 - a**3*c*d*e**3 + a**3*c*d*e**2*f**2 + 2*a**3*c*e**3*f + 6*a**2*b**2*c**4 - 36*a**2*b**2*c**3*e + 16*a**2*b**2*c**2*e**2 - a**2*b**2*c*e**3 + 12*a**2*b*c**4*d - 20*a**2*b*c**4*f - 38*a**2*b*c**3*d*e + 129*a**2*b*c**3*e*f + 27*a**2*b*c**2*d*e**2 - 69*a**2*b*c**2*e**2*f - a**2*b*c*d*e**3 + 5*a**2*b*c*e**3*f + 34*a**2*c**5 + 6*a**2*c**4*d**2 + 68*a**2*c**4*d*f - 47*a**2*c**4*e - 34*a**2*c**4*f**2 + 19*a**2*c**3*d**2*e - 66*a**2*c**3*d*e*f - 54*a**2*c**3*e**2 - 8*a**2*c**3*e*f**2 + 2*a**2*c**3*f**4 - 12*a**2*c**2*d**2*e**2 - 14*a**2*c**2*d*e**2*f + 11*a**2*c**2*e**3 + 52*a**2*c**2*e**2*f**2 + a**2*c**2*e*f**4 + 2*a**2*c*d**2*e**3 + a**2*c*d*e**3*f + a**2*c*e**4 - 3*a**2*c*e**3*f**2 + 6*a*b**3*c**2*e**2 + 6*a*b**2*c**3*d*e - 18*a*b*c**4*e - 6*a*b*c**4*f**2 + 34*a*b*c**3*e**2 + 52*a*b*c**3*e*f**2 - 14*a*b*c**2*e**3 - 49*a*b*c**2*e**2*f**2 - 2*a*b*c**2*e*f**4 + a*b*c*e**4 - 6*a*b*c*e**3*f**2 - a*b*c*e**2*f**4 - 12*a*c**5*d + 12*a*c**5*f - 34*a*c**4*d**2*f + 38*a*c**4*d*e + 10*a*c**4*d*f**2 - 114*a*c**4*e*f - 2*a*c**4*f**3 + 29*a*c**3*d**2*e*f + 4*a*c**3*d**2*f**3 - 7*a*c**3*d*e**2 - 26*a*c**3*d*e*f**2 + 127*a*c**3*e**2*f + 7*a*c**3*e*f**3 + 12*a*c**2*d**2*e**2*f + 15*a*c**2*d*e**3 + 16*a*c**2*d*e**2*f**2 + 7*a*c**2*e**3*f + 4*a*c**2*e**2*f**3 - 5*a*c*d**2*e**3*f + a*c*d*e**4 - 5*a*c*e**4*f + a*c*e**3*f**3 - 6*b**2*c**2*e**3 - 6*b**2*c**2*e**2*f**2 - 6*b*c**3*d*e**2 + 12*b*c**3*e**2*f + 4*b*c**2*d*e**3 - 8*b*c**2*e**3*f - 2*b*c**2*e**2*f**3 - b*c*d*e**4 - b*c*e**4*f - b*c*e**3*f**3 + 12*c**4*d*e*f + 6*c**4*e**2 - 6*c**4*e*f**2 + 4*c**3*d**2*e**2 + 2*c**3*d**2*e*f**2 - 4*c**3*d*e**2*f - 2*c**3*d*e*f**3 + 4*c**3*e**3 + 20*c**3*e**2*f**2 - c**2*d**2*e**3 + c**2*d**2*e**2*f**2 - 14*c**2*d*e**3*f + c**2*d*e**2*f**3 - c**2*e**4 - 11*c**2*e**3*f**2 + 3*c*d**2*e**3*f**2 - c*d*e**4*f + c*d*e**3*f**3 + 4*c*e**4*f**2",
  "-a**5*b*c**2*e + a**5*b*c*e**2 - a**5*c**2*d*e + a**5*c**2*e*f + a**5*c*d*e**2 - a**5*c*e**2*f - a**4*b**2*c**3 + 2*a**4*b**2*c**2*e - a**4*b**2*c*e**2 - 4*a**4*b*c**3*d + 4*a**4*b*c**3*f + 6*a**4*b*c**2*d*e - 7*a**4*b*c**2*e*f - 2*a**4*b*c*d*e**2 + 3*a**4*b*c*e**2*f - 3*a**4*c**3*d**2 + 6*a**4*c**3*d*f + a**4*c**3*e - 3*a**4*c**3*f**2 + 4*a**4*c**2*d**2*e - 7*a**4*c**2*d*e*f + 4*a**4*c**2*e*f**2 - a**4*c*d**2*e**2 + a**4*c*d*e**2*f - a**4*c*e**3 - a**4*c*e**2*f**2 + 3*a**3*b*c**4 - 4*a**3*b*c**3*e + a**3*b*c**3*f**2 + 9*a**3*b*c**2*e**2 - 2*a**3*b*c**2*e*f**2 - 5*a**3*b*c*e**3 + a**3*b*c*e**2*f**2 + 5*a**3*c**4*d - 5*a**3*c**4*f + 4*a**3*c**3*d**2*f - 6*a**3*c**3*d*e - 5*a**3*c**3*d*f**2 + 6*a**3*c**3*e*f + a**3*c**3*f**3 - 5*a**3*c**2*d**2*e*f + 9*a**3*c**2*d*e**2 + 6*a**3*c**2*d*e*f**2 - 10*a**3*c**2*e**2*f - a**3*c**2*e*f**3 + a**3*c*d**2*e**2*f - 5*a**3*c*d*e**3 - a**3*c*d*e**2*f**2 + 6*a**3*c*e**3*f + a**2*b**2*c**3*e - 6*a**2*b**2*c**2*e**2 + 4*a**2*b**2*c*e**3 + a**2*b*c**3*d*e - 5*a**2*b*c**3*e*f - 8*a**2*b*c**2*d*e**2 + 21*a**2*b*c**2*e**2*f + 5*a**2*b*c*d*e**3 - 13*a**2*b*c*e**3*f - 2*a**2*c**5 - 6*a**2*c**4*d*f + a**2*c**4*e + 3*a**2*c**4*f**2 - a**2*c**3*d**2*e + 7*a**2*c**3*d*e*f - 6*a**2*c**3*e**2 - a**2*c**3*e*f**2 - 7*a**2*c**2*d*e**2*f - 5*a**2*c**2*e**3 - 4*a**2*c**2*e**2*f**2 + 3*a**2*c*d*e**3*f + 6*a**2*c*e**4 + 3*a**2*c*e**3*f**2 + a*b**3*c*e**3 + a*b**2*c**2*d*e**2 - 3*a*b*c**3*e**2 - 3*a*b*c**3*e*f**2 + 5*a*b*c**2*e**3 + 7*a*b*c**2*e**2*f**2 - 4*a*b*c*e**4 - 4*a*b*c*e**3*f**2 + 2*a*c**4*d**2*f + 6*a*c**4*e*f - 3*a*c**3*d**2*e*f + 9*a*c**3*d*e**2 + 3*a*c**3*d*e*f**2 - 15*a*c**3*e**2*f + 2*a*c**2*d**2*e**2*f - 5*a*c**2*d*e**3 - 4*a*c**2*d*e**2*f**2 + 15*a*c**2*e**3*f + a*c*d**2*e**3*f - a*c*d*e**4 + a*c*d*e**3*f**2 - 3*a*c*e**4*f - b**2*c*e**4 - b**2*c*e**3*f**2 - b*c**2*d*e**3 + 2*b*c**2*e**3*f + b*c*d*e**4 - b*c*e**4*f + c**3*e**3 - c**3*e**2*f**2 + c**2*d**2*e**3 + c**2*d**2*e**2*f**2 - c**2*d*e**3*f + c**2*e**4 + 4*c**2*e**3*f**2 - c*d**2*e**3*f**2 + c*d*e**4*f - 3*c*e**4*f**2",
  "a**6*b*c*e + a**6*c*d*e - a**6*c*e*f + a**5*b**2*c**2 - a**5*b**2*c*e + 4*a**5*b*c**2*d - 4*a**5*b*c**2*f - 2*a**5*b*c*d*e + 3*a**5*b*c*e*f + 3*a**5*c**2*d**2 - 6*a**5*c**2*d*f - a**5*c**2*e + 3*a**5*c**2*f**2 - a**5*c*d**2*e + a**5*c*d*e*f - a**5*c*e**2 - a**5*c*e*f**2 - 11*a**4*b*c**3 + 9*a**4*b*c**2*e - a**4*b*c**2*f**2 + 5*a**4*b*c*e**2 + a**4*b*c*e*f**2 - 13*a**4*c**3*d + 13*a**4*c**3*f - 4*a**4*c**2*d**2*f + 9*a**4*c**2*d*e + 5*a**4*c**2*d*f**2 - 9*a**4*c**2*e*f - a**4*c**2*f**3 + a**4*c*d**2*e*f + 5*a**4*c*d*e**2 - a**4*c*d*e*f**2 - 4*a**4*c*e**2*f + 6*a**3*b**2*c**3 - 6*a**3*b**2*c**2*e - 3*a**3*b**2*c*e**2 + 8*a**3*b*c**3*d - 20*a**3*b*c**3*f - 7*a**3*b*c**2*d*e + 23*a**3*b*c**2*e*f - 5*a**3*b*c*d*e**2 + 9*a**3*b*c*e**2*f + 10*a**3*c**4 + 2*a**3*c**3*d**2 + 6*a**3*c**3*d*f + a**3*c**3*e + 3*a**3*c**3*f**2 - 3*a**3*c**2*d*e*f - 14*a**3*c**2*e**2 - 7*a**3*c**2*e*f**2 - 3*a**3*c*d**2*e**2 + a**3*c*d*e**2*f - 4*a**3*c*e**3 - 2*a**3*c*e**2*f**2 + 2*a**2*b*c**4 - 11*a**2*b*c**3*e - 6*a**2*b*c**3*f**2 + 4*a**2*b*c**2*e**2 + 12*a**2*b*c**2*e*f**2 + 2*a**2*b*c*e**3 + 4*a**2*b*c*e**2*f**2 - 10*a**2*c**4*d + 14*a**2*c**4*f - 2*a**2*c**3*d**2*f + 5*a**2*c**3*d*e + 6*a**2*c**3*d*f**2 - 19*a**2*c**3*e*f - 2*a**2*c**3*f**3 + a**2*c**2*d**2*e*f + 7*a**2*c**2*d*e**2 - 6*a**2*c**2*d*e*f**2 - 4*a**2*c**2*e**2*f - a**2*c**2*e*f**3 + 3*a**2*c*d**2*e**2*f + a**2*c*d*e**3 - 3*a**2*c*d*e**2*f**2 + 3*a**2*c*e**3*f - 2*a*b**2*c**2*e**2 - a*b**2*c*e**3 + 2*a*b*c**2*d*e**2 + 6*a*b*c**2*e**2*f + 2*a*b*c**2*e*f**3 + 3*a*b*c*e**3*f + a*b*c*e**2*f**3 - 4*a*c**4*d*f - 2*a*c**4*e + 2*a*c**4*f**2 + 4*a*c**3*d**2*e - 4*a*c**3*d**2*f**2 + 4*a*c**3*d*e*f + a*c**3*e**2 - 13*a*c**3*e*f**2 + a*c**2*d**2*e**2 + 4*a*c**2*d*e**2*f + a*c**2*e**3 + 2*a*c**2*e**2*f**2 + a*c*e**4 + 2*a*c*e**3*f**2 + 2*b*c**2*e**3 + 2*b*c**2*e**2*f**2 + b*c*e**4 + b*c*e**3*f**2 - 2*c**3*d**2*e*f + 2*c**3*d*e**2 + 2*c**3*d*e*f**2 - 2*c**3*e**2*f - c**2*d**2*e**2*f + c**2*d*e**3 - c**2*d*e**2*f**2 - c**2*e**3*f - c*d*e**3*f**2 - c*e**4*f",
  "3*a**5*b*c**2 + a**5*b*c*e + 3*a**5*c**2*d - 3*a**5*c**2*f + a**5*c*d*e - a**5*c*e*f - a**4*b**2*c**2 - a**4*b**2*c*e + a**4*b*c**2*d + 4*a**4*b*c**2*f - 2*a**4*b*c*d*e + 3*a**4*b*c*e*f - 3*a**4*c**3 + 2*a**4*c**2*d**2 - 5*a**4*c**2*d*f - 4*a**4*c**2*e - a**4*c*d**2*e + a**4*c*d*e*f - a**4*c*e**2 - a**4*c*e*f**2 - 8*a**3*b*c**3 + 13*a**3*b*c**2*e + 3*a**3*b*c**2*f**2 - 5*a**3*b*c*e**2 + a**3*b*c*e*f**2 - 5*a**3*c**3*d + 3*a**3*c**3*f - 3*a**3*c**2*d**2*f + 12*a**3*c**2*d*e + 2*a**3*c**2*d*f**2 - 11*a**3*c**2*e*f - a**3*c**2*f**3 + a**3*c*d**2*e*f - 5*a**3*c*d*e**2 - a**3*c*d*e*f**2 + 6*a**3*c*e**2*f + a**2*b**2*c**3 - 7*a**2*b**2*c**2*e + 4*a**2*b**2*c*e**2 + 3*a**2*b*c**3*d - 3*a**2*b*c**3*f - 8*a**2*b*c**2*d*e + 23*a**2*b*c**2*e*f + a**2*b*c**2*f**3 + 5*a**2*b*c*d*e**2 - 13*a**2*b*c*e**2*f + 3*a**2*c**4 + 3*a**2*c**3*d**2 + 10*a**2*c**3*d*f - 5*a**2*c**3*e - 6*a**2*c**3*f**2 - a**2*c**2*d**2*e - 9*a**2*c**2*d*e*f - 6*a**2*c**2*e**2 + 3*a**2*c*d*e**2*f + 6*a**2*c*e**3 + 3*a**2*c*e**2*f**2 + a*b**3*c*e**2 + a*b**2*c**2*d*e - 3*a*b*c**3*e - a*b*c**3*f**2 + 6*a*b*c**2*e**2 + 7*a*b*c**2*e*f**2 - 4*a*b*c*e**3 - 4*a*b*c*e**2*f**2 - 2*a*c**4*d + 2*a*c**4*f - 5*a*c**3*d**2*f + 9*a*c**3*d*e + 2*a*c**3*d*f**2 - 16*a*c**3*e*f + 3*a*c**2*d**2*e*f - 4*a*c**2*d*e**2 - 4*a*c**2*d*e*f**2 + 16*a*c**2*e**2*f + a*c*d**2*e**2*f - a*c*d*e**3 + a*c*d*e**2*f**2 - 3*a*c*e**3*f - b**2*c*e**3 - b**2*c*e**2*f**2 - b*c**2*d*e**2 + 2*b*c**2*e**2*f + b*c*d*e**3 - b*c*e**3*f + 2*c**3*d*e*f + c**3*e**2 - c**3*e*f**2 + c**2*d**2*e**2 + c**2*d**2*e*f**2 - 2*c**2*d*e**2*f + c**2*e**3 + 4*c**2*e**2*f**2 - c*d**2*e**2*f**2 + c*d*e**3*f - 3*c*e**3*f**2",
  "3*a**6*b*c + 3*a**6*c*d - 3*a**6*c*f - 2*a**5*b**2*c - 3*a**5*b*c*d + 8*a**5*b*c*f - 3*a**5*c**2 - a**5*c*d**2 + a**5*c*d*f - 3*a**5*c*e - 3*a**5*c*f**2 - a**4*b*c**2 - a**4*b*c*e + 4*a**4*b*c*f**2 + 4*a**4*c**2*d - 6*a**4*c**2*f + a**4*c*d**2*f - 2*a**4*c*d*e - 3*a**4*c*d*f**2 + 3*a**4*c*e*f - 2*a**3*b**2*c**2 + 2*a**3*b**2*c*e - a**3*b*c**2*d + 7*a**3*b*c**2*f + 5*a**3*b*c*d*e - 7*a**3*b*c*e*f + a**3*b*c*f**3 - 3*a**3*c**3 + 2*a**3*c**2*d**2 + 4*a**3*c**2*d*f + 3*a**3*c**2*e - 6*a**3*c**2*f**2 + 2*a**3*c*d**2*e - 3*a**3*c*d*e*f + 3*a**3*c*e**2 + 6*a**3*c*e*f**2 - a**2*b*c**3 + 4*a**2*b*c**2*e + 2*a**2*b*c**2*f**2 - a**2*b*c*e**2 - 4*a**2*b*c*e*f**2 + 3*a**2*c**3*d - 5*a**2*c**3*f - 3*a**2*c**2*d**2*f - 5*a**2*c**2*d*e - a**2*c**2*d*f**2 + 7*a**2*c**2*e*f + a**2*c**2*f**3 - 2*a**2*c*d**2*e*f + 3*a**2*c*d*e*f**2 - 2*a**2*c*e**2*f + a*b**2*c*e**2 - 3*a*b*c*e**2*f - a*b*c*e*f**3 + 2*a*c**3*d*f + a*c**3*e - a*c**3*f**2 - a*c**2*d**2*e + 2*a*c**2*d**2*f**2 - 2*a*c**2*d*e*f - a*c**2*e**2 + 6*a*c**2*e*f**2 - a*c*d*e**2*f - a*c*e**3 - 2*a*c*e**2*f**2 - b*c*e**3 - b*c*e**2*f**2 + c**2*d**2*e*f - c**2*d*e**2 - c**2*d*e*f**2 + c**2*e**2*f + c*d*e**2*f**2 + c*e**3*f",
  "2*a**4*b*c**2 + 2*a**4*b*c*e - 5*a**4*b*e**2 + 2*a**4*c**2*d - 2*a**4*c**2*f + 2*a**4*c*d*e - 2*a**4*c*e*f - 5*a**4*d*e**2 + 5*a**4*e**2*f - a**3*b**2*c**2 - 3*a**3*b**2*c*e + 4*a**3*b**2*e**2 + 3*a**3*b*c**2*f - 8*a**3*b*c*d*e + 10*a**3*b*c*e*f + 7*a**3*b*d*e**2 - 14*a**3*b*e**2*f - 2*a**3*c**3 + a**3*c**2*d**2 - 3*a**3*c**2*d*f - 4*a**3*c**2*e - 5*a**3*c*d**2*e + 8*a**3*c*d*e*f + 3*a**3*c*e**2 - 5*a**3*c*e*f**2 + 3*a**3*d**2*e**2 - 3*a**3*d*e**2*f + 5*a**3*e**3 + 5*a**3*e**2*f**2 - 2*a**2*b*c**3 + 8*a**2*b*c**2*e + a**2*b*c**2*f**2 - 6*a**2*b*c*e**2 + 3*a**2*b*c*e*f**2 + 2*a**2*b*e**3 - 6*a**2*b*e**2*f**2 - a**2*c**3*f - 2*a**2*c**2*d**2*f + 12*a**2*c**2*d*e + a**2*c**2*d*f**2 - 11*a**2*c**2*e*f + 6*a**2*c*d**2*e*f - 13*a**2*c*d*e**2 - 7*a**2*c*d*e*f**2 + 17*a**2*c*e**2*f + a**2*c*e*f**3 - 3*a**2*d**2*e**2*f + 3*a**2*d*e**3 + 5*a**2*d*e**2*f**2 - 6*a**2*e**3*f - a*b**4*e**2 - a*b**3*c*d*e + 5*a*b**2*c*e**2 - 2*a*b**2*e**3 - 2*a*b*c**2*d*e + 7*a*b*c**2*e*f + 7*a*b*c*d*e**2 - 20*a*b*c*e**2*f - 5*a*b*d*e**3 + 9*a*b*e**3*f - a*b*e**2*f**3 + a*c**4 + 4*a*c**3*d*f - 7*a*c**3*e - 2*a*c**3*f**2 + a*c**2*d**2*e + a*c**2*d**2*f**2 - 11*a*c**2*d*e*f + 7*a*c**2*e**2 + 5*a*c**2*e*f**2 - 3*a*c*d**2*e**2 + 8*a*c*d*e**2*f + 4*a*c*e**3 + 5*a*c*e**2*f**2 - 3*a*d*e**3*f - 6*a*e**4 - 5*a*e**3*f**2 + b**3*e**3 + b**3*e**2*f**2 + b**2*c*d*e**2 - 2*b**2*c*e**2*f - b**2*d*e**3 + b**2*e**3*f + b*c**2*e**2 + b*c**2*e*f**2 - b*c*d**2*e**2 - 5*b*c*e**3 - 4*b*c*e**2*f**2 + 2*b*e**4 + 2*b*e**3*f**2 - c**3*d**2*f + 2*c**3*d*e - 4*c**3*e*f + 5*c**2*d**2*e*f - 4*c**2*d*e**2 - c**2*d*e*f**2 + 17*c**2*e**2*f - 2*c*d**2*e**2*f + 2*c*d*e**3 + c*d*e**2*f**2 - 17*c*e**3*f + 6*e**4*f",
  "-3*a**5*b*c + 3*a**5*b*e - 3*a**5*c*d + 3*a**5*c*f + 3*a**5*d*e - 3*a**5*e*f + 3*a**4*b**2*c - 2*a**4*b**2*e + 7*a**4*b*c*d - 12*a**4*b*c*f - 3*a**4*b*d*e + 8*a**4*b*e*f + 3*a**4*c**2 + 4*a**4*c*d**2 - 7*a**4*c*d*f + 6*a**4*c*f**2 - a**4*d**2*e + a**4*d*e*f - 3*a**4*e**2 - 3*a**4*e*f**2 + 2*a**3*b*c**2 - 19*a**3*b*c*e - 5*a**3*b*c*f**2 + 8*a**3*b*e**2 + 3*a**3*b*e*f**2 - 5*a**3*c**2*d + 7*a**3*c**2*f - 5*a**3*c*d**2*f - 15*a**3*c*d*e + 8*a**3*c*d*f**2 + 12*a**3*c*e*f - a**3*c*f**3 + a**3*d**2*e*f + 7*a**3*d*e**2 - 4*a**3*d*e*f**2 - 6*a**3*e**2*f + a**3*e*f**3 - a**2*b**2*c**2 + 7*a**2*b**2*c*e - 5*a**2*b**2*e**2 - 3*a**2*b*c**2*d + 3*a**2*b*c**2*f + 11*a**2*b*c*d*e - 19*a**2*b*c*e*f - a**2*b*c*f**3 - 5*a**2*b*d*e**2 + 14*a**2*b*e**2*f + a**2*c**3 - 3*a**2*c**2*d**2 + 2*a**2*c**2*d*f + 12*a**2*c**2*e + 6*a**2*c*d**2*e + 16*a**2*c*d*e*f + 9*a**2*c*e**2 - 8*a**2*c*e*f**2 - a**2*d**2*e**2 - 4*a**2*d*e**2*f + a**2*d*e*f**3 - 6*a**2*e**3 + 2*a**2*e**2*f**2 - a*b**3*e**2 - a*b**2*c*d*e + 3*a*b*c**2*e + a*b*c**2*f**2 - 6*a*b*c*e**2 - 3*a*b*c*e*f**2 + 5*a*b*e**3 + 6*a*b*e**2*f**2 + 2*a*c**3*d - 2*a*c**3*f + a*c**2*d**2*f - 13*a*c**2*d*e - 2*a*c**2*d*f**2 + 8*a*c**2*e*f - 8*a*c*d**2*e*f + a*c*d*e**2 + a*c*d*e*f**2 - 22*a*c*e**2*f + a*d**2*e**2*f + a*d*e**3 - 2*a*d*e**2*f**2 + 4*a*e**3*f - a*e**2*f**3 + b**2*e**3 + b**2*e**2*f**2 + b*c*d*e**2 - 2*b*c*e**2*f - b*d*e**3 + b*e**3*f - 2*c**2*d*e*f - c**2*e**2 + c**2*e*f**2 - c*d**2*e**2 - c*d**2*e*f**2 + 6*c*d*e**2*f - c*e**3 - 4*c*e**2*f**2 - d*e**3*f + 2*e**3*f**2",
  "-4*a**5*b*c - 4*a**5*c*d + 4*a**5*c*f + 3*a**4*b**2*c + 5*a**4*b*c*d - 11*a**4*b*c*f + 4*a**4*c**2 + 2*a**4*c*d**2 - 2*a**4*c*d*f + 4*a**4*c*e + 4*a**4*c*f**2 + 2*a**3*b*c**2 - 5*a**3*b*c*e - 6*a**3*b*c*f**2 - 5*a**3*c**2*d + 7*a**3*c**2*f - 2*a**3*c*d**2*f - 4*a**3*c*d*e + 3*a**3*c*d*f**2 + 2*a**3*c*e*f + a**3*c*f**3 + a**2*b**2*c*e - a**2*b*c**2*d - 3*a**2*b*c*e*f - 2*a**2*b*c*f**3 + 3*a**2*c**3 - 3*a**2*c**2*d**2 + a**2*c**2*d*f + a**2*c**2*e + 2*a**2*c**2*f**2 + a**2*c*d**2*e + 3*a**2*c*d*e*f + a**2*c*d*f**3 + 2*a**2*c*e**2 - 3*a**2*c*e*f**2 - a*b*c*e**2 + 2*a*b*c*e*f**2 - a*c**2*d**2*f - 3*a*c**2*d*e - a*c**2*d*f**2 - 4*a*c**2*e*f - 2*a*c*d*e**2 - a*c*d*e*f**2 - a*c*e**2*f - a*c*e*f**3 - c*d**2*e*f**2 + 2*c*d*e**2*f - c*e**2*f**2",
  "4*a**5*b*e + 4*a**5*d*e - 4*a**5*e*f + a**4*b**2*c - 3*a**4*b**2*e + 4*a**4*b*c*d - 4*a**4*b*c*f - 5*a**4*b*d*e + 11*a**4*b*e*f + 3*a**4*c*d**2 - 6*a**4*c*d*f - 4*a**4*c*e + 3*a**4*c*f**2 - 2*a**4*d**2*e + 2*a**4*d*e*f - 4*a**4*e**2 - 4*a**4*e*f**2 - 3*a**3*b*c**2 - 4*a**3*b*c*e - a**3*b*c*f**2 + 4*a**3*b*e**2 + 5*a**3*b*e*f**2 - 5*a**3*c**2*d + 5*a**3*c**2*f - 4*a**3*c*d**2*f + a**3*c*d*e + 5*a**3*c*d*f**2 - 3*a**3*c*e*f - a**3*c*f**3 + 2*a**3*d**2*e*f + 3*a**3*d*e**2 - 4*a**3*d*e*f**2 - a**3*e**2*f - a**2*b**2*e**2 + 2*a**2*b*c*d*e + 2*a**2*b*c*e*f + 2*a**2*b*e**2*f + a**2*b*e*f**3 + 2*a**2*c**3 + 6*a**2*c**2*d*f + 2*a**2*c**2*e - 3*a**2*c**2*f**2 + 4*a**2*c*d**2*e + 3*a**2*c*d*e*f + a**2*c*e**2 - 5*a**2*c*e*f**2 - a**2*d**2*e**2 - 2*a**2*d*e**2*f - a**2*e**3 + 4*a**2*e**2*f**2 + 2*a*b*c*e*f**2 + a*b*e**3 - 2*a*c**2*d**2*f - 2*a*c**2*d*e - 4*a*c**2*e*f - 2*a*c*d**2*e*f - a*c*d*e*f**2 - a*c*e**2*f + a*d**2*e**2*f + a*d*e**3 + a*e**3*f + 2*c*d*e**2*f - d*e**3*f",
  "-a**6*b - a**6*d + a**6*f + a**5*b**2 + 2*a**5*b*d - 3*a**5*b*f + a**5*c + a**5*d**2 - a**5*d*f + a**5*e + a**5*f**2 - 3*a**4*b*c - 2*a**4*b*f**2 - 5*a**4*c*d + 5*a**4*c*f - a**4*d**2*f - a**4*e*f + a**4*f**3 + a**3*b**2*c - a**3*b**2*e + 2*a**3*b*c*d - 3*a**3*b*c*f + 4*a**3*b*e*f - a**3*b*f**3 + 4*a**3*c**2 + 5*a**3*c*d*f + 2*a**3*c*e - a**3*c*f**2 + 2*a**3*d**2*e - a**3*d*e*f + a**3*d*f**3 - a**3*e**2 - a**3*e*f**2 - 2*a**2*b*c*e - a**2*b*c*f**2 + 2*a**2*b*e**2 + 4*a**2*b*e*f**2 - 2*a**2*c**2*d + 2*a**2*c**2*f - 4*a**2*c*d**2*f - 3*a**2*c*d*e + a**2*c*d*f**2 - 7*a**2*c*e*f - 2*a**2*d**2*e*f - a**2*d*e**2 - a**2*d*e*f**2 - a**2*e**2*f - a**2*e*f**3 + a*b*d*e**2 + a*c*d**2*e + a*c*d*e*f - a*c*e*f**2 + a*d*e**2*f - a*e**3 + a*e**2*f**2 + e**3*f",
  "-4*a**4*b*c + 6*a**4*b*e - 4*a**4*c*d + 4*a**4*c*f + 6*a**4*d*e - 6*a**4*e*f + 3*a**3*b**2*c - 4*a**3*b**2*e + 4*a**3*b*c*d - 10*a**3*b*c*f - 5*a**3*b*d*e + 14*a**3*b*e*f + 4*a**3*c**2 + a**3*c*d**2 - 2*a**3*c*e + 3*a**3*c*f**2 - a**3*d**2*e - a**3*d*e*f - 6*a**3*e**2 - 4*a**3*e*f**2 + a**2*b*c**2 - 6*a**2*b*c*e - 3*a**2*b*c*f**2 + 4*a**2*b*e**2 + 6*a**2*b*e*f**2 - 5*a**2*c**2*d + 7*a**2*c**2*f + 5*a**2*c*d*e + 3*a**2*c*d*f**2 - 10*a**2*c*e*f - a**2*c*f**3 + a**2*d*e**2 - 3*a**2*d*e*f**2 + 2*a**2*e**2*f - a*b**2*e**2 + a*b*d*e**2 + 3*a*b*e**2*f + a*b*e*f**3 - 2*a*c**2*d*f - a*c**2*e + a*c**2*f**2 + 2*a*c*d**2*e - 2*a*c*d**2*f**2 + 3*a*c*d*e*f + a*c*e**2 - 7*a*c*e*f**2 + a*d**2*e*f**2 + 4*a*e**2*f**2 + b*e**3 + b*e**2*f**2 - c*d**2*e*f + c*d*e**2 + c*d*e*f**2 - c*e**2*f - d*e**2*f**2",
  "7*a**4*b*c - 4*a**4*b*e + 7*a**4*c*d - 7*a**4*c*f - 4*a**4*d*e + 4*a**4*e*f - 5*a**3*b**2*c + 3*a**3*b**2*e - 9*a**3*b*c*d + 12*a**3*b*c*f + 5*a**3*b*d*e - 7*a**3*b*e*f - 7*a**3*c**2 - 4*a**3*c*d**2 - 3*a**3*c*d*f - 3*a**3*c*e + 2*a**3*d**2*e + 2*a**3*d*e*f + 4*a**3*e**2 - a**2*b**3*c + a**2*b**3*e + 3*a**2*b*c**2 + 2*a**2*b*c*e + 2*a**2*b*c*f**2 - 3*a**2*b*e**2 - a**2*b*e*f**2 + 13*a**2*c**2*d - 10*a**2*c**2*f + 5*a**2*c*d**2*f - 4*a**2*c*d*e - a**2*c*d*f**2 + 13*a**2*c*e*f - 2*a**2*d**2*e*f - 2*a**2*d*e**2 - 4*a**2*e**2*f + 2*a*b*c**2*d - 5*a*b*c*d*e + 2*a*b*c*e*f + 3*a*b*d*e**2 - 3*a*b*e**2*f - a*c**3 - 4*a*c**2*d**2 + a*c**2*d*f - 2*a*c**2*e + 2*a*c*d**2*e - 3*a*c*d*e*f + 3*a*c*e**2 + a*c*e*f**2 + 2*a*d*e**2*f + b*c*e**2 - b*e**3 + c**2*d*e + c*d**2*e*f - c*d*e**2 + c*e**2*f",
  "2*a**5*b + 2*a**5*d - 2*a**5*f - a**4*b**2 + 3*a**4*b*f - 2*a**4*c + a**4*d**2 - 3*a**4*d*f - 2*a**4*e - 2*a**3*b*c + a**3*b*f**2 - a**3*c*f - 2*a**3*d**2*f - 2*a**3*d*e + a**3*d*f**2 + 3*a**3*e*f + a**2*b*d*e + a**2*b*e*f + a**2*c**2 + 4*a**2*c*d*f + 2*a**2*c*e - 2*a**2*c*f**2 + a**2*d**2*e + a**2*d**2*f**2 + 2*a**2*d*e*f + a**2*e**2 + a*b*e*f**2 - a*c*d**2*f - a*c*d*e - 2*a*c*e*f - a*d**2*e*f - a*d*e**2 - a*d*e*f**2 - a*e**2*f + d*e**2*f",
  "-2*a**3*b*c + 4*a**3*b*e - 2*a**3*c*d + 2*a**3*c*f + 4*a**3*d*e - 4*a**3*e*f - 2*a**2*b**2*e + a**2*b*c*d - a**2*b*c*f - 3*a**2*b*d*e + 6*a**2*b*e*f + 2*a**2*c**2 + a**2*c*d**2 + 2*a**2*c*d*f - 2*a**2*c*e - a**2*c*f**2 - a**2*d**2*e - 3*a**2*d*e*f - 4*a**2*e**2 + a*b**2*d*e + a*b*c*d**2 - a*b*c*e + 2*a*b*e**2 + a*b*e*f**2 - 2*a*c**2*d + a*c**2*f - 2*a*c*d**2*f + 3*a*c*d*e - 6*a*c*e*f + a*d**2*e*f + a*d*e**2 + 4*a*e**2*f + b*e**2*f + c*d*e*f - d*e**2*f",
  "-3*a**4*b - 3*a**4*d + 3*a**4*f + 4*a**3*b**2 + 7*a**3*b*d - 8*a**3*b*f + 3*a**3*c + 3*a**3*d**2 - a**3*d*f + 3*a**3*e + a**3*f**2 + a**2*b**3 - 3*a**2*b*c - 2*a**2*b*d**2 - 5*a**2*b*e - a**2*b*f**2 - 8*a**2*c*d + 6*a**2*c*f - a**2*d**3 - 2*a**2*d**2*f - 4*a**2*d*e + a**2*d*f**2 - a**2*e*f - 2*a*b*c*d + 3*a*b*d*e - 2*a*b*e*f + a*c**2 + 4*a*c*d**2 - a*c*d*f + 3*a*c*e + a*d**3*f + a*d**2*e + 4*a*d*e*f + a*e**2 - a*e*f**2 - b*e**2 - c*d*e - d**2*e*f - e**2*f",
  "a**3*b**2 + 2*a**3*b*d - a**3*b*f + a**3*d**2 - a**3*d*f + a**2*b**3 + a**2*b**2*d - 4*a**2*b*c - a**2*b*e - 4*a**2*c*d + 3*a**2*c*f - a**2*d**2*f - a**2*d*e - 2*a*b*c*d + 3*a*b*d*e - 2*a*b*e*f + a*c**2 + 3*a*c*d**2 + 3*a*c*e + a*d*e*f - b*e**2 - c*d*e",
  "a**2*b*c + a**2*c*d - a**2*c*f - a*b**2*e - a*b*c*d + a*b*c*f - a*b*d*e + a*b*e*f - a*c**2 - a*c*d**2 - a*c*e + b*d**2*e + b*e**2 + c*d**3 + 2*c*d*e",
  "a**3*b + a**3*d - a**3*f + a**2*b*f - a**2*c - a**2*d*f - a**2*e + a*b**2*f - 2*a*b*c + a*e*f + b*d*e + c*d**2 + c*e",
  "a**2*b + a**2*d - a**2*f - a*b**2 - a*b*d + 2*a*b*f - a*c - a*d*f - a*e + b*d*f + b*e + c*d - c*f + e*f"
]

==> anc/conductor/certificates/residual_mid_3.json <==
[
  "-4*a**6*b*c**4 + 4*a**6*b*c**3*e - 4*a**6*c**4*d + 4*a**6*c**4*f + 4*a**6*c**3*d*e - 4*a**6*c**3*e*f - 4*a**5*b**2*c**4 - a**5*b**2*c**3*e - 8*a**5*b*c**4*d + 4*a**5*b*c**4*f + 3*a**5*b*c**3*e*f + 4*a**5*c**5 - 4*a**5*c**4*d**2 + 12*a**5*c**4*d*f - 4*a**5*c**4*f**2 + a**5*c**3*d**2*e - 7*a**5*c**3*d*e*f - 4*a**5*c**3*e**2 + 2*a**5*c**3*e*f**2 + 8*a**4*b*c**5 + 14*a**4*b*c**4*e + a**4*b*c**3*e**2 + 12*a**4*b*c**2*e**3 + 8*a**4*b*c*e**4 + 3*a**4*b*e**5 + 16*a**4*c**5*d - 12*a**4*c**5*f + 12*a**4*c**4*d*e - 15*a**4*c**4*e*f - a**4*c**3*d*e**2 + 6*a**4*c**3*e**2*f + a**4*c**3*e*f**3 + 12*a**4*c**2*d*e**3 - 12*a**4*c**2*e**3*f + 8*a**4*c*d*e**4 - 8*a**4*c*e**4*f + 3*a**4*d*e**5 - 3*a**4*e**5*f + 11*a**3*b**2*c**4*e + 5*a**3*b**2*c**3*e**2 - 9*a**3*b**2*c**2*e**3 - 5*a**3*b**2*c*e**4 - a**3*b**2*e**5 - 4*a**3*b*c**5*f + 16*a**3*b*c**4*d*e - 4*a**3*b*c**4*e*f + 6*a**3*b*c**3*d*e**2 - 5*a**3*b*c**3*e**2*f - 14*a**3*b*c**2*d*e**3 + 29*a**3*b*c**2*e**3*f - 6*a**3*b*c*d*e**4 + 15*a**3*b*c*e**4*f - a**3*b*d*e**5 + 4*a**3*b*e**5*f - 8*a**3*c**5*d**2 - 4*a**3*c**5*d*f - 19*a**3*c**5*e + 4*a**3*c**5*f**2 + 15*a**3*c**4*d**2*e - 42*a**3*c**4*d*e*f - 8*a**3*c**4*e**2 + 13*a**3*c**4*e*f**2 - 4*a**3*c**3*d**2*e**2 + 12*a**3*c**3*d*e**2*f - 12*a**3*c**3*e**3 - 9*a**3*c**3*e**2*f**2 - 2*a**3*c**2*d**2*e**3 - 5*a**3*c**2*d*e**3*f - 20*a**3*c**2*e**4 - 5*a**3*c**2*e**3*f**2 - a**3*c*d**2*e**4 - 5*a**3*c*d*e**4*f - 11*a**3*c*e**5 - 2*a**3*c*e**4*f**2 - 3*a**3*d*e**5*f - 3*a**3*e**6 + 4*a**2*b*c**6 - 30*a**2*b*c**5*e - 4*a**2*b*c**5*f**2 - 8*a**2*b*c**4*e**2 + 4*a**2*b*c**4*e*f**2 - 11*a**2*b*c**3*e**3 + a**2*b*c**3*e**2*f**2 + a**2*b*c**2*e**4 + 12*a**2*b*c**2*e**3*f**2 + a**2*b*c*e**5 + 6*a**2*b*c*e**4*f**2 + a**2*b*e**5*f**2 + 4*a**2*c**6*d - 52*a**2*c**5*d*e + 4*a**2*c**5*d*f**2 + 41*a**2*c**5*e*f - 5*a**2*c**4*d*e**2 + 9*a**2*c**4*e**2*f - a**2*c**4*e*f**3 + 18*a**2*c**3*d*e**3 - 26*a**2*c**3*e**3*f - 3*a**2*c**3*e**2*f**3 + 9*a**2*c**2*d*e**4 - a**2*c**2*e**4*f - 3*a**2*c**2*e**3*f**3 + 7*a**2*c*e**5*f - a**2*c*e**4*f**3 - a**2*d*e**6 + 4*a**2*e**6*f - 2*a*b**2*c**4*e**2 - 4*a*b**2*c**3*e**3 + a*b**2*c*e**5 + a*b**2*e**6 - 4*a*b*c**6*f - 8*a*b*c**5*d*e + 17*a*b*c**5*e*f + 34*a*b*c**4*d*e**2 - 23*a*b*c**4*e**2*f - 6*a*b*c**3*d*e**3 + 18*a*b*c**3*e**3*f + a*b*c**3*e**2*f**3 + 5*a*b*c**2*d*e**4 + 3*a*b*c**2*e**4*f + 3*a*b*c**2*e**3*f**3 + 4*a*b*c*d*e**5 + 2*a*b*c*e**5*f + 3*a*b*c*e**4*f**3 + 3*a*b*d*e**6 - 2*a*b*e**6*f + a*b*e**5*f**3 + 4*a*c**7 - 8*a*c**6*d**2 + 4*a*c**6*d*f - 11*a*c**6*e + 36*a*c**5*d**2*e - 3*a*c**5*d*e*f + 24*a*c**5*e**2 - 7*a*c**5*e*f**2 - 2*a*c**4*d**2*e**2 + 20*a*c**4*d*e**2*f - 11*a*c**4*e**3 - 7*a*c**4*e**2*f**2 + 5*a*c**3*d**2*e**3 + 4*a*c**3*d*e**3*f + 2*a*c**3*e**4 + 3*a*c**2*d**2*e**4 + 4*a*c**2*d*e**4*f + 5*a*c**2*e**5 + a*c**2*e**4*f**2 + 2*a*c*d**2*e**5 + a*c*d*e**5*f + 4*a*c*e**6 + a*c*e**5*f**2 + a*d*e**6*f + a*e**7 + 2*b*c**4*e**3 + 2*b*c**4*e**2*f**2 + 4*b*c**3*e**4 + 4*b*c**3*e**3*f**2 - b*c*e**6 - b*c*e**5*f**2 - b*e**7 - b*e**6*f**2 - 4*c**6*e*f - 2*c**5*d**2*e*f + 2*c**5*d*e**2 + 3*c**5*e**2*f - 4*c**4*d**2*e**2*f + 4*c**4*d*e**3 - c**4*d*e**2*f**2 - 3*c**4*e**3*f - 3*c**3*d*e**3*f**2 + 4*c**3*e**4*f + c**2*d**2*e**4*f - c**2*d*e**5 - 2*c**2*d*e**4*f**2 + c**2*e**5*f + c*d**2*e**5*f - c*d*e**6 - c*d*e**5*f**2 + c*e**6*f - e**7*f",
  "4*a**7*b*c**3 + 4*a**7*c**3*d - 4*a**7*c**3*f - 2*a**6*b**2*c**3 - 2*a**6*b*c**3*d + 5*a**6*b*c**3*f - 4*a**6*c**4 - 5*a**6*c**3*d*f - 4*a**6*c**3*e + a**6*c**3*f**2 + 10*a**5*b*c**4 - 21*a**5*b*c**3*e - a**5*b*c**2*e**2 - 3*a**5*b*c*e**3 + 5*a**5*b*e**4 + 16*a**5*c**4*d - 15*a**5*c**4*f - 23*a**5*c**3*d*e + 28*a**5*c**3*e*f + a**5*c**3*f**3 - a**5*c**2*d*e**2 + a**5*c**2*e**2*f - 3*a**5*c*d*e**3 + 3*a**5*c*e**3*f + 5*a**5*d*e**4 - 5*a**5*e**4*f - 26*a**4*b**2*c**4 - 12*a**4*b**2*c**3*e + 3*a**4*b**2*c**2*e**2 - a**4*b**2*c*e**3 - 3*a**4*b**2*e**4 - 44*a**4*b*c**4*d + 58*a**4*b*c**4*f - 32*a**4*b*c**3*d*e + 18*a**4*b*c**3*e*f + 12*a**4*b*c**2*d*e**2 - 14*a**4*b*c**2*e**2*f - 4*a**4*b*c*d*e**3 + 2*a**4*b*c*e**3*f - 3*a**4*b*d*e**4 + 8*a**4*b*e**4*f - 10*a**4*c**5 - 28*a**4*c**4*d**2 + 50*a**4*c**4*d*f + 8*a**4*c**4*e - 32*a**4*c**4*f**2 - 5*a**4*c**3*d**2*e + 37*a**4*c**3*d*e*f + 24*a**4*c**3*e**2 - 9*a**4*c**3*e*f**2 + a**4*c**3*f**4 + 4*a**4*c**2*d**2*e**2 - 8*a**4*c**2*d*e**2*f + 4*a**4*c**2*e**3 + 5*a**4*c**2*e**2*f**2 - 3*a**4*c*d**2*e**3 + 10*a**4*c*d*e**3*f - 2*a**4*c*e**4 - 4*a**4*c*e**3*f**2 - 5*a**4*d*e**4*f - 5*a**4*e**5 + 18*a**3*b*c**5 + 4*a**3*b*c**4*e + 16*a**3*b*c**4*f**2 - 95*a**3*b*c**3*e**2 - 56*a**3*b*c**2*e**3 - 40*a**3*b*c*e**4 - 11*a**3*b*e**5 + 3*a**3*b*e**4*f**2 + 74*a**3*c**5*d - 59*a**3*c**5*f - 5*a**3*c**4*d*e + 26*a**3*c**4*e*f - 4*a**3*c**4*f**3 - 118*a**3*c**3*d*e**2 + 96*a**3*c**3*e**2*f - 4*a**3*c**3*e*f**3 - 58*a**3*c**2*d*e**3 + 60*a**3*c**2*e**3*f + a**3*c**2*e**2*f**3 - 35*a**3*c*d*e**4 + 31*a**3*c*e**4*f - a**3*c*e**3*f**3 - 14*a**3*d*e**5 + 19*a**3*e**5*f + 27*a**2*b**2*c**5 + 99*a**2*b**2*c**4*e + 144*a**2*b**2*c**3*e**2 + 84*a**2*b**2*c**2*e**3 + 41*a**2*b**2*c*e**4 + 13*a**2*b**2*e**5 + 56*a**2*b*c**5*d - 40*a**2*b*c**5*f + 149*a**2*b*c**4*d*e - 189*a**2*b*c**4*e*f + 10*a**2*b*c**4*f**3 + 181*a**2*b*c**3*d*e**2 - 287*a**2*b*c**3*e**2*f + 161*a**2*b*c**2*d*e**3 - 242*a**2*b*c**2*e**3*f + 34*a**2*b*c*d*e**4 - 82*a**2*b*c*e**4*f + 5*a**2*b*d*e**5 - 20*a**2*b*e**5*f - 14*a**2*c**6 + 17*a**2*c**5*d**2 - 54*a**2*c**5*d*f + 55*a**2*c**5*e + 9*a**2*c**5*f**2 + 50*a**2*c**4*d**2*e - 124*a**2*c**4*d*e*f - 4*a**2*c**4*d*f**3 + 124*a**2*c**4*e**2 + 76*a**2*c**4*e*f**2 - a**2*c**4*f**4 + 91*a**2*c**3*d**2*e**2 - 55*a**2*c**3*d*e**2*f + 189*a**2*c**3*e**3 + 53*a**2*c**3*e**2*f**2 - 3*a**2*c**3*e*f**4 + 16*a**2*c**2*d**2*e**3 + 22*a**2*c**2*d*e**3*f + 104*a**2*c**2*e**4 + 12*a**2*c**2*e**3*f**2 - 3*a**2*c**2*e**2*f**4 + 4*a**2*c*d**2*e**4 + 29*a**2*c*d*e**4*f + 55*a**2*c*e**5 + 5*a**2*c*e**4*f**2 - a**2*c*e**3*f**4 + 13*a**2*d*e**5*f + 14*a**2*e**6 + a**2*e**5*f**2 - 42*a*b*c**6 - 95*a*b*c**5*e + 7*a*b*c**5*f**2 - 114*a*b*c**4*e**2 - 120*a*b*c**3*e**3 - 57*a*b*c**3*e**2*f**2 + a*b*c**3*e*f**4 - 52*a*b*c**2*e**4 - 20*a*b*c**2*e**3*f**2 + 3*a*b*c**2*e**2*f**4 - 27*a*b*c*e**5 - 16*a*b*c*e**4*f**2 + 3*a*b*c*e**3*f**4 - 13*a*b*e**6 - 12*a*b*e**5*f**2 + a*b*e**4*f**4 - 96*a*c**6*d + 64*a*c**6*f - 264*a*c**5*d*e + a*c**5*d*f**2 + 180*a*c**5*e*f - 3*a*c**5*f**3 - 295*a*c**4*d*e**2 - 21*a*c**4*d*e*f**2 + 120*a*c**4*e**2*f - 3*a*c**4*e*f**3 - 172*a*c**3*d*e**3 + a*c**3*d*e**2*f**2 + 21*a*c**3*e**3*f - 65*a*c**2*d*e**4 - 5*a*c**2*d*e**3*f**2 - 40*a*c**2*e**4*f + a*c**2*e**3*f**3 - 13*a*c*d*e**5 - 5*a*c*d*e**4*f**2 - 41*a*c*e**5*f + a*c*e**4*f**3 + a*d*e**5*f**2 - 13*a*e**6*f + 42*b*c**5*d*e - 42*b*c**5*e*f + 66*b*c**4*d*e**2 - 62*b*c**4*e**2*f + 2*b*c**4*e*f**3 + 11*b*c**3*d*e**3 - 3*b*c**3*e**3*f + 4*b*c**3*e**2*f**3 - 24*b*c**2*d*e**4 + 24*b*c**2*e**4*f - 31*b*c*d*e**5 + 29*b*c*e**5*f - b*c*e**4*f**3 - 13*b*d*e**6 + 11*b*e**6*f - b*e**5*f**3 + 42*c**6*d**2 + 42*c**6*e + 66*c**5*d**2*e - 2*c**5*d**2*f**2 + 29*c**5*d*e*f + 66*c**5*e**2 + c**5*e*f**2 + 11*c**4*d**2*e**2 - 2*c**4*d**2*e*f**2 + 78*c**4*d*e**2*f - c**4*d*e*f**3 + 11*c**4*e**3 + 15*c**4*e**2*f**2 - 24*c**3*d**2*e**3 - 14*c**3*d**2*e**2*f**2 + 70*c**3*d*e**3*f - 3*c**3*d*e**2*f**3 - 24*c**3*e**4 - 19*c**3*e**3*f**2 - 31*c**2*d**2*e**4 - 6*c**2*d**2*e**3*f**2 + 41*c**2*d*e**4*f - 2*c**2*d*e**3*f**3 - 31*c**2*e**5 + c**2*e**4*f**2 - 13*c*d**2*e**5 + c*d**2*e**4*f**2 + 11*c*d*e**5*f - c*d*e**4*f**3 - 13*c*e**6 + 8*c*e**5*f**2 - e**6*f**2",
  "a**6*b*c**3 + a**6*c**3*d - a**6*c**3*f - 3*a**5*b**2*c**3/4 - a**5*b*c**3*d + 9*a**5*b*c**3*f/4 - a**5*c**4 - a**5*c**3*d**2/4 - a**5*c**3*d*f/4 - a**5*c**3*e - a**5*c**3*f**2/2 - 5*a**4*b*c**4/2 - 5*a**4*b*c**3*e/4 + a**4*b*c**3*f**2 - 4*a**4*b*c**2*e**2 - 2*a**4*b*c*e**3 - 3*a**4*b*e**4/4 - a**4*c**4*d + 3*a**4*c**4*f/4 - 7*a**4*c**3*d*e/4 + 5*a**4*c**3*e*f/2 - a**4*c**3*f**3/4 - 4*a**4*c**2*d*e**2 + 4*a**4*c**2*e**2*f - 2*a**4*c*d*e**3 + 2*a**4*c*e**3*f - 3*a**4*d*e**4/4 + 3*a**4*e**4*f/4 - 3*a**3*b**2*c**4/4 + 7*a**3*b**2*c**3*e/4 + 13*a**3*b**2*c**2*e**2/4 + 5*a**3*b**2*c*e**3/4 + a**3*b**2*e**4/4 - 2*a**3*b*c**4*d + 9*a**3*b*c**3*d*e/2 - 31*a**3*b*c**3*e*f/4 + 7*a**3*b*c**2*d*e**2/2 - 33*a**3*b*c**2*e**2*f/4 + 3*a**3*b*c*d*e**3/2 - 15*a**3*b*c*e**3*f/4 + a**3*b*d*e**4/4 - a**3*b*e**4*f + 3*a**3*c**5/4 + a**3*c**4*d**2/4 + 5*a**3*c**4*d*f/2 + 5*a**3*c**4*e - a**3*c**4*f**2/4 + a**3*c**3*d**2*e - 2*a**3*c**3*d*e*f + 6*a**3*c**3*e**2 + 13*a**3*c**3*e*f**2/4 + a**3*c**2*d**2*e**2/2 + 9*a**3*c**2*d*e**2*f/4 + 6*a**3*c**2*e**3 + 5*a**3*c**2*e**2*f**2/4 + a**3*c*d**2*e**3/4 + 5*a**3*c*d*e**3*f/4 + 11*a**3*c*e**4/4 + a**3*c*e**3*f**2/2 + 3*a**3*d*e**4*f/4 + 3*a**3*e**5/4 + 9*a**2*b*c**5/2 + a**2*b*c**4*e - 2*a**2*b*c**4*f**2 + 3*a**2*b*c**3*e**2/4 - 9*a**2*b*c**3*e*f**2/4 - 5*a**2*b*c**2*e**3/4 - 4*a**2*b*c**2*e**2*f**2 - a**2*b*c*e**4/4 - 3*a**2*b*c*e**3*f**2/2 - a**2*b*e**4*f**2/4 + 6*a**2*c**5*d - 13*a**2*c**5*f/4 - 15*a**2*c**4*d*e/4 + a**2*c**4*d*f**2 + 19*a**2*c**4*e*f/4 + a**2*c**4*f**3/4 - 11*a**2*c**3*d*e**2/2 + 9*a**2*c**3*e**2*f/2 + 3*a**2*c**3*e*f**3/4 - 9*a**2*c**2*d*e**3/4 - 3*a**2*c**2*e**3*f/4 + 3*a**2*c**2*e**2*f**3/4 - 7*a**2*c*e**4*f/4 + a**2*c*e**3*f**3/4 + a**2*d*e**5/4 - a**2*e**5*f + a*b**2*c**4*e/2 + a*b**2*c**3*e**2 - a*b**2*c*e**4/4 - a*b**2*e**5/4 - 9*a*b*c**5*f/4 - 11*a*b*c**4*d*e/2 + 11*a*b*c**4*e*f/4 + a*b*c**3*d*e**2/2 - 7*a*b*c**3*e**2*f/2 - a*b*c**3*e*f**3/4 - 9*a*b*c**2*d*e**3/4 + a*b*c**2*e**3*f/4 - 3*a*b*c**2*e**2*f**3/4 - a*b*c*d*e**4 - a*b*c*e**4*f/2 - 3*a*b*c*e**3*f**3/4 - 3*a*b*d*e**5/4 + a*b*e**5*f/2 - a*b*e**4*f**3/4 + 7*a*c**6/4 - 6*a*c**5*d**2 + 3*a*c**5*d*f/4 - 3*a*c**5*e + 3*a*c**5*f**2/4 - a*c**4*d**2*e/2 - 3*a*c**4*d*e*f + 7*a*c**4*e**2/4 + 3*a*c**4*e*f**2/4 - 9*a*c**3*d**2*e**2/4 - 3*a*c**3*e**3/2 - 3*a*c**2*d**2*e**3/4 - a*c**2*d*e**3*f - 5*a*c**2*e**4/4 - a*c**2*e**3*f**2/4 - a*c*d**2*e**4/2 - a*c*d*e**4*f/4 - a*c*e**5 - a*c*e**4*f**2/4 - a*d*e**5*f/4 - a*e**6/4 - b*c**4*e**2/2 - b*c**4*e*f**2/2 - b*c**3*e**3 - b*c**3*e**2*f**2 + b*c*e**5/4 + b*c*e**4*f**2/4 + b*e**6/4 + b*e**5*f**2/4 + c**5*d**2*f/2 - c**5*d*e/2 - 3*c**5*e*f/4 + c**4*d**2*e*f - c**4*d*e**2 + c**4*d*e*f**2/4 + 3*c**4*e**2*f/4 + 3*c**3*d*e**2*f**2/4 - c**3*e**3*f - c**2*d**2*e**3*f/4 + c**2*d*e**4/4 + c**2*d*e**3*f**2/2 - c**2*e**4*f/4 - c*d**2*e**4*f/4 + c*d*e**5/4 + c*d*e**4*f**2/4 - c*e**5*f/4 + e**6*f/4",
  "2*a**6*b*c**2 + 2*a**6*c**2*d - 2*a**6*c**2*f - a**5*b**2*c**2 - a**5*b*c**2*d + 3*a**5*b*c**2*f - 2*a**5*c**3 - 2*a**5*c**2*d*f - 2*a**5*c**2*e + 6*a**4*b*c**3 + 8*a**4*b*c**2*e + a**4*b*c**2*f**2 + 7*a**4*b*c*e**2 + 3*a**4*b*e**3 + 9*a**4*c**3*d - 9*a**4*c**3*f + 7*a**4*c**2*d*e - 5*a**4*c**2*e*f + 7*a**4*c*d*e**2 - 7*a**4*c*e**2*f + 3*a**4*d*e**3 - 3*a**4*e**3*f - 3*a**3*b**2*c**3 - 7*a**3*b**2*c**2*e - 6*a**3*b**2*c*e**2 - a**3*b**2*e**3 - 3*a**3*b*c**3*d + 7*a**3*b*c**3*f - 14*a**3*b*c**2*d*e + 27*a**3*b*c**2*e*f + a**3*b*c**2*f**3 - 5*a**3*b*c*d*e**2 + 13*a**3*b*c*e**2*f - a**3*b*d*e**3 + 4*a**3*b*e**3*f - 5*a**3*c**4 - 4*a**3*c**3*d**2 - 16*a**3*c**3*e - 3*a**3*c**3*f**2 - a**3*c**2*d**2*e - a**3*c**2*d*e*f - 14*a**3*c**2*e**2 - 5*a**3*c**2*e*f**2 - a**3*c*d**2*e**2 - 4*a**3*c*d*e**2*f - 10*a**3*c*e**3 - 2*a**3*c*e**2*f**2 - 3*a**3*d*e**3*f - 3*a**3*e**4 - 5*a**2*b*c**4 + a**2*b*c**3*e + 3*a**2*b*c**3*f**2 + a**2*b*c**2*e**2 + 7*a**2*b*c**2*e*f**2 + 3*a**2*b*c*e**3 + 7*a**2*b*c*e**2*f**2 + a**2*b*e**3*f**2 + a**2*c**4*d - a**2*c**4*f + 14*a**2*c**3*d*e + 2*a**2*c**3*d*f**2 - 8*a**2*c**3*e*f - a**2*c**3*f**3 + 11*a**2*c**2*d*e**2 - 5*a**2*c**2*e**2*f - 2*a**2*c**2*e*f**3 + a**2*c*d*e**3 + 5*a**2*c*e**3*f - a**2*c*e**2*f**3 - a**2*d*e**4 + 4*a**2*e**4*f - 2*a*b**2*c**3*e - a*b**2*c**2*e**2 + a*b**2*e**4 + 5*a*b*c**4*f + 5*a*b*c**3*d*e + a*b*c**3*e*f + 2*a*b*c**2*d*e**2 + 2*a*b*c**2*e**2*f + a*b*c**2*e*f**3 + 3*a*b*c*d*e**3 + 2*a*b*c*e**3*f + 2*a*b*c*e**2*f**3 + 3*a*b*d*e**4 - 2*a*b*e**4*f + a*b*e**3*f**3 - 3*a*c**5 + 7*a*c**4*d**2 + a*c**4*d*f + a*c**4*e - 3*a*c**4*f**2 + 3*a*c**3*d**2*e + a*c**3*d*e*f - 3*a*c**3*e*f**2 + 3*a*c**2*d**2*e**2 + a*c**2*d*e**2*f + 3*a*c**2*e**3 + 2*a*c*d**2*e**3 + 3*a*c*e**4 + a*c*e**3*f**2 + a*d*e**4*f + a*e**5 + 2*b*c**3*e**2 + 2*b*c**3*e*f**2 + b*c**2*e**3 + b*c**2*e**2*f**2 - b*e**5 - b*e**4*f**2 - 2*c**4*d**2*f + 2*c**4*d*e - c**4*e*f - c**3*d**2*e*f + c**3*d*e**2 - c**3*d*e*f**2 + c**3*e**2*f - c**2*d*e**2*f**2 + c*d**2*e**3*f - c*d*e**4 - c*d*e**3*f**2 + 2*c*e**4*f - e**5*f",
  "-a**5*b*c**2 + 2*a**5*b*c*e - a**5*c**2*d + a**5*c**2*f + 2*a**5*c*d*e - 2*a**5*c*e*f - a**4*b**2*c**2 - a**4*b**2*c*e - 2*a**4*b*c**2*d + a**4*b*c**2*f - a**4*b*c*d*e + 3*a**4*b*c*e*f + a**4*c**3 - a**4*c**2*d**2 + 3*a**4*c**2*d*f - a**4*c**2*e - a**4*c**2*f**2 - 2*a**4*c*d*e*f - 2*a**4*c*e**2 + 3*a**3*b*c**3 - a**3*b*c**2*e - a**3*b*c*e**2 + a**3*b*c*e*f**2 - a**3*b*e**3 + 5*a**3*c**3*d - 4*a**3*c**3*f - a**3*c**2*e*f - 2*a**3*c*d*e**2 + 4*a**3*c*e**2*f - a**3*d*e**3 + a**3*e**3*f + a**2*b**2*c**3 + 3*a**2*b**2*c**2*e + 3*a**2*b**2*c*e**2 + a**2*b**2*e**3 + 2*a**2*b*c**3*d - a**2*b*c**3*f + 3*a**2*b*c**2*d*e - 3*a**2*b*c**2*e*f + 6*a**2*b*c*d*e**2 - 9*a**2*b*c*e**2*f - a**2*b*e**3*f - a**2*c**4 - a**2*c**3*d**2 - 3*a**2*c**3*d*f - 3*a**2*c**3*e + a**2*c**3*f**2 + 4*a**2*c**2*d**2*e - 5*a**2*c**2*d*e*f + 5*a**2*c**2*e**2 + 2*a**2*c**2*e*f**2 + a**2*c*d*e**2*f + 3*a**2*c*e**3 + a**2*c*e**2*f**2 + a**2*d*e**3*f + a**2*e**4 - 2*a*b*c**4 - 3*a*b*c**3*e - 2*a*b*c**2*e**2 - a*b*c**2*e*f**2 - 2*a*b*c*e**3 - 2*a*b*c*e**2*f**2 - a*b*e**4 - a*b*e**3*f**2 - 4*a*c**4*d + 3*a*c**4*f - 8*a*c**3*d*e + 7*a*c**3*e*f - 5*a*c**2*d*e**2 + 4*a*c**2*e**2*f - a*c*d*e**3 - 2*a*c*e**3*f - a*e**4*f + 2*b*c**3*d*e - 2*b*c**3*e*f + 2*b*c**2*d*e**2 - 2*b*c**2*e**2*f - b*c*d*e**3 + b*c*e**3*f - b*d*e**4 + b*e**4*f + 2*c**4*d**2 + 2*c**4*e + 2*c**3*d**2*e + c**3*d*e*f + 2*c**3*e**2 - c**2*d**2*e**2 + 2*c**2*d*e**2*f - c**2*e**3 - c*d**2*e**3 + c*d*e**3*f - c*e**4",
  "4*a**5*b*c + 6*a**5*b*e + 4*a**5*c*d - 4*a**5*c*f + 6*a**5*d*e - 6*a**5*e*f - 6*a**4*b**2*c - 3*a**4*b**2*e - 9*a**4*b*c*d + 14*a**4*b*c*f - 3*a**4*b*d*e + 9*a**4*b*e*f - 4*a**4*c**2 - 3*a**4*c*d**2 + 3*a**4*c*d*f - 10*a**4*c*e - 4*a**4*c*f**2 - 6*a**4*d*e*f - 6*a**4*e**2 + 6*a**3*b*c**2 + 2*a**3*b*c*e + 5*a**3*b*c*f**2 - a**3*b*e**2 + 3*a**3*b*e*f**2 + 19*a**3*c**2*d - 18*a**3*c**2*f + 4*a**3*c*d*e - a**3*c*e*f - a**3*c*f**3 - 4*a**3*d*e**2 + 10*a**3*e**2*f + 3*a**2*b**2*c*e + 5*a**2*b**2*e**2 + a**2*b*c**2*d + 5*a**2*b*c**2*f + 5*a**2*b*c*d*e - 3*a**2*b*c*e*f + a**2*b*c*f**3 + 6*a**2*b*d*e**2 - 9*a**2*b*e**2*f + a**2*b*e*f**3 - 8*a**2*c**3 - a**2*c**2*d**2 - 4*a**2*c**2*d*f - 6*a**2*c**2*e - 2*a**2*c**2*f**2 + 5*a**2*c*d**2*e - 7*a**2*c*d*e*f + 7*a**2*c*e**2 + 4*a**2*c*e*f**2 + 3*a**2*d*e**2*f + 4*a**2*e**3 + a**2*e**2*f**2 - 3*a*b*c**3 - 4*a*b*c**2*e - a*b*c**2*f**2 - 5*a*b*e**3 - 6*a*b*e**2*f**2 - 3*a*c**3*d + 4*a*c**3*f - 10*a*c**2*d*e + 2*a*c**2*d*f**2 + 16*a*c**2*e*f - 5*a*c*d*e**2 - a*c*d*e*f**2 + 4*a*c*e**2*f + a*d*e**2*f**2 - 3*a*e**3*f + 3*b*c**2*d*e - 3*b*c**2*e*f + 4*b*c*d*e**2 - 4*b*c*e**2*f - 3*b*d*e**3 + 3*b*e**3*f + 3*c**3*d**2 + 3*c**3*e + 4*c**2*d**2*e + 4*c**2*e**2 - c**2*e*f**2 - 3*c*d**2*e**2 + c*d**2*e*f**2 + 3*c*d*e**2*f - 3*c*e**3 + 2*c*e**2*f**2 - e**3*f**2",
  "-a**4*b*c*f - a**4*c*d*f + a**4*c*f**2 + a**3*b*c*e - a**3*b*c*f**2 + a**3*b*e**2 + a**3*c**2*f + a**3*c*d*e + a**3*c*d*f**2 + a**3*d*e**2 - a**3*e**2*f - a**2*b**2*c**2 - 2*a**2*b**2*c*e - a**2*b**2*e**2 - 2*a**2*b*c**2*d - 5*a**2*b*c*d*e + 7*a**2*b*c*e*f + a**2*b*e**2*f + 2*a**2*c**3 - 3*a**2*c**2*d**2 + 4*a**2*c**2*d*f - 2*a**2*c**2*e - a**2*c**2*f**2 - 2*a**2*c*e**2 - 2*a**2*c*e*f**2 - a**2*d*e**2*f - a**2*e**3 + 2*a*b*c**3 + a*b*c**2*e + a*b*c*e**2 + a*b*c*e*f**2 + a*b*e**3 + a*b*e**2*f**2 + 4*a*c**3*d - 3*a*c**3*f + 4*a*c**2*d*e - 5*a*c**2*e*f + a*c*d*e**2 + a*c*e**2*f + a*e**3*f - 2*b*c**2*d*e + 2*b*c**2*e*f + b*d*e**3 - b*e**3*f - 2*c**3*d**2 - 2*c**3*e - c**2*d*e*f + c*d**2*e**2 - c*d*e**2*f + c*e**3",
  "2*a**4*b*e + 2*a**4*d*e - 2*a**4*e*f - 2*a**3*b**2*c - a**3*b**2*e - 3*a**3*b*c*d + 3*a**3*b*c*f - a**3*b*d*e + 3*a**3*b*e*f - a**3*c*d**2 + 2*a**3*c*d*f - 2*a**3*c*e - a**3*c*f**2 - 2*a**3*d*e*f - 2*a**3*e**2 - a**2*b**3*c + a**2*b**3*e + 3*a**2*b*c**2 + 2*a**2*b*c*e + a**2*b*c*f**2 + a**2*b*e*f**2 + 7*a**2*c**2*d - 6*a**2*c**2*f + 2*a**2*c*d*e - 2*a**2*c*e*f - a**2*d*e**2 + 3*a**2*e**2*f + 2*a*b*c**2*d - a*b*c**2*f - 6*a*b*c*d*e + 4*a*b*c*e*f + a*b*d*e**2 - 2*a*b*e**2*f - 5*a*c**2*d**2 + 2*a*c**2*d*f - 3*a*c**2*e - a*c*d*e*f + a*c*e**2 + a*d*e**2*f + a*e**3 + b*c*e**2 - b*e**3 + c**2*d*e - c**2*e*f + c*d**2*e*f - c*d*e**2 + 2*c*e**2*f - e**3*f",
  "-a**4*b*c + 2*a**4*b*e - a**4*c*d + a**4*c*f + 2*a**4*d*e - 2*a**4*e*f - a**3*b**2*c - a**3*b**2*e - 2*a**3*b*c*d - a**3*b*d*e + 2*a**3*b*e*f + a**3*c**2 - a**3*c*d**2 + 2*a**3*c*d*f - a**3*c*e - 3*a**3*d*e*f - 2*a**3*e**2 + a**3*e*f**2 + 3*a**2*b*c**2 - a**2*b*c*f**2 + a**2*b*e**2 + 5*a**2*c**2*d - 3*a**2*c**2*f + a**2*c*d*e + a**2*c*d*f**2 + a**2*d*e*f**2 + 3*a**2*e**2*f - a*b*c**2*f - 4*a*b*c*d*e + 4*a*b*c*e*f + a*b*d*e**2 - a*b*e**2*f + a*c**3 - 4*a*c**2*d**2 + a*c**2*d*f - 3*a*c**2*e + a*c*d**2*e - a*c*d*e*f + a*c*e**2 - a*c*e*f**2 - a*e**2*f**2 - c**2*e*f",
  "2*a**5*b + 2*a**5*d - 2*a**5*f - a**4*b**2 + 3*a**4*b*f - 2*a**4*c + a**4*d**2 - 3*a**4*d*f - 2*a**4*e - 2*a**3*b*c + 3*a**3*b*e + a**3*b*f**2 - a**3*c*f - 2*a**3*d**2*f + a**3*d*e + a**3*d*f**2 - 2*a**2*b**2*c - 2*a**2*b**2*e - 4*a**2*b*c*d + 3*a**2*b*c*f - 2*a**2*b*d*e + 6*a**2*b*e*f + a**2*c**2 - 2*a**2*c*d**2 + 7*a**2*c*d*f - a**2*c*e - 3*a**2*c*f**2 + a**2*d**2*f**2 - 2*a**2*e**2 + 3*a*b*c**2 + 2*a*b*e**2 + 2*a*b*e*f**2 + 7*a*c**2*d - 5*a*c**2*f + 2*a*c*d*e - 3*a*c*e*f - a*d*e*f**2 + 2*a*e**2*f - 3*b*c*d*e + 3*b*c*e*f + 2*b*d*e**2 - 2*b*e**2*f - 3*c**2*d**2 - 3*c**2*e + 2*c*d**2*e - 2*c*d*e*f + 2*c*e**2",
  "-2*a**3*b*c - 2*a**3*c*d + 2*a**3*c*f + a**2*b**2*c + a**2*b*c*d - 4*a**2*b*c*f + 2*a**2*c**2 + a**2*c*d*f + 2*a**2*c*e + a**2*c*f**2 - a*b**3*e - a*b**2*c*d + 3*a*b*c**2 - a*b*c*e - 2*a*b*c*f**2 - a*c**2*d + 2*a*c**2*f + a*c*d*f**2 - a*c*e*f + b**2*e**2 + b**2*e*f**2 - b*c*e*f - c**2*d**2 - c**2*d*f - 2*c**2*e - c*e*f**2",
  "a**3*b*c + a**3*c*d - a**3*c*f - a**2*b**2*c - 2*a**2*b*c*d + 2*a**2*b*c*f - a**2*c**2 - a**2*c*d**2 - a**2*c*e + a*b*c**2 + 3*a*c**2*d - 2*a*c**2*f + a*c*d**2*f + 2*a*c*e*f - b*c*d*e + b*c*e*f + b*d*e**2 - b*e**2*f - c**2*d**2 - c**2*e + c*d**2*e - c*d*e*f + c*e**2",
  "a**3*b**2 + 2*a**3*b*d - a**3*b*f + a**3*d**2 - a**3*d*f + a**2*b**3 + a**2*b**2*d - 4*a**2*b*c - a**2*b*e - 4*a**2*c*d + 3*a**2*c*f - a**2*d**2*f - a**2*d*e - 2*a*b*c*d + 3*a*b*d*e - 2*a*b*e*f + a*c**2 + 3*a*c*d**2 + 3*a*c*e + a*d*e*f - b*e**2 - c*d*e",
  "a**2*b*c + a**2*c*d - a**2*c*f - a*b**2*e - a*b*c*d + a*b*c*f - a*b*d*e + a*b*e*f - a*c**2 - a*c*d**2 - a*c*e + b*d**2*e + b*e**2 + c*d**3 + 2*c*d*e",
  "a**2*b*c + a**2*c*d - a**2*c*f - a*b**2*c - a*b*c*d + 2*a*b*c*f - a*c**2 - a*c*d*f - a*c*e + b**2*d*e - b**2*e*f + b*c*d**2 + b*c*e + c*e*f",
  "a**3*b + a**3*d - a**3*f + a**2*b*f - a**2*c - a**2*d*f - a**2*e + a*b**2*f - 2*a*b*c + a*e*f + b*d*e + c*d**2 + c*e",
  "a**2*b + a**2*d - a**2*f - a*b**2 - a*b*d + 2*a*b*f - a*c - a*d*f - a*e + b*d*f + b*e + c*d - c*f + e*f"
]

==> anc/conductor/certificates/residual_mid_4.json <==
[
  "28*a**7*b*c**3 - 2*a**7*b*c**2*e - 24*a**7*b*c*e**2 + 28*a**7*c**3*d - 28*a**7*c**3*f - 2*a**7*c**2*d*e + 2*a**7*c**2*e*f - 24*a**7*c*d*e**2 + 24*a**7*c*e**2*f - 34*a**6*b**2*c**3 + 17*a**6*b**2*c**2*e + 18*a**6*b**2*c*e**2 - 55*a**6*b*c**3*d + 81*a**6*b*c**3*f + 21*a**6*b*c**2*d*e - 31*a**6*b*c**2*e*f + 30*a**6*b*c*d*e**2 - 42*a**6*b*c*e**2*f - 28*a**6*c**4 - 21*a**6*c**3*d**2 + 12*a**6*c**3*d*f - 26*a**6*c**3*e - 19*a**6*c**3*f**2 + 4*a**6*c**2*d**2*e - 14*a**6*c**2*d*e*f + 26*a**6*c**2*e**2 + 12*a**6*c**2*e*f**2 + 12*a**6*c*d**2*e**2 + 12*a**6*c*d*e**2*f + 24*a**6*c*e**3 - 6*a**5*b**3*c**3 + 2*a**5*b**3*c**2*e + 6*a**5*b**3*c*e**2 + 40*a**5*b*c**4 + 9*a**5*b*c**3*d**2 + 124*a**5*b*c**3*e + 19*a**5*b*c**3*f**2 - 11*a**5*b*c**2*d**2*e - 9*a**5*b*c**2*e**2 - 8*a**5*b*c**2*e*f**2 - 130*a**5*b*c*e**3 - 6*a**5*b*c*e**2*f**2 - 36*a**5*b*e**4 + 92*a**5*c**4*d - 87*a**5*c**4*f + 20*a**5*c**3*d**2*f + 96*a**5*c**3*d*e - 21*a**5*c**3*d*f**2 - 64*a**5*c**3*e*f + 3*a**5*c**3*f**3 + 2*a**5*c**2*d**2*e*f - 26*a**5*c**2*d*e**2 + 6*a**5*c**2*d*e*f**2 + 20*a**5*c**2*e**2*f - 12*a**5*c*d**2*e**2*f - 124*a**5*c*d*e**3 + 88*a**5*c*e**3*f - 36*a**5*d*e**4 + 36*a**5*e**4*f + 24*a**4*b**2*c**4 - 49*a**4*b**2*c**3*e + 8*a**4*b**2*c**2*e**2 + 109*a**4*b**2*c*e**3 + 28*a**4*b**2*e**4 + 61*a**4*b*c**4*d - 21*a**4*b*c**4*f - 62*a**4*b*c**3*d*e + 188*a**4*b*c**3*e*f + 8*a**4*b*c**2*d*e**2 + 78*a**4*b*c**2*e**2*f + 186*a**4*b*c*d*e**3 - 250*a**4*b*c*e**3*f + 48*a**4*b*d*e**4 - 84*a**4*b*e**4*f - 36*a**4*c**5 + a**4*c**4*d**2 - 60*a**4*c**4*d*f - 135*a**4*c**4*e + 19*a**4*c**4*f**2 + 13*a**4*c**3*d**2*e - 93*a**4*c**3*d*e*f - 110*a**4*c**3*e**2 - 14*a**4*c**3*e*f**2 + a**4*c**3*f**4 + 30*a**4*c**2*d**2*e**2 + 26*a**4*c**2*d*e**2*f + 104*a**4*c**2*e**3 - 66*a**4*c**2*e**2*f**2 + 59*a**4*c*d**2*e**3 + 54*a**4*c*d*e**3*f + 148*a**4*c*e**4 + 11*a**4*c*e**3*f**2 + 20*a**4*d**2*e**4 - 4*a**4*d*e**4*f + 36*a**4*e**5 + 20*a**4*e**4*f**2 + 5*a**3*b**3*c**4 + 9*a**3*b**3*c**3*e + 19*a**3*b**3*c**2*e**2 + 26*a**3*b**3*c*e**3 + 4*a**3*b**3*e**4 - 94*a**3*b*c**5 - 27*a**3*b*c**4*d**2 - 72*a**3*b*c**4*e + 14*a**3*b*c**4*f**2 - a**3*b*c**3*d**2*e + 19*a**3*b*c**3*e**2 + 103*a**3*b*c**3*e*f**2 - 15*a**3*b*c**2*d**2*e**2 - 120*a**3*b*c**2*e**3 + 86*a**3*b*c**2*e**2*f**2 - 20*a**3*b*c*d**2*e**3 - 132*a**3*b*c*e**4 - 36*a**3*b*c*e**3*f**2 - 2*a**3*b*e**5 - 28*a**3*b*e**4*f**2 - 79*a**3*c**5*d + 73*a**3*c**5*f - 26*a**3*c**4*d**2*f + 60*a**3*c**4*d*e + 42*a**3*c**4*d*f**2 - 72*a**3*c**4*e*f - 14*a**3*c**4*f**3 - 7*a**3*c**3*d**2*e*f + 10*a**3*c**3*d*e**2 - 24*a**3*c**3*e**2*f - 26*a**3*c**3*e*f**3 - 6*a**3*c**2*d**2*e**2*f - 288*a**3*c**2*d*e**3 - 59*a**3*c**2*d*e**2*f**2 + 184*a**3*c**2*e**3*f - 7*a**3*c**2*e**2*f**3 - 52*a**3*c*d**2*e**3*f - 132*a**3*c*d*e**4 + 2*a**3*c*d*e**3*f**2 - 28*a**3*c*e**4*f + 2*a**3*c*e**3*f**3 - 20*a**3*d**2*e**4*f + 6*a**3*d*e**5 + 20*a**3*d*e**4*f**2 - 42*a**3*e**5*f + 7*a**2*b**2*c**5 - 54*a**2*b**2*c**4*e - 44*a**2*b**2*c**3*e**2 + 9*a**2*b**2*c**2*e**3 + 4*a**2*b**2*c*e**4 - 14*a**2*b**2*e**5 + 20*a**2*b*c**5*d - 21*a**2*b*c**5*f - 27*a**2*b*c**4*d*e + 161*a**2*b*c**4*e*f + 15*a**2*b*c**4*f**3 - 15*a**2*b*c**3*d*e**2 + 93*a**2*b*c**3*e**2*f + 25*a**2*b*c**3*e*f**3 + 51*a**2*b*c**2*d*e**3 - 89*a**2*b*c**2*e**3*f + 30*a**2*b*c**2*e**2*f**3 + 73*a**2*b*c*d*e**4 - 76*a**2*b*c*e**4*f + 4*a**2*b*c*e**3*f**3 - 13*a**2*b*d*e**5 + 35*a**2*b*e**5*f - 4*a**2*b*e**4*f**3 + 24*a**2*c**6 + 58*a**2*c**5*d**2 + 86*a**2*c**5*d*f + 9*a**2*c**5*e - 62*a**2*c**5*f**2 + 82*a**2*c**4*d**2*e + 53*a**2*c**4*d*e*f - 4*a**2*c**4*d*f**3 - 48*a**2*c**4*e**2 - 106*a**2*c**4*e*f**2 - a**2*c**4*f**4 + 83*a**2*c**3*d**2*e**2 - 36*a**2*c**3*d*e**2*f + 80*a**2*c**3*e**3 + 6*a**2*c**3*e**2*f**2 - 3*a**2*c**3*e*f**4 + 93*a**2*c**2*d**2*e**3 + 20*a**2*c**2*d*e**3*f + 135*a**2*c**2*e**4 + 65*a**2*c**2*e**3*f**2 - 3*a**2*c**2*e**2*f**4 + 17*a**2*c*d**2*e**4 + 69*a**2*c*d*e**4*f - 5*a**2*c*e**5 - 14*a**2*c*e**4*f**2 - a**2*c*e**3*f**4 - 2*a**2*d*e**5*f - 26*a**2*e**6 - 24*a**2*e**5*f**2 + 7*a*b**3*c**3*e**2 + 5*a*b**3*c**2*e**3 - 3*a*b**3*c*e**4 - 4*a*b**3*e**5 + 11*a*b**2*c**4*d*e + 14*a*b**2*c**3*d*e**2 + 4*a*b**2*c*d*e**4 + 4*a*b**2*d*e**5 + 3*a*b*c**5*d**2 - 23*a*b*c**5*e - 7*a*b*c**5*f**2 + 8*a*b*c**4*d**2*e + 20*a*b*c**4*e**2 + 39*a*b*c**4*e*f**2 + 4*a*b*c**3*d**2*e**2 + 23*a*b*c**3*e**3 + 30*a*b*c**3*e**2*f**2 + a*b*c**3*e*f**4 + 9*a*b*c**2*d**2*e**3 - 28*a*b*c**2*e**4 - a*b*c**2*e**3*f**2 + 3*a*b*c**2*e**2*f**4 + 4*a*b*c*d**2*e**4 - 28*a*b*c*e**5 + 8*a*b*c*e**4*f**2 + 3*a*b*c*e**3*f**4 + 10*a*b*e**6 + 20*a*b*e**5*f**2 + a*b*e**4*f**4 - 20*a*c**6*d + 16*a*c**6*f - 45*a*c**5*d**2*f + 47*a*c**5*d*e + 14*a*c**5*d*f**2 - 103*a*c**5*e*f + 3*a*c**5*f**3 - 46*a*c**4*d**2*e*f - 3*a*c**4*d**2*f**3 + 57*a*c**4*d*e**2 - 4*a*c**4*d*e*f**2 - 20*a*c**4*e**2*f + 27*a*c**3*d**2*e**2*f - 5*a*c**3*d**2*e*f**3 - 32*a*c**3*d*e**3 - 4*a*c**3*d*e**2*f**2 + 121*a*c**3*e**3*f - 12*a*c**3*e**2*f**3 - 2*a*c**2*d**2*e**3*f - 39*a*c**2*d*e**4 - a*c**2*d*e**3*f**2 - 44*a*c**2*e**4*f - 2*a*c**2*e**3*f**3 - 26*a*c*d**2*e**4*f + a*c*d**2*e**3*f**3 + 10*a*c*d*e**5 + 2*a*c*d*e**4*f**2 - 66*a*c*e**5*f + 3*a*c*e**4*f**3 - 4*a*d*e**5*f**2 + 22*a*e**6*f - b**3*c**2*d*e**3 - b**3*c**2*e**3*f - b**3*c**2*e**2*f**3 - 2*b**3*c*d*e**4 - 2*b**3*c*e**4*f - 2*b**3*c*e**3*f**3 - b**3*d*e**5 - b**3*e**5*f - b**3*e**4*f**3 - b**2*c**3*d**2*e**2 - 6*b**2*c**3*e**3 - 5*b**2*c**3*e**2*f**2 - 2*b**2*c**2*d**2*e**3 - 3*b**2*c**2*e**4 - b**2*c**2*e**3*f**2 - b**2*c*d**2*e**4 + 4*b**2*c*e**5 + 5*b**2*c*e**4*f**2 + 4*b**2*e**6 + 4*b**2*e**5*f**2 - 6*b*c**4*d*e**2 + 15*b*c**4*e**2*f - b*c**4*e*f**3 + 6*b*c**3*d*e**3 + 14*b*c**3*e**3*f + 3*b*c**3*e**2*f**3 + 13*b*c**2*d*e**4 + b*c**2*e**4*f + 7*b*c**2*e**3*f**3 + 3*b*c*d*e**5 + 3*b*c*e**5*f + b*c*e**4*f**3 - 4*b*d*e**6 + 4*b*e**6*f - 2*b*e**5*f**3 - c**5*d**2*e + c**5*d**2*f**2 + 15*c**5*d*e*f + 6*c**5*e**2 - 3*c**5*e*f**2 + 7*c**4*d**2*e**2 + 9*c**4*d**2*e*f**2 + 2*c**4*d*e*f**3 + 12*c**4*e**3 + 20*c**4*e**2*f**2 + 8*c**3*d**2*e**3 - c**3*d**2*e**2*f**2 - 9*c**3*d*e**3*f + 2*c**3*d*e**2*f**3 + 5*c**3*e**4 - 4*c**3*e**3*f**2 - c**2*d**2*e**4 - 6*c**2*d**2*e**3*f**2 + 2*c**2*d*e**4*f - 2*c**2*d*e**3*f**3 - 5*c**2*e**5 - 11*c**2*e**4*f**2 - 4*c*d**2*e**5 - 4*c*d**2*e**4*f**2 + 4*c*d*e**5*f - 2*c*d*e**4*f**3 - 4*c*e**6 - 6*c*e**5*f**2 + 4*e**6*f**2",
  "28*a**8*b*c**2 - 2*a**8*b*c*e - 24*a**8*b*e**2 + 28*a**8*c**2*d - 28*a**8*c**2*f - 2*a**8*c*d*e + 2*a**8*c*e*f - 24*a**8*d*e**2 + 24*a**8*e**2*f - 34*a**7*b**2*c**2 + 17*a**7*b**2*c*e + 18*a**7*b**2*e**2 - 55*a**7*b*c**2*d + 81*a**7*b*c**2*f + 21*a**7*b*c*d*e - 31*a**7*b*c*e*f + 30*a**7*b*d*e**2 - 42*a**7*b*e**2*f - 28*a**7*c**3 - 21*a**7*c**2*d**2 + 12*a**7*c**2*d*f - 26*a**7*c**2*e - 19*a**7*c**2*f**2 + 4*a**7*c*d**2*e - 14*a**7*c*d*e*f + 26*a**7*c*e**2 + 12*a**7*c*e*f**2 + 12*a**7*d**2*e**2 + 12*a**7*d*e**2*f + 24*a**7*e**3 - 6*a**6*b**3*c**2 + 2*a**6*b**3*c*e + 6*a**6*b**3*e**2 - 269*a**6*b*c**3/2 + 9*a**6*b*c**2*d**2 - 202*a**6*b*c**2*e + 19*a**6*b*c**2*f**2 - 11*a**6*b*c*d**2*e - 159*a**6*b*c*e**2/2 - 8*a**6*b*c*e*f**2 + 15*a**6*b*e**3 - 6*a**6*b*e**2*f**2 - 165*a**6*c**3*d/2 + 175*a**6*c**3*f/2 + 20*a**6*c**2*d**2*f - 230*a**6*c**2*d*e - 21*a**6*c**2*d*f**2 + 262*a**6*c**2*e*f + 3*a**6*c**2*f**3 + 2*a**6*c*d**2*e*f - 193*a**6*c*d*e**2/2 + 6*a**6*c*d*e*f**2 + 181*a**6*c*e**2*f/2 - 12*a**6*d**2*e**2*f + 21*a**6*d*e**3 - 57*a**6*e**3*f + 219*a**5*b**2*c**3 + 183*a**5*b**2*c**2*e + 55*a**5*b**2*c*e**2/2 - 45*a**5*b**2*e**3/2 + 361*a**5*b*c**3*d - 961*a**5*b*c**3*f/2 + 300*a**5*b*c**2*d*e - 419*a**5*b*c**2*e*f + 73*a**5*b*c*d*e**2/2 - 83*a**5*b*c*e**2*f - 21*a**5*b*d*e**3/2 + 51*a**5*b*e**3*f/2 + 277*a**5*c**4/2 + 106*a**5*c**3*d**2 - 161*a**5*c**3*d*f/2 + 731*a**5*c**3*e/2 + 109*a**5*c**3*f**2 + 143*a**5*c**2*d**2*e + 54*a**5*c**2*d*e*f + 573*a**5*c**2*e**2/2 + 35*a**5*c**2*e*f**2 + a**5*c**2*f**4 + 39*a**5*c*d**2*e**2 + 33*a**5*c*d*e**2*f/2 + 59*a**5*c*e**3/2 + 5*a**5*c*e**2*f**2 - 6*a**5*d**2*e**3 - 27*a**5*d*e**3*f - 33*a**5*e**4 + 12*a**5*e**3*f**2 + 77*a**4*b**3*c**3/2 + 107*a**4*b**3*c**2*e/2 + a**4*b**3*c*e**2/2 - 19*a**4*b**3*e**3/2 - 43*a**4*b*c**4/2 - 151*a**4*b*c**3*d**2/2 + 537*a**4*b*c**3*e/2 - 213*a**4*b*c**3*f**2/2 - 19*a**4*b*c**2*d**2*e/2 - 459*a**4*b*c**2*e**2 - 121*a**4*b*c**2*e*f**2/2 - 796*a**4*b*c*e**3 - 28*a**4*b*c*e**2*f**2 - 148*a**4*b*e**4 + 3*a**4*b*e**3*f**2/2 - 621*a**4*c**4*d/2 + 549*a**4*c**4*f/2 - 235*a**4*c**3*d**2*f/2 + 67*a**4*c**3*d*e/2 + 116*a**4*c**3*d*f**2 - 295*a**4*c**3*e*f - 23*a**4*c**3*f**3/2 - 146*a**4*c**2*d**2*e*f - 486*a**4*c**2*d*e**2 + 46*a**4*c**2*d*e*f**2 + 289*a**4*c**2*e**2*f/2 - 14*a**4*c**2*e*f**3 - 51*a**4*c*d**2*e**2*f/2 - 753*a**4*c*d*e**3 + 31*a**4*c*d*e**2*f**2/2 + 1421*a**4*c*e**3*f/2 - 2*a**4*d**3*e**3 + 6*a**4*d**2*e**3*f - 317*a**4*d*e**4/2 + 15*a**4*d*e**3*f**2 + 419*a**4*e**4*f/2 - a**4*e**3*f**3 - 441*a**3*b**2*c**4/2 - 1225*a**3*b**2*c**3*e/2 + 291*a**3*b**2*c**2*e**2 + 696*a**3*b**2*c*e**3 + 261*a**3*b**2*e**4/2 - 671*a**3*b*c**4*d/2 + 941*a**3*b*c**4*f/2 - 1881*a**3*b*c**3*d*e/2 + 2769*a**3*b*c**3*e*f/2 + 429*a**3*b*c**2*d*e**2 - 873*a**3*b*c**2*e**2*f + 993*a**3*b*c*d*e**3 - 1774*a**3*b*c*e**3*f + 427*a**3*b*d*e**4/2 - 358*a**3*b*e**4*f - 57*a**3*c**5 + 116*a**3*c**4*d**2 + 123*a**3*c**4*d*f/2 - 548*a**3*c**4*e - 156*a**3*c**4*f**2 - 199*a**3*c**3*d**2*e/2 - 199*a**3*c**3*d*e*f/2 - 307*a**3*c**3*e**2/2 - 507*a**3*c**3*e*f**2/2 - a**3*c**3*f**4 - 45*a**3*c**2*d**2*e**2/2 + 639*a**3*c**2*d*e**2*f/2 + 2155*a**3*c**2*e**3/2 + 92*a**3*c**2*e**2*f**2 - 3*a**3*c**2*e*f**4 + 497*a**3*c*d**2*e**3/2 + 272*a**3*c*d*e**3*f + 928*a**3*c*e**4 + 479*a**3*c*e**3*f**2/2 - 3*a**3*c*e**2*f**4 + 3*a**3*d**3*e**3*f + 243*a**3*d**2*e**4/2 - 129*a**3*d*e**4*f/2 + 329*a**3*e**5/2 + 185*a**3*e**4*f**2/2 - 65*a**2*b**3*c**4/2 - 241*a**2*b**3*c**3*e/2 + 57*a**2*b**3*c**2*e**2/2 + 189*a**2*b**3*c*e**3/2 + 29*a**2*b**3*e**4/2 + 57*a**2*b*c**5 + 102*a**2*b*c**4*d**2 + 623*a**2*b*c**4*e + 123*a**2*b*c**4*f**2 + 225*a**2*b*c**3*d**2*e/2 + 671*a**2*b*c**3*e**2 + 627*a**2*b*c**3*e*f**2/2 - 161*a**2*b*c**2*d**2*e**2/2 - 1373*a**2*b*c**2*e**3/2 - 525*a**2*b*c**2*e**2*f**2/2 + a**2*b*c**2*e*f**4 - 237*a**2*b*c*d**2*e**3/2 - 1503*a**2*b*c*e**4/2 - 513*a**2*b*c*e**3*f**2 + 3*a**2*b*c*e**2*f**4 + 26*a**2*b*e**5 - 233*a**2*b*e**4*f**2/2 + 2*a**2*b*e**3*f**4 + 294*a**2*c**5*d - 334*a**2*c**5*f - 131*a**2*c**4*d**2*f/2 + 1315*a**2*c**4*d*e - 119*a**2*c**4*d*f**2/2 - 2521*a**2*c**4*e*f/2 + 17*a**2*c**4*f**3/2 + 260*a**2*c**3*d**2*e*f - 173*a**2*c**3*d*e**2/2 - 449*a**2*c**3*d*e*f**2/2 + 788*a**2*c**3*e**2*f + 71*a**2*c**3*e*f**3/2 + 217*a**2*c**2*d**2*e**2*f/2 - 1505*a**2*c**2*d*e**3 - 107*a**2*c**2*d*e**2*f**2/2 + 2513*a**2*c**2*e**3*f/2 + 103*a**2*c**2*e**2*f**3/2 - 473*a**2*c*d**2*e**3*f/2 - 636*a**2*c*d*e**4 + 204*a**2*c*d*e**3*f**2 - 357*a**2*c*e**4*f/2 + 53*a**2*c*e**3*f**3/2 - 249*a**2*d**2*e**4*f/2 + 57*a**2*d*e**5/2 + 215*a**2*d*e**4*f**2/2 - 207*a**2*e**5*f - 29*a*b**4*c**2*e**2/2 - 37*a*b**4*c*e**3 - 45*a*b**4*e**4/2 - 29*a*b**3*c**3*d*e/2 - 37*a*b**3*c**2*d*e**2 - 45*a*b**3*c*d*e**3/2 + 84*a*b**2*c**3*e**2 + 186*a*b**2*c**2*e**3 + 58*a*b**2*c*e**4 - 43*a*b**2*e**5 + 65*a*b*c**5*d + 229*a*b*c**4*d*e/2 + 333*a*b*c**4*e*f/2 - 823*a*b*c**3*d*e**2/2 + 245*a*b*c**3*e**2*f - 19*a*b*c**3*e*f**3/2 - 61*a*b*c**2*d*e**3/2 - 1073*a*b*c**2*e**3*f/2 - 77*a*b*c**2*e**2*f**3/2 + 383*a*b*c*d*e**4/2 - 352*a*b*c*e**4*f - 103*a*b*c*e**3*f**3/2 - 56*a*b*d*e**5 + 156*a*b*e**5*f - 47*a*b*e**4*f**3/2 - 18*a*c**6 - 130*a*c**5*d**2 + 227*a*c**5*d*f/2 - 271*a*c**5*e - 81*a*c**5*f**2/2 - 925*a*c**4*d**2*e/2 + 71*a*c**4*d**2*f**2/2 + 117*a*c**4*d*e*f/2 - 899*a*c**4*e**2/2 + 173*a*c**4*e*f**2/2 + 39*a*c**3*d**2*e**2/2 + 147*a*c**3*d**2*e*f**2/2 - 541*a*c**3*d*e**2*f - a*c**3*d*e*f**3 + 339*a*c**3*e**3 + 843*a*c**3*e**2*f**2/2 + 334*a*c**2*d**2*e**3 - 4*a*c**2*d**2*e**2*f**2 - 100*a*c**2*d*e**3*f - 3*a*c**2*d*e**2*f**3 + 1083*a*c**2*e**4/2 + 183*a*c**2*e**3*f**2/2 + 91*a*c*d**2*e**4 - 71*a*c*d**2*e**3*f**2/2 + 519*a*c*d*e**4*f/2 - 2*a*c*d*e**3*f**3 - 137*a*c*e**5/2 - 577*a*c*e**4*f**2/2 - a*d**3*e**3*f**3 + 3*a*d**2*e**4*f**2 - 57*a*d*e**5*f/2 - 3*a*d*e**4*f**3 - 147*a*e**6 - 209*a*e**5*f**2/2 + 29*b**3*c**2*e**3/2 + 29*b**3*c**2*e**2*f**2/2 + 37*b**3*c*e**4 + 37*b**3*c*e**3*f**2 + 45*b**3*e**5/2 + 45*b**3*e**4*f**2/2 + 29*b**2*c**3*d*e**2/2 - 29*b**2*c**3*e**2*f + 45*b**2*c**2*d*e**3/2 - 119*b**2*c**2*e**3*f/2 - 29*b**2*c*d*e**4/2 - 8*b**2*c*e**4*f - 45*b**2*d*e**5/2 + 45*b**2*e**5*f/2 + 47*b*c**4*e**2 + 29*b*c**4*e*f**2/2 - 29*b*c**3*d**2*e**2/2 + 147*b*c**3*e**3/2 - 65*b*c**3*e**2*f**2/2 - 37*b*c**2*d**2*e**3 - 192*b*c**2*e**4 - 253*b*c**2*e**3*f**2/2 - 45*b*c*d**2*e**4/2 - 305*b*c*e**5/2 - 71*b*c*e**4*f**2/2 + 57*b*e**6/2 + 43*b*e**5*f**2 - 29*c**5*d**2*f/2 + 123*c**5*d*e/2 - 58*c**5*e*f + 159*c**4*d**2*e*f/2 + 125*c**4*d*e**2 - 26*c**4*d*e*f**2 + 285*c**4*e**2*f/2 + 429*c**3*d**2*e**2*f/2 - 265*c**3*d*e**3/2 - 39*c**3*d*e**2*f**2 + 729*c**3*e**3*f/2 - 32*c**2*d**2*e**3*f - 130*c**2*d*e**4 + 30*c**2*d*e**3*f**2 - 539*c**2*e**4*f/2 - 147*c*d**2*e**4*f + 57*c*d*e**5/2 + 42*c*d*e**4*f**2 - 563*c*e**5*f/2 + 147*e**6*f",
  "-a**6*b*c**3/2 - 6*a**6*b*c**2*e + 3*a**6*b*c*e**2/2 + 2*a**6*b*e**3 - a**6*c**3*d/2 + a**6*c**3*f/2 - 6*a**6*c**2*d*e + 6*a**6*c**2*e*f + 3*a**6*c*d*e**2/2 - 3*a**6*c*e**2*f/2 + 2*a**6*d*e**3 - 2*a**6*e**3*f + 3*a**5*b**2*c**3 + 5*a**5*b**2*c**2*e - 5*a**5*b**2*c*e**2/2 - 3*a**5*b**2*e**3/2 + 5*a**5*b*c**3*d - 13*a**5*b*c**3*f/2 + 8*a**5*b*c**2*d*e - 11*a**5*b*c**2*e*f - 7*a**5*b*c*d*e**2/2 + 5*a**5*b*c*e**2*f - 5*a**5*b*d*e**3/2 + 7*a**5*b*e**3*f/2 + a**5*c**4/2 + 2*a**5*c**3*d**2 - 9*a**5*c**3*d*f/2 + 13*a**5*c**3*e/2 + 3*a**5*c**3*f**2 + 3*a**5*c**2*d**2*e + 3*a**5*c**2*d*e*f + 9*a**5*c**2*e**2/2 - a**5*c*d**2*e**2 + a**5*c*d*e**2*f/2 - 7*a**5*c*e**3/2 - a**5*c*e**2*f**2 - a**5*d**2*e**3 - a**5*d*e**3*f - 2*a**5*e**4 + a**4*b**3*c**3/2 + 3*a**4*b**3*c**2*e/2 - a**4*b**3*c*e**2/2 - a**4*b**3*e**3/2 - 5*a**4*b*c**4/2 - 3*a**4*b*c**3*d**2/2 + 9*a**4*b*c**3*e/2 - 3*a**4*b*c**3*f**2/2 - a**4*b*c**2*d**2*e/2 - 16*a**4*b*c**2*e**2 - 3*a**4*b*c**2*e*f**2/2 + a**4*b*c*d**2*e**2 - 14*a**4*b*c*e**3 + a**4*b*c*e**2*f**2 - 3*a**4*b*e**4 + a**4*b*e**3*f**2/2 - 11*a**4*c**4*d/2 + 11*a**4*c**4*f/2 - 3*a**4*c**3*d**2*f/2 - 5*a**4*c**3*d*e/2 + 3*a**4*c**3*d*f**2 - a**4*c**3*f**3/2 - 3*a**4*c**2*d**2*e*f - 11*a**4*c**2*d*e**2 + 5*a**4*c**2*e**2*f/2 + a**4*c*d**2*e**2*f/2 - 13*a**4*c*d*e**3 - a**4*c*d*e**2*f**2/2 + 31*a**4*c*e**3*f/2 + a**4*d**2*e**3*f - 7*a**4*d*e**4/2 + 13*a**4*e**4*f/2 - 9*a**3*b**2*c**4/2 - 23*a**3*b**2*c**3*e/2 + 12*a**3*b**2*c**2*e**2 + 16*a**3*b**2*c*e**3 + 7*a**3*b**2*e**4/2 - 9*a**3*b*c**4*d/2 + 19*a**3*b*c**4*f/2 - 37*a**3*b*c**3*d*e/2 + 57*a**3*b*c**3*e*f/2 + 20*a**3*b*c**2*d*e**2 - 33*a**3*b*c**2*e**2*f + 23*a**3*b*c*d*e**3 - 40*a**3*b*c*e**3*f + 9*a**3*b*d*e**4/2 - 9*a**3*b*e**4*f + a**3*c**5 + 3*a**3*c**4*d**2 + 11*a**3*c**4*d*f/2 - 8*a**3*c**4*e - 6*a**3*c**4*f**2 + a**3*c**3*d**2*e/2 - 3*a**3*c**3*d*e*f/2 + 9*a**3*c**3*e**2/2 - 13*a**3*c**3*e*f**2/2 + a**3*c**2*d**2*e**2/2 + 19*a**3*c**2*d*e**2*f/2 + 57*a**3*c**2*e**3/2 + 4*a**3*c**2*e**2*f**2 + 11*a**3*c*d**2*e**3/2 + 3*a**3*c*d*e**3*f + 21*a**3*c*e**4 + 15*a**3*c*e**3*f**2/2 + 5*a**3*d**2*e**4/2 - 3*a**3*d*e**4*f/2 + 9*a**3*e**5/2 + 5*a**3*e**4*f**2/2 - a**2*b**3*c**4/2 - 5*a**2*b**3*c**3*e/2 + 3*a**2*b**3*c**2*e**2/2 + 5*a**2*b**3*c*e**3/2 + a**2*b**3*e**4/2 + 3*a**2*b*c**4*d**2 + 14*a**2*b*c**4*e + 3*a**2*b*c**4*f**2 + 3*a**2*b*c**3*d**2*e/2 + 11*a**2*b*c**3*e**2 + 13*a**2*b*c**3*e*f**2/2 - 7*a**2*b*c**2*d**2*e**2/2 - 45*a**2*b*c**2*e**3/2 - 19*a**2*b*c**2*e**2*f**2/2 - 5*a**2*b*c*d**2*e**3/2 - 31*a**2*b*c*e**4/2 - 12*a**2*b*c*e**3*f**2 - 7*a**2*b*e**4*f**2/2 + 3*a**2*c**5*d - 6*a**2*c**5*f - 11*a**2*c**4*d**2*f/2 + 24*a**2*c**4*d*e - 3*a**2*c**4*d*f**2/2 - 61*a**2*c**4*e*f/2 + a**2*c**4*f**3/2 + 3*a**2*c**3*d**2*e*f - 31*a**2*c**3*d*e**2/2 - 11*a**2*c**3*d*e*f**2/2 + 26*a**2*c**3*e**2*f + 3*a**2*c**3*e*f**3/2 - a**2*c**2*d**2*e**2*f/2 - 39*a**2*c**2*d*e**3 + a**2*c**2*d*e**2*f**2/2 + 55*a**2*c**2*e**3*f/2 + 3*a**2*c**2*e**2*f**3/2 - 11*a**2*c*d**2*e**3*f/2 - 14*a**2*c*d*e**4 + 5*a**2*c*d*e**3*f**2 - 7*a**2*c*e**4*f/2 + a**2*c*e**3*f**3/2 - 5*a**2*d**2*e**4*f/2 + a**2*d*e**5/2 + 5*a**2*d*e**4*f**2/2 - 5*a**2*e**5*f - a*b**4*c**2*e**2/2 - a*b**4*c*e**3 - a*b**4*e**4/2 - a*b**3*c**3*d*e/2 - a*b**3*c**2*d*e**2 - a*b**3*c*d*e**3/2 + 3*a*b**2*c**3*e**2 + 5*a*b**2*c**2*e**3 + a*b**2*c*e**4 - a*b**2*e**5 + a*b*c**5*d + 5*a*b*c**4*d*e/2 + 9*a*b*c**4*e*f/2 - 19*a*b*c**3*d*e**2/2 + 3*a*b*c**3*e**2*f - a*b*c**3*e*f**3/2 + 3*a*b*c**2*d*e**3/2 - 33*a*b*c**2*e**3*f/2 - 3*a*b*c**2*e**2*f**3/2 + 9*a*b*c*d*e**4/2 - 8*a*b*c*e**4*f - 3*a*b*c*e**3*f**3/2 - a*b*d*e**5 + 3*a*b*e**5*f - a*b*e**4*f**3/2 - 2*a*c**5*d**2 + 7*a*c**5*d*f/2 - 6*a*c**5*e - 3*a*c**5*f**2/2 - 17*a*c**4*d**2*e/2 + 3*a*c**4*d**2*f**2/2 + a*c**4*d*e*f/2 - 17*a*c**4*e**2/2 + 7*a*c**4*e*f**2/2 + 9*a*c**3*d**2*e**2/2 + 5*a*c**3*d**2*e*f**2/2 - 13*a*c**3*d*e**2*f + 12*a*c**3*e**3 + 23*a*c**3*e**2*f**2/2 + 9*a*c**2*d**2*e**3 + 25*a*c**2*e**4/2 + a*c**2*e**3*f**2/2 + 2*a*c*d**2*e**4 - a*c*d**2*e**3*f**2/2 + 11*a*c*d*e**4*f/2 - 5*a*c*e**5/2 - 13*a*c*e**4*f**2/2 - a*d*e**5*f/2 - 3*a*e**6 - 5*a*e**5*f**2/2 + b**3*c**2*e**3/2 + b**3*c**2*e**2*f**2/2 + b**3*c*e**4 + b**3*c*e**3*f**2 + b**3*e**5/2 + b**3*e**4*f**2/2 + b**2*c**3*d*e**2/2 - b**2*c**3*e**2*f + b**2*c**2*d*e**3/2 - 3*b**2*c**2*e**3*f/2 - b**2*c*d*e**4/2 - b**2*d*e**5/2 + b**2*e**5*f/2 + b*c**4*e**2 + b*c**4*e*f**2/2 - b*c**3*d**2*e**2/2 + b*c**3*e**3/2 - 3*b*c**3*e**2*f**2/2 - b*c**2*d**2*e**3 - 6*b*c**2*e**4 - 7*b*c**2*e**3*f**2/2 - b*c*d**2*e**4/2 - 7*b*c*e**5/2 - b*c*e**4*f**2/2 + b*e**6/2 + b*e**5*f**2 - c**5*d**2*f/2 + 3*c**5*d*e/2 - 2*c**5*e*f + 5*c**4*d**2*e*f/2 + 2*c**4*d*e**2 - c**4*d*e*f**2 + 11*c**4*e**2*f/2 + 9*c**3*d**2*e**2*f/2 - 9*c**3*d*e**3/2 - c**3*d*e**2*f**2 + 15*c**3*e**3*f/2 - 2*c**2*d**2*e**3*f - 3*c**2*d*e**4 + c**2*d*e**3*f**2 - 17*c**2*e**4*f/2 - 3*c*d**2*e**4*f + c*d*e**5/2 + c*d*e**4*f**2 - 9*c*e**5*f/2 + 3*e**6*f",
  "-4*a**8*b*c - 16*a**8*b*e - 4*a**8*c*d + 4*a**8*c*f - 16*a**8*d*e + 16*a**8*e*f + 14*a**7*b**2*c + 12*a**7*b**2*e + 20*a**7*b*c*d - 22*a**7*b*c*f + 20*a**7*b*d*e - 28*a**7*b*e*f + 4*a**7*c**2 + 6*a**7*c*d**2 - 6*a**7*c*d*f + 20*a**7*c*e + 4*a**7*c*f**2 + 8*a**7*d**2*e + 8*a**7*d*e*f + 16*a**7*e**2 + 3*a**6*b**3*c + 4*a**6*b**3*e - 120*a**6*b*c**2 - 7*a**6*b*c*d**2 - 69*a**6*b*c*e - a**6*b*c*f**2 + 35*a**6*b*e**2 - 4*a**6*b*e*f**2 - 132*a**6*c**2*d + 126*a**6*c**2*f - 2*a**6*c*d**2*f - 81*a**6*c*d*e + 67*a**6*c*e*f - 8*a**6*d**2*e*f + 39*a**6*d*e**2 - 63*a**6*e**2*f + 111*a**5*b**2*c**2 + 14*a**5*b**2*c*e - 34*a**5*b**2*e**2 + 183*a**5*b*c**2*d - 263*a**5*b*c**2*f + 32*a**5*b*c*d*e - 44*a**5*b*c*e*f + 2*a**5*b*c*f**3 - 37*a**5*b*d*e**2 + 61*a**5*b*e**2*f + 110*a**5*c**3 + 90*a**5*c**2*d**2 - 10*a**5*c**2*d*f + 165*a**5*c**2*e + 38*a**5*c**2*f**2 + 32*a**5*c*d**2*e + 44*a**5*c*d*e*f + 8*a**5*c*e**2 - 15*a**5*c*e*f**2 - 15*a**5*d**2*e**2 - 32*a**5*d*e**2*f - 47*a**5*e**3 + 8*a**5*e**2*f**2 + 20*a**4*b**3*c**2 + 5*a**4*b**3*c*e - 12*a**4*b**3*e**2 + 147*a**4*b*c**3 - 24*a**4*b*c**2*d**2 + 66*a**4*b*c**2*e - 54*a**4*b*c**2*f**2 + 9*a**4*b*c*d**2*e - 489*a**4*b*c*e**2 + 2*a**4*b*c*e*f**2 + a**4*b*c*f**4 - 97*a**4*b*e**3 + 8*a**4*b*e**2*f**2 - 29*a**4*c**3*d - 3*a**4*c**3*f - 88*a**4*c**2*d**2*f + 43*a**4*c**2*d*e + 65*a**4*c**2*d*f**2 - 208*a**4*c**2*e*f - 11*a**4*c**2*f**3 - 27*a**4*c*d**2*e*f - 437*a**4*c*d*e**2 - 9*a**4*c*d*e*f**2 + 378*a**4*c*e**2*f + a**4*c*e*f**3 - 2*a**4*d**3*e**2 + 15*a**4*d**2*e**2*f - 112*a**4*d*e**3 + 11*a**4*d*e**2*f**2 + 182*a**4*e**3*f - a**4*e**2*f**3 - 258*a**3*b**2*c**3 - 140*a**3*b**2*c**2*e + 456*a**3*b**2*c*e**2 + 100*a**3*b**2*e**3 - 384*a**3*b*c**3*d + 582*a**3*b*c**3*f - 235*a**3*b*c**2*d*e + 320*a**3*b*c**2*e*f + 653*a**3*b*c*d*e**2 - 1144*a**3*b*c*e**2*f + 149*a**3*b*d*e**3 - 259*a**3*b*e**3*f - 181*a**3*c**4 - 6*a**3*c**3*d**2 - 24*a**3*c**3*d*f - 311*a**3*c**3*e - 117*a**3*c**3*f**2 - 103*a**3*c**2*d**2*e + 19*a**3*c**2*d*e*f + 324*a**3*c**2*e**2 - 62*a**3*c**2*e*f**2 - a**3*c**2*f**4 + 108*a**3*c*d**2*e**2 + 244*a**3*c*d*e**2*f + 596*a**3*c*e**3 + 139*a**3*c*e**2*f**2 - 2*a**3*c*e*f**4 + 3*a**3*d**3*e**2*f + 92*a**3*d**2*e**3 - 55*a**3*d*e**3*f + 127*a**3*e**4 + 70*a**3*e**3*f**2 - 39*a**2*b**3*c**3 - 35*a**2*b**3*c**2*e + 67*a**2*b**3*c*e**2 + 12*a**2*b**3*e**3 + 75*a**2*b*c**4 + 84*a**2*b*c**3*d**2 + 468*a**2*b*c**3*e + 141*a**2*b*c**3*f**2 - 52*a**2*b*c**2*e**2 + 54*a**2*b*c**2*e*f**2 - 89*a**2*b*c*d**2*e**2 - 587*a**2*b*c*e**3 - 318*a**2*b*c*e**2*f**2 + a**2*b*c*e*f**4 + 22*a**2*b*e**4 - 91*a**2*b*e**3*f**2 + a**2*b*e**2*f**4 + 423*a**2*c**4*d - 427*a**2*c**4*f + 25*a**2*c**3*d**2*f + 512*a**2*c**3*d*e - 71*a**2*c**3*d*f**2 - 304*a**2*c**3*e*f + 9*a**2*c**3*f**3 + 154*a**2*c**2*d**2*e*f - 771*a**2*c**2*d*e**2 - 107*a**2*c**2*d*e*f**2 + 990*a**2*c**2*e**2*f + 26*a**2*c**2*e*f**3 - 109*a**2*c*d**2*e**2*f - 498*a**2*c*d*e**3 + 91*a**2*c*d*e**2*f**2 - 11*a**2*c*e**3*f + 20*a**2*c*e**2*f**3 - 95*a**2*d**2*e**3*f + 21*a**2*d*e**4 + 81*a**2*d*e**3*f**2 - 159*a**2*e**4*f - 15*a*b**4*c*e**2 - 17*a*b**4*e**3 - 15*a*b**3*c**2*d*e - 17*a*b**3*c*d*e**2 + 87*a*b**2*c**2*e**2 + 69*a*b**2*c*e**3 - 33*a*b**2*e**4 + 78*a*b*c**4*d - 77*a*b*c**3*d*e + 183*a*b*c**3*e*f - 192*a*b*c**2*d*e**2 - 102*a*b*c**2*e**2*f - 10*a*b*c**2*e*f**3 + 190*a*b*c*d*e**3 - 370*a*b*c*e**3*f - 26*a*b*c*e**2*f**3 - 40*a*b*d*e**4 + 116*a*b*e**4*f - 17*a*b*e**3*f**3 - 24*a*c**5 - 156*a*c**4*d**2 + 123*a*c**4*d*f - 228*a*c**4*e - 42*a*c**4*f**2 - 155*a*c**3*d**2*e + 37*a*c**3*d**2*f**2 - 162*a*c**3*d*e*f - 50*a*c**3*e**2 + 158*a*c**3*e*f**2 + 215*a*c**2*d**2*e**2 + 23*a*c**2*d**2*e*f**2 - 252*a*c**2*d*e**2*f - a*c**2*d*e*f**3 + 392*a*c**2*e**3 + 193*a*c**2*e**2*f**2 + 70*a*c*d**2*e**3 - 28*a*c*d**2*e**2*f**2 + 218*a*c*d*e**3*f - a*c*d*e**2*f**3 + 33*a*c*e**4 - 156*a*c*e**3*f**2 - a*d**3*e**2*f**3 + 3*a*d**2*e**3*f**2 - 21*a*d*e**4*f - 3*a*d*e**3*f**3 - 110*a*e**5 - 78*a*e**4*f**2 + 15*b**3*c*e**3 + 15*b**3*c*e**2*f**2 + 17*b**3*e**4 + 17*b**3*e**3*f**2 + 15*b**2*c**2*d*e**2 - 30*b**2*c**2*e**2*f + 2*b**2*c*d*e**3 - 19*b**2*c*e**3*f - 17*b**2*d*e**4 + 17*b**2*e**4*f + 54*b*c**3*e**2 + 15*b*c**3*e*f**2 - 15*b*c**2*d**2*e**2 - 35*b*c**2*e**3 - 55*b*c**2*e**2*f**2 - 17*b*c*d**2*e**3 - 136*b*c*e**4 - 52*b*c*e**3*f**2 + 21*b*e**5 + 33*b*e**4*f**2 - 15*c**4*d**2*f + 69*c**4*d*e - 60*c**4*e*f + 109*c**3*d**2*e*f - 3*c**3*d*e**2 - 27*c**3*d*e*f**2 + 238*c**3*e**2*f + 59*c**2*d**2*e**2*f - 119*c**2*d*e**3 - 2*c**2*d*e**2*f**2 + 26*c**2*e**3*f - 110*c*d**2*e**3*f + 21*c*d*e**4 + 32*c*d*e**3*f**2 - 293*c*e**4*f + 110*e**5*f",
  "11*a**6*b*c**2 + a**6*b*c*e - 4*a**6*b*e**2 + 11*a**6*c**2*d - 11*a**6*c**2*f + a**6*c*d*e - a**6*c*e*f - 4*a**6*d*e**2 + 4*a**6*e**2*f - 12*a**5*b**2*c**2 + 2*a**5*b**2*c*e + 3*a**5*b**2*e**2 - 18*a**5*b*c**2*d + 29*a**5*b*c**2*f + 2*a**5*b*c*d*e - 3*a**5*b*c*e*f + 5*a**5*b*d*e**2 - 7*a**5*b*e**2*f - 11*a**5*c**3 - 6*a**5*c**2*d**2 + a**5*c**2*d*f - 12*a**5*c**2*e - 6*a**5*c**2*f**2 - 3*a**5*c*d*e*f + 3*a**5*c*e**2 + 2*a**5*c*e*f**2 + 2*a**5*d**2*e**2 + 2*a**5*d*e**2*f + 4*a**5*e**3 - 2*a**4*b**3*c**2 + a**4*b**3*e**2 - 7*a**4*b*c**3 + 3*a**4*b*c**2*d**2 + 7*a**4*b*c**2*e + 8*a**4*b*c**2*f**2 - 2*a**4*b*c*d**2*e + 22*a**4*b*c*e**2 - a**4*b*c*e*f**2 + 6*a**4*b*e**3 - a**4*b*e**2*f**2 + 12*a**4*c**3*d - 11*a**4*c**3*f + 5*a**4*c**2*d**2*f - 5*a**4*c**2*d*f**2 + 12*a**4*c**2*e*f + a**4*c*d**2*e*f + 19*a**4*c*d*e**2 + a**4*c*d*e*f**2 - 18*a**4*c*e**2*f - 2*a**4*d**2*e**2*f + 7*a**4*d*e**3 - 13*a**4*e**3*f + 15*a**3*b**2*c**3 + 3*a**3*b**2*c**2*e - 25*a**3*b**2*c*e**2 - 7*a**3*b**2*e**3 + 23*a**3*b*c**3*d - 34*a**3*b*c**3*f + 5*a**3*b*c**2*d*e - 4*a**3*b*c**2*e*f + a**3*b*c**2*f**3 - 37*a**3*b*c*d*e**2 + 62*a**3*b*c*e**2*f - 9*a**3*b*d*e**3 + 18*a**3*b*e**3*f + 7*a**3*c**4 - 3*a**3*c**3*d**2 + 3*a**3*c**3*d*f + 11*a**3*c**3*e + 6*a**3*c**3*f**2 + 6*a**3*c**2*d**2*e - 8*a**3*c**2*d*e*f - 21*a**3*c**2*e**2 + 6*a**3*c**2*e*f**2 - 6*a**3*c*d**2*e**2 - 9*a**3*c*d*e**2*f - 33*a**3*c*e**3 - 10*a**3*c*e**2*f**2 - 5*a**3*d**2*e**3 + 3*a**3*d*e**3*f - 9*a**3*e**4 - 5*a**3*e**3*f**2 + 2*a**2*b**3*c**3 + 2*a**2*b**3*c**2*e - 4*a**2*b**3*c*e**2 - a**2*b**3*e**3 - 3*a**2*b*c**4 - 6*a**2*b*c**3*d**2 - 29*a**2*b*c**3*e - 9*a**2*b*c**3*f**2 + 2*a**2*b*c**2*d**2*e + 11*a**2*b*c**2*e**2 + a**2*b*c**2*e*f**2 + 5*a**2*b*c*d**2*e**2 + 31*a**2*b*c*e**3 + 17*a**2*b*c*e**2*f**2 + 7*a**2*b*e**3*f**2 - 21*a**2*c**4*d + 24*a**2*c**4*f + a**2*c**3*d**2*f - 22*a**2*c**3*d*e + 6*a**2*c**3*d*f**2 + 16*a**2*c**3*e*f - a**2*c**3*f**3 - 6*a**2*c**2*d**2*e*f + 48*a**2*c**2*d*e**2 + 4*a**2*c**2*d*e*f**2 - 55*a**2*c**2*e**2*f - 2*a**2*c**2*e*f**3 + 6*a**2*c*d**2*e**2*f + 29*a**2*c*d*e**3 - 5*a**2*c*d*e**2*f**2 - 3*a**2*c*e**3*f - a**2*c*e**2*f**3 + 5*a**2*d**2*e**3*f - a**2*d*e**4 - 5*a**2*d*e**3*f**2 + 10*a**2*e**4*f + a*b**4*c*e**2 + a*b**4*e**3 + a*b**3*c**2*d*e + a*b**3*c*d*e**2 - 6*a*b**2*c**2*e**2 - 4*a*b**2*c*e**3 + 2*a*b**2*e**4 - 4*a*b*c**4*d + 4*a*b*c**3*d*e - 11*a*b*c**3*e*f + 11*a*b*c**2*d*e**2 + 8*a*b*c**2*e**2*f + a*b*c**2*e*f**3 - 11*a*b*c*d*e**3 + 22*a*b*c*e**3*f + 2*a*b*c*e**2*f**3 + 2*a*b*d*e**4 - 6*a*b*e**4*f + a*b*e**3*f**3 + a*c**5 + 8*a*c**4*d**2 - 8*a*c**4*d*f + 13*a*c**4*e + 3*a*c**4*f**2 + 8*a*c**3*d**2*e - 3*a*c**3*d**2*f**2 + 11*a*c**3*d*e*f + 2*a*c**3*e**2 - 12*a*c**3*e*f**2 - 14*a*c**2*d**2*e**2 - a*c**2*d**2*e*f**2 + 13*a*c**2*d*e**2*f - 24*a*c**2*e**3 - 9*a*c**2*e**2*f**2 - 4*a*c*d**2*e**3 + a*c*d**2*e**2*f**2 - 12*a*c*d*e**3*f - a*c*e**4 + 8*a*c*e**3*f**2 + a*d*e**4*f + 6*a*e**5 + 5*a*e**4*f**2 - b**3*c*e**3 - b**3*c*e**2*f**2 - b**3*e**4 - b**3*e**3*f**2 - b**2*c**2*d*e**2 + 2*b**2*c**2*e**2*f + b**2*c*e**3*f + b**2*d*e**4 - b**2*e**4*f - 3*b*c**3*e**2 - b*c**3*e*f**2 + b*c**2*d**2*e**2 + 3*b*c**2*e**3 + 4*b*c**2*e**2*f**2 + b*c*d**2*e**3 + 8*b*c*e**4 + 3*b*c*e**3*f**2 - b*e**5 - 2*b*e**4*f**2 + c**4*d**2*f - 4*c**4*d*e + 4*c**4*e*f - 7*c**3*d**2*e*f + c**3*d*e**2 + 2*c**3*d*e*f**2 - 16*c**3*e**2*f - 2*c**2*d**2*e**2*f + 7*c**2*d*e**3 + 2*c**2*e**3*f + 6*c*d**2*e**3*f - c*d*e**4 - 2*c*d*e**3*f**2 + 15*c*e**4*f - 6*e**5*f",
  "-a**8*b - a**8*d + a**8*f + a**7*b**2 + 2*a**7*b*d - 3*a**7*b*f + a**7*c + a**7*d**2 - a**7*d*f + a**7*e + a**7*f**2 - 59*a**6*b*c + 61*a**6*b*e - 2*a**6*b*f**2 - 61*a**6*c*d + 61*a**6*c*f - a**6*d**2*f + 61*a**6*d*e - 62*a**6*e*f + a**6*f**3 + 17*a**5*b**2*c - 45*a**5*b**2*e + 30*a**5*b*c*d - 72*a**5*b*c*f - 65*a**5*b*d*e + 92*a**5*b*e*f - 2*a**5*b*f**3 + 60*a**5*c**2 + 12*a**5*c*d**2 + 52*a**5*c*d*f - 3*a**5*c*e - 4*a**5*c*f**2 - 19*a**5*d**2*e - 58*a**5*d*e*f - 62*a**5*e**2 + 16*a**5*e*f**2 + a**5*f**4 + 2*a**4*b**3*c - 17*a**4*b**3*e + 304*a**4*b*c**2 + 13*a**4*b*c*d**2 - 239*a**4*b*c*e - 28*a**4*b*c*f**2 - 21*a**4*b*e**2 + 7*a**4*b*e*f**2 - a**4*b*f**4 + 235*a**4*c**2*d - 236*a**4*c**2*f - 27*a**4*c*d**2*f - 165*a**4*c*d*e + 7*a**4*c*d*f**2 + 122*a**4*c*e*f + 3*a**4*c*f**3 - 2*a**4*d**3*e + 19*a**4*d**2*e*f - 47*a**4*d*e**2 + 19*a**4*d*e*f**2 + a**4*d*f**4 + 144*a**4*e**2*f - a**4*e*f**3 - 252*a**3*b**2*c**2 + 240*a**3*b**2*c*e + 51*a**3*b**2*e**2 - 388*a**3*b*c**2*d + 588*a**3*b*c**2*f + 324*a**3*b*c*d*e - 582*a**3*b*c*e*f - 7*a**3*b*c*f**3 + 45*a**3*b*d*e**2 - 100*a**3*b*e**2*f - 267*a**3*c**3 - 131*a**3*c**2*d**2 - 140*a**3*c**2*d*f - 35*a**3*c**2*e - 26*a**3*c**2*f**2 - 10*a**3*c*d**2*e + 208*a**3*c*d*e*f + 285*a**3*c*e**2 + 24*a**3*c*e*f**2 - a**3*c*f**4 + 3*a**3*d**3*e*f + 55*a**3*d**2*e**2 - 52*a**3*d*e**2*f + 66*a**3*e**3 + 31*a**3*e**2*f**2 - a**3*e*f**4 - 40*a**2*b**3*c**2 + 36*a**2*b**3*c*e + 3*a**2*b**3*e**2 + 90*a**2*b*c**3 + 53*a**2*b*c**2*d**2 + 262*a**2*b*c**2*e + 132*a**2*b*c**2*f**2 - 52*a**2*b*c*d**2*e - 374*a**2*b*c*e**2 - 155*a**2*b*c*e*f**2 + 37*a**2*b*e**3 - 50*a**2*b*e**2*f**2 + 488*a**2*c**3*d - 446*a**2*c**3*f + 135*a**2*c**2*d**2*f - 220*a**2*c**2*d*e - 75*a**2*c**2*d*f**2 + 542*a**2*c**2*e*f + 5*a**2*c**2*f**3 - 27*a**2*c*d**2*e*f - 296*a**2*c*d*e**2 + 15*a**2*c*d*e*f**2 + 30*a**2*c*e**2*f + 12*a**2*c*e*f**3 - 58*a**2*d**2*e**2*f + 19*a**2*d*e**3 + 50*a**2*d*e**2*f**2 - 90*a**2*e**3*f - 11*a*b**4*e**2 - 11*a*b**3*c*d*e + 63*a*b**2*c*e**2 - 22*a*b**2*e**3 + 80*a*b*c**3*d - 214*a*b*c**2*d*e + 157*a*b*c**2*e*f + 154*a*b*c*d*e**2 - 303*a*b*c*e**2*f - 6*a*b*c*e*f**3 - 40*a*b*d*e**3 + 91*a*b*e**3*f - 10*a*b*e**2*f**3 - 29*a*c**4 - 160*a*c**3*d**2 + 100*a*c**3*d*f - 153*a*c**3*e - 30*a*c**3*f**2 + 95*a*c**2*d**2*e + 25*a*c**2*d**2*f**2 - 280*a*c**2*d*e*f + 180*a*c**2*e**2 + 164*a*c**2*e*f**2 + 31*a*c*d**2*e**2 - 22*a*c*d**2*e*f**2 + 160*a*c*d*e**2*f - a*c*d*e*f**3 + 71*a*c*e**3 - 62*a*c*e**2*f**2 - a*d**3*e*f**3 + 3*a*d**2*e**2*f**2 - 19*a*d*e**3*f - 3*a*d*e**2*f**3 - 71*a*e**4 - 47*a*e**3*f**2 + 11*b**3*e**3 + 11*b**3*e**2*f**2 + 11*b**2*c*d*e**2 - 22*b**2*c*e**2*f - 11*b**2*d*e**3 + 11*b**2*e**3*f + 51*b*c**2*e**2 + 11*b*c**2*e*f**2 - 11*b*c*d**2*e**2 - 99*b*c*e**3 - 52*b*c*e**2*f**2 + 19*b*e**4 + 22*b*e**3*f**2 - 11*c**3*d**2*f + 62*c**3*d*e - 44*c**3*e*f + 103*c**2*d**2*e*f - 88*c**2*d*e**2 - 19*c**2*d*e*f**2 + 235*c**2*e**2*f - 71*c*d**2*e**2*f + 19*c*d*e**3 + 21*c*d*e**2*f**2 - 253*c*e**3*f + 71*e**4*f",
  "10*a**5*b*c**2 - 7*a**5*b*c*e + 4*a**5*b*e**2 + 10*a**5*c**2*d - 10*a**5*c**2*f - 7*a**5*c*d*e + 7*a**5*c*e*f + 4*a**5*d*e**2 - 4*a**5*e**2*f - 6*a**4*b**2*c**2 + a**4*b**2*c*e - 3*a**4*b**2*e**2 - 8*a**4*b*c**2*d + 16*a**4*b*c**2*f + a**4*b*c*d*e - 2*a**4*b*c*e*f - 5*a**4*b*d*e**2 + 3*a**4*b*e**2*f - 10*a**4*c**3 - 2*a**4*c**2*d**2 - 8*a**4*c**2*d*f - 3*a**4*c**2*e + 13*a**4*c*d*e*f + 3*a**4*c*e**2 - 6*a**4*c*e*f**2 - 2*a**4*d**2*e**2 - 6*a**4*d*e**2*f - 4*a**4*e**3 + 4*a**4*e**2*f**2 - a**3*b**3*c**2 + a**3*b**3*c*e - 2*a**3*b**3*e**2 - 12*a**3*b*c**3 + 43*a**3*b*c**2*e + 5*a**3*b*c**2*f**2 + 2*a**3*b*c*d**2*e - 9*a**3*b*c*e**2 + a**3*b*c*e*f**2 - 3*a**3*b*e**3 - 3*a**3*b*e**2*f**2 + a**3*c**3*d + 2*a**3*c**2*d**2*f + 34*a**3*c**2*d*e + a**3*c**2*d*f**2 - 26*a**3*c**2*e*f - a**3*c**2*f**3 - a**3*c*d**2*e*f - 5*a**3*c*d*e**2 - 6*a**3*c*d*e*f**2 - 2*a**3*c*e**2*f + a**3*c*e*f**3 + 2*a**3*d**2*e**2*f - 4*a**3*d*e**3 + 4*a**3*d*e**2*f**2 + 14*a**3*e**3*f + 5*a**2*b**2*c**3 - 27*a**2*b**2*c**2*e + 19*a**2*b**2*c*e**2 + a**2*b**2*e**3 + 12*a**2*b*c**3*d - 14*a**2*b*c**3*f - 44*a**2*b*c**2*d*e + 73*a**2*b*c**2*e*f + a**2*b*c**2*f**3 + 33*a**2*b*c*d*e**2 - 48*a**2*b*c*e**2*f - 7*a**2*b*d*e**3 - a**2*b*e**2*f**3 + 9*a**2*c**4 + 2*a**2*c**3*d**2 + 15*a**2*c**3*d*f - 27*a**2*c**3*e - 6*a**2*c**3*f**2 - 10*a**2*c**2*d**2*e - 29*a**2*c**2*d*e*f - 21*a**2*c**2*e**2 + a**2*c**2*e*f**2 - 2*a**2*c*d**2*e**2 + 3*a**2*c*d*e**2*f + 15*a**2*c*e**3 + 12*a**2*c*e**2*f**2 + 5*a**2*d*e**3*f + 6*a**2*e**4 - 5*a**2*e**3*f**2 - a*b**5*e**2 - a*b**4*c*d*e + 6*a*b**3*c*e**2 - 3*a*b**3*e**3 - a*b**2*c**3*d + 5*a*b**2*c**2*d*e + 2*a*b**2*c*d*e**2 - 4*a*b**2*d*e**3 + a*b*c**4 - 5*a*b*c**3*e - 3*a*b*c**3*f**2 + 4*a*b*c**2*d**2*e + 7*a*b*c**2*e**2 + 15*a*b*c**2*e*f**2 - 4*a*b*c*d**2*e**2 - 5*a*b*c*e**3 - 12*a*b*c*e**2*f**2 + a*b*e**4 - 11*a*c**4*d + 9*a*c**4*f - 9*a*c**3*d**2*f + 48*a*c**3*d*e + 3*a*c**3*d*f**2 - 56*a*c**3*e*f + 17*a*c**2*d**2*e*f - 30*a*c**2*d*e**2 - 7*a*c**2*d*e*f**2 + 76*a*c**2*e**2*f - 4*a*c*d**2*e**2*f + a*c*d*e**3 + 5*a*c*d*e**2*f**2 - 17*a*c*e**3*f - a*d*e**3*f**2 - 7*a*e**4*f + b**4*e**3 + b**4*e**2*f**2 + b**3*c*d*e**2 - 2*b**3*c*e**2*f - b**3*d*e**3 + b**3*e**3*f + b**2*c**2*e**2 + b**2*c**2*e*f**2 - b**2*c*d**2*e**2 - 6*b**2*c*e**3 - 5*b**2*c*e**2*f**2 + 3*b**2*e**4 + 3*b**2*e**3*f**2 + 3*b*c**3*d*e - 4*b*c**3*e*f - 16*b*c**2*d*e**2 + 21*b*c**2*e**2*f + 25*b*c*d*e**3 - 23*b*c*e**3*f - 11*b*d*e**4 + 7*b*e**4*f + c**4*d**2 - c**4*d*f - 11*c**3*d**2*e + 10*c**3*d*e*f - 5*c**3*e**2 - 2*c**3*e*f**2 + 22*c**2*d**2*e**2 + c**2*d**2*e*f**2 - 16*c**2*d*e**2*f + 19*c**2*e**3 + 7*c**2*e**2*f**2 - 11*c*d**2*e**3 - c*d**2*e**2*f**2 + 7*c*d*e**3*f - 11*c*e**4 - 6*c*e**3*f**2 + e**4*f**2",
  "-4*a**6*b*c - 4*a**6*b*e - 4*a**6*c*d + 4*a**6*c*f - 4*a**6*d*e + 4*a**6*e*f + 6*a**5*b**2*c + 3*a**5*b**2*e + 9*a**5*b*c*d - 13*a**5*b*c*f + 5*a**5*b*d*e - 7*a**5*b*e*f + 4*a**5*c**2 + 3*a**5*c*d**2 - 2*a**5*c*d*f + 8*a**5*c*e + 3*a**5*c*f**2 + 2*a**5*d**2*e + 2*a**5*d*e*f + 4*a**5*e**2 + a**4*b**3*c + a**4*b**3*e - 27*a**4*b*c**2 - 2*a**4*b*c*d**2 + 14*a**4*b*c*e - 4*a**4*b*c*f**2 + 6*a**4*b*e**2 - a**4*b*e*f**2 - 35*a**4*c**2*d + 34*a**4*c**2*f - 2*a**4*c*d**2*f + 12*a**4*c*d*e + a**4*c*d*f**2 - 18*a**4*c*e*f + a**4*c*f**3 - 2*a**4*d**2*e*f + 7*a**4*d*e**2 - 13*a**4*e**2*f + 20*a**3*b**2*c**2 - 22*a**3*b**2*c*e - 7*a**3*b**2*e**2 + 28*a**3*b*c**2*d - 49*a**3*b*c**2*f - 27*a**3*b*c*d*e + 49*a**3*b*c*e*f - a**3*b*c*f**3 - 9*a**3*b*d*e**2 + 18*a**3*b*e**2*f + 26*a**3*c**3 + 13*a**3*c**2*d**2 + 10*a**3*c**2*d*f + 5*a**3*c**2*e + 5*a**3*c**2*f**2 - a**3*c*d**2*e - 11*a**3*c*d*e*f + a**3*c*d*f**3 - 29*a**3*c*e**2 - 6*a**3*c*e*f**2 - 5*a**3*d**2*e**2 + 3*a**3*d*e**2*f - 9*a**3*e**3 - 5*a**3*e**2*f**2 + 3*a**2*b**3*c**2 - 4*a**2*b**3*c*e - a**2*b**3*e**2 - 6*a**2*b*c**3 - 3*a**2*b*c**2*d**2 - 19*a**2*b*c**2*e - 11*a**2*b*c**2*f**2 + 5*a**2*b*c*d**2*e + 34*a**2*b*c*e**2 + 15*a**2*b*c*e*f**2 + 7*a**2*b*e**2*f**2 - 40*a**2*c**3*d + 37*a**2*c**3*f - 11*a**2*c**2*d**2*f + 22*a**2*c**2*d*e + 6*a**2*c**2*d*f**2 - 53*a**2*c**2*e*f - a**2*c**2*f**3 + a**2*c*d**2*e*f + 31*a**2*c*d*e**2 - a**2*c*d*e*f**2 - 10*a**2*c*e**2*f - 2*a**2*c*e*f**3 + 5*a**2*d**2*e**2*f - a**2*d*e**3 - 5*a**2*d*e**2*f**2 + 10*a**2*e**3*f + a*b**4*e**2 + a*b**3*c*d*e - 6*a*b**2*c*e**2 + 2*a*b**2*e**3 - 6*a*b*c**3*d + 19*a*b*c**2*d*e - 13*a*b*c**2*e*f - 15*a*b*c*d*e**2 + 31*a*b*c*e**2*f + a*b*c*e*f**3 + 2*a*b*d*e**3 - 6*a*b*e**3*f + a*b*e**2*f**3 + 2*a*c**4 + 12*a*c**3*d**2 - 9*a*c**3*d*f + 11*a*c**3*e + 3*a*c**3*f**2 - 11*a*c**2*d**2*e - 3*a*c**2*d**2*f**2 + 25*a*c**2*d*e*f - 19*a*c**2*e**2 - 16*a*c**2*e*f**2 - 4*a*c*d**2*e**2 + a*c*d**2*e*f**2 - 14*a*c*d*e**2*f - 8*a*c*e**3 + 4*a*c*e**2*f**2 + a*d*e**3*f + 6*a*e**4 + 5*a*e**3*f**2 - b**3*e**3 - b**3*e**2*f**2 - b**2*c*d*e**2 + 2*b**2*c*e**2*f + b**2*d*e**3 - b**2*e**3*f - 4*b*c**2*e**2 - b*c**2*e*f**2 + b*c*d**2*e**2 + 10*b*c*e**3 + 5*b*c*e**2*f**2 - b*e**4 - 2*b*e**3*f**2 + c**3*d**2*f - 5*c**3*d*e + 4*c**3*e*f - 9*c**2*d**2*e*f + 9*c**2*d*e**2 + 2*c**2*d*e*f**2 - 21*c**2*e**2*f + 6*c*d**2*e**2*f - c*d*e**3 - 2*c*d*e**2*f**2 + 22*c*e**3*f - 6*e**4*f",
  "10*a**6*b*c + 10*a**6*c*d - 10*a**6*c*f - 6*a**5*b**2*c - 8*a**5*b*c*d + 16*a**5*b*c*f + 4*a**5*b*e*f - 10*a**5*c**2 - 2*a**5*c*d**2 - 8*a**5*c*d*f - 10*a**5*c*e + 4*a**5*d*e*f - 4*a**5*e*f**2 - a**4*b**3*c + a**4*b**3*e - 12*a**4*b*c**2 + 9*a**4*b*c*e + 5*a**4*b*c*f**2 - 3*a**4*b*e**2 + 4*a**4*b*e*f**2 + a**4*c**2*d + 2*a**4*c*d**2*f + 7*a**4*c*d*e + a**4*c*d*f**2 + a**4*c*e*f - a**4*c*f**3 - 3*a**4*d*e**2 - 4*a**4*d*e*f**2 - a**4*e**2*f + 6*a**3*b**2*c**2 - 5*a**3*b**2*c*e + 2*a**3*b**2*e**2 + 14*a**3*b*c**2*d - 15*a**3*b*c**2*f - 9*a**3*b*c*d*e + 19*a**3*b*c*e*f + a**3*b*c*f**3 + 8*a**3*b*d*e**2 - 8*a**3*b*e**2*f + a**3*b*e*f**3 + 9*a**3*c**3 + 3*a**3*c**2*d**2 + 14*a**3*c**2*d*f + 2*a**3*c**2*e - 6*a**3*c**2*f**2 + 4*a**3*c*d**2*e - 8*a**3*c*d*e*f - a**3*c*e**2 - a**3*c*e*f**2 + a**3*d**2*e**2 + 2*a**3*d*e**2*f + 3*a**3*e**3 + 4*a**3*e**2*f**2 + a**2*b**3*c**2 - a**2*b**3*c*e + a**2*b**3*e**2 - 3*a**2*b*c**3 - 4*a**2*b*c**2*e - 3*a**2*b*c**2*f**2 - a**2*b*c*d**2*e + 4*a**2*b*c*e**2 + 5*a**2*b*c*e*f**2 - 3*a**2*b*e**3 - a**2*b*e**2*f**2 - 15*a**2*c**3*d + 12*a**2*c**3*f - 10*a**2*c**2*d**2*f + 5*a**2*c**2*d*e + 3*a**2*c**2*d*f**2 - 21*a**2*c**2*e*f + a**2*c*d**2*e*f - 5*a**2*c*d*e**2 - a**2*c*d*e*f**2 + 13*a**2*c*e**2*f - a**2*d**2*e**2*f - a**2*d*e**3 - 3*a**2*e**3*f - 2*a*b*c**3*d + 5*a*b*c**2*d*e - 2*a*b*c**2*e*f - 4*a*b*c*d*e**2 + 3*a*b*c*e**2*f + 3*a*b*d*e**3 - 3*a*b*e**3*f + a*c**4 + 4*a*c**3*d**2 - a*c**3*d*f + 2*a*c**3*e - a*c**2*d**2*e + 4*a*c**2*d*e*f - 2*a*c**2*e**2 - 2*a*c**2*e*f**2 + 3*a*c*d**2*e**2 + a*c*d**2*e*f**2 - 2*a*c*d*e**2*f + 2*a*c*e**3 + 2*a*c*e**2*f**2 + a*d*e**3*f - b*c**2*e**2 + b*c*e**3 - b*e**4 - c**3*d*e - c**2*d**2*e*f + c**2*d*e**2 - c**2*e**2*f - c*d*e**3 + c*e**3*f",
  "-4*a**7*b - 4*a**7*d + 4*a**7*f + 5*a**6*b**2 + 9*a**6*b*d - 11*a**6*b*f + 4*a**6*c + 4*a**6*d**2 - 2*a**6*d*f + 4*a**6*e + 2*a**6*f**2 + a**5*b**3 - 21*a**5*b*c - 2*a**5*b*d**2 + 3*a**5*b*e - 3*a**5*b*f**2 - 28*a**5*c*d + 26*a**5*c*f - a**5*d**3 - 3*a**5*d**2*f + 4*a**5*d*e + a**5*d*f**2 - 10*a**5*e*f + a**5*f**3 + 17*a**4*b**2*c - 8*a**4*b**2*e + 28*a**4*b*c*d - 40*a**4*b*c*f - 7*a**4*b*d*e + 19*a**4*b*e*f - a**4*b*f**3 + 20*a**4*c**2 + 16*a**4*c*d**2 + a**4*c*d*f + 12*a**4*c*e + 5*a**4*c*f**2 + a**4*d**3*f + a**4*d*f**3 - 8*a**4*e**2 - 4*a**4*e*f**2 + 3*a**3*b**3*c - a**3*b**3*e - 18*a**3*b*c**2 - 3*a**3*b*c*d**2 - 5*a**3*b*c*e - 8*a**3*b*c*f**2 + 7*a**3*b*e**2 + 8*a**3*b*e*f**2 - 46*a**3*c**2*d + 40*a**3*c**2*f - 17*a**3*c*d**2*f + 9*a**3*c*d*e + 9*a**3*c*d*f**2 - 40*a**3*c*e*f - a**3*c*f**3 - a**3*d**3*e + a**3*d*e**2 - 2*a**3*d*e*f**2 + 5*a**3*e**2*f - a**3*e*f**3 - 6*a**2*b**2*c*e - a**2*b**2*e**2 - 3*a**2*b*c**2*d - 3*a**2*b*c**2*f + 4*a**2*b*c*d*e + 14*a**2*b*c*e*f - 3*a**2*b*d*e**2 + 5*a**2*b*e**2*f + 11*a**2*c**3 + 15*a**2*c**2*d**2 + 9*a**2*c**2*d*f + 5*a**2*c**2*e - 6*a**2*c**2*f**2 + 3*a**2*c*d*e*f - 13*a**2*c*e**2 - 8*a**2*c*e*f**2 + 2*a**2*d**3*e*f + 2*a**2*d*e**2*f + 2*a**2*e**2*f**2 + 3*a*b**2*c*d*e + 3*a*b*c**2*d**2 - 3*a*b*c**2*e + 3*a*b*c*e**2 + 5*a*b*c*e*f**2 + 2*a*b*e**3 + a*b*e**2*f**2 - 6*a*c**3*d + 3*a*c**3*f - 8*a*c**2*d**2*f + 4*a*c**2*d*e - 22*a*c**2*e*f - 3*a*c*d**2*e*f + 3*a*c*d*e**2 - a*c*d*e*f**2 + 6*a*c*e**2*f - a*d**3*e*f**2 - 3*a*d*e**2*f**2 + 3*b*c*e**2*f + 3*c**2*d*e*f - c*d*e**2*f",
  "9*a**5*b*c + 9*a**5*b*e + 9*a**5*c*d - 9*a**5*c*f + 9*a**5*d*e - 9*a**5*e*f - 13*a**4*b**2*c - 7*a**4*b**2*e - 18*a**4*b*c*d + 25*a**4*b*c*f - 12*a**4*b*d*e + 17*a**4*b*e*f - 9*a**4*c**2 - 5*a**4*c*d**2 - a**4*c*d*f - 18*a**4*c*e - 3*a**4*c*f**2 - 5*a**4*d**2*e - 3*a**4*d*e*f - 9*a**4*e**2 - a**4*e*f**2 - 3*a**3*b**3*c - 2*a**3*b**3*e + 6*a**3*b*c**2 + 5*a**3*b*c*d**2 + 22*a**3*b*c*e + 4*a**3*b*c*f**2 + 7*a**3*b*e**2 + 3*a**3*b*e*f**2 + 22*a**3*c**2*d - 18*a**3*c**2*f + 3*a**3*c*d**2*f + 26*a**3*c*d*e - a**3*c*d*f**2 - 11*a**3*c*e*f + 5*a**3*d**2*e*f + 5*a**3*d*e**2 - a**3*d*e*f**2 + 8*a**3*e**2*f - a**2*b**4*c + a**2*b**4*e + 4*a**2*b**2*c**2 - 3*a**2*b**2*c*e + 9*a**2*b*c**2*d - 7*a**2*b*c**2*f - 9*a**2*b*c*d*e + 14*a**2*b*c*e*f - 5*a**2*b*d*e**2 + 5*a**2*b*e**2*f + a**2*c**3 - 13*a**2*c**2*d**2 + 7*a**2*c**2*d*f - 12*a**2*c**2*e - 8*a**2*c*d**2*e - 6*a**2*c*d*e*f - 9*a**2*c*e**2 + a**2*c*e*f**2 - 5*a**2*d*e**2*f + a**2*e**2*f**2 + 2*a*b**2*c**2*d - 5*a*b**2*c*d*e + 3*a*b**2*d*e**2 - a*b*c**3 - 5*a*b*c**2*d**2 + 2*a*b*c**2*e + 3*a*b*c*d**2*e + 2*a*b*e**3 + a*c**3*d + 3*a*c**2*d*e - 4*a*c**2*e*f + 3*a*c*d**2*e*f + 2*a*c*d*e**2 + 7*a*c*e**2*f + b**2*c*e**2 - b**2*e**3 + b*c**2*d*e - 4*b*c*d*e**2 + 3*b*d*e**3 - 3*c**2*d**2*e - 2*c**2*e**2 + 3*c*d**2*e**2 + 3*c*e**3",
  "-25*a**5*b*c - 9*a**5*b*e - 25*a**5*c*d + 25*a**5*c*f - 9*a**5*d*e + 9*a**5*e*f + 24*a**4*b**2*c + 7*a**4*b**2*e + 35*a**4*b*c*d - 58*a**4*b*c*f + 12*a**4*b*d*e - 21*a**4*b*e*f + 25*a**4*c**2 + 11*a**4*c*d**2 + 5*a**4*c*d*f + 34*a**4*c*e + 9*a**4*c*f**2 + 5*a**4*d**2*e - a**4*d*e*f + 9*a**4*e**2 + 5*a**4*e*f**2 + 4*a**3*b**3*c + a**3*b**3*e - 8*a**3*b*c**2 - 5*a**3*b*c*d**2 - 29*a**3*b*c*e - 17*a**3*b*c*f**2 + a**3*b*e**2 - 8*a**3*b*e*f**2 - 48*a**3*c**2*d + 45*a**3*c**2*f - 9*a**3*c*d**2*f - 30*a**3*c*d*e + 5*a**3*c*d*f**2 + 3*a**3*c*e*f + 2*a**3*c*f**3 - 5*a**3*d**2*e*f + 3*a**3*d*e**2 + 4*a**3*d*e*f**2 - 12*a**3*e**2*f + a**3*e*f**3 - a**2*b**2*c**2 + 2*a**2*b**2*c*e - 5*a**2*b**2*e**2 - 9*a**2*b*c**2*d + 9*a**2*b*c*d*e - 17*a**2*b*c*e*f - 3*a**2*b*c*f**3 - 5*a**2*b*d*e**2 + 13*a**2*b*e**2*f - 2*a**2*b*e*f**3 + 10*a**2*c**3 + 13*a**2*c**2*d**2 - 7*a**2*c**2*d*f + 18*a**2*c**2*e + 5*a**2*c**2*f**2 + 4*a**2*c*d**2*e + 13*a**2*c*d*e*f + a**2*c*d*f**3 - 2*a**2*c*e**2 - 6*a**2*c*e*f**2 - a**2*d*e**2*f + a**2*d*e*f**3 - 8*a**2*e**3 - 6*a**2*e**2*f**2 - a*b**3*e**2 + 2*a*b**2*c*d*e + a*b**2*d*e**2 + 3*a*b*c**2*d**2 + a*b*c**2*f**2 + a*b*c*d**2*e - 6*a*b*c*e**2 - 2*a*b*c*e*f**2 + 4*a*b*e**3 + 7*a*b*e**2*f**2 - 4*a*c**3*d + a*c**3*f - 2*a*c**2*d**2*f - 9*a*c**2*d*e - 3*a*c**2*d*f**2 - 5*a*c**2*e*f - 7*a*c*d**2*e*f + 4*a*c*d*e**2 + 2*a*c*d*e*f**2 - 19*a*c*e**2*f - a*c*e*f**3 - 2*a*d*e**2*f**2 + 6*a*e**3*f - a*e**2*f**3 + b**2*e**3 + b**2*e**2*f**2 + b*c*d*e**2 + b*c*e**2*f - b*d*e**3 + 2*b*e**3*f + c**2*d*e*f - c**2*e**2 + c**2*e*f**2 - c*d**2*e**2 - 2*c*d**2*e*f**2 + 2*c*d*e**2*f - c*e**3 - 5*c*e**2*f**2 + 2*e**3*f**2",
  "-8*a**4*b*c - 5*a**4*b*e - 8*a**4*c*d + 8*a**4*c*f - 5*a**4*d*e + 5*a**4*e*f + 10*a**3*b**2*c + 4*a**3*b**2*e + 15*a**3*b*c*d - 20*a**3*b*c*f + 7*a**3*b*d*e - 10*a**3*b*e*f + 8*a**3*c**2 + 5*a**3*c*d**2 + a**3*c*d*f + 13*a**3*c*e + 2*a**3*c*f**2 + 3*a**3*d**2*e + a**3*d*e*f + 5*a**3*e**2 + a**3*e*f**2 + 2*a**2*b**3*c + a**2*b**3*e - 7*a**2*b*c**2 - 3*a**2*b*c*d**2 - 14*a**2*b*c*e - 3*a**2*b*c*f**2 - 2*a**2*b*e**2 - 2*a**2*b*e*f**2 - 21*a**2*c**2*d + 17*a**2*c**2*f - 4*a**2*c*d**2*f - 16*a**2*c*d*e + a**2*c*d*f**2 + 3*a**2*c*e*f - 3*a**2*d**2*e*f - a**2*d*e**2 + a**2*d*e*f**2 - 6*a**2*e**2*f + a*b**3*d*e + a*b**2*c*d**2 - 6*a*b*c**2*d + a*b*c**2*f + 7*a*b*c*d*e - 10*a*b*c*e*f + a*b*d*e**2 + a*b*e**2*f + 2*a*c**3 + 10*a*c**2*d**2 - 3*a*c**2*d*f + 11*a*c**2*e + 3*a*c*d**2*e + 6*a*c*d*e*f + 2*a*c*e**2 - a*c*e*f**2 + a*d*e**2*f - 2*a*e**3 - a*e**2*f**2 + b**2*e**2*f - 3*b*c*e**2 - b*e**3 - 3*c**2*d*e + c**2*e*f - 2*c*d**2*e*f - c*d*e**2 - 5*c*e**2*f + 2*e**3*f",
  "8*a**5*b + 8*a**5*d - 8*a**5*f - 12*a**4*b**2 - 20*a**4*b*d + 21*a**4*b*f - 8*a**4*c - 8*a**4*d**2 + a**4*d*f - 8*a**4*e - a**4*f**2 - 4*a**3*b**3 + 10*a**3*b*c + 7*a**3*b*d**2 + 16*a**3*b*e + a**3*b*f**2 + 22*a**3*c*d - 15*a**3*c*f + 3*a**3*d**3 + 5*a**3*d**2*f + 12*a**3*d*e - a**3*d*f**2 + 3*a**3*e*f - a**2*b**4 + 4*a**2*b**2*c + a**2*b**2*e + 11*a**2*b*c*d - 7*a**2*b*c*f - 2*a**2*b*d**3 - 15*a**2*b*d*e + 9*a**2*b*e*f - 14*a**2*c*d**2 + 4*a**2*c*d*f - 10*a**2*c*e + a**2*c*f**2 - a**2*d**4 - 2*a**2*d**3*f - 5*a**2*d**2*e - 10*a**2*d*e*f - 4*a**2*e**2 + a**2*e*f**2 + 2*a*b**2*c*d - 3*a*b**2*d*e - a*b*c**2 - 5*a*b*c*d**2 + a*b*c*e - 2*a*b*d**2*e + 2*a*b*e**2 + a*c**2*d + 5*a*c*d*e - 4*a*c*e*f + a*d**4*f + 6*a*d**2*e*f + a*d*e**2 + 5*a*e**2*f + b**2*e**2 + b*c*d*e - 3*b*d*e**2 - 3*c*d**2*e - 2*c*e**2 + e**3",
  "2*a**5*b + 2*a**5*d - 2*a**5*f - a**4*b**2 + 3*a**4*b*f - 2*a**4*c + a**4*d**2 - 3*a**4*d*f - 2*a**4*e - 4*a**3*b*c + 4*a**3*b*e + a**3*b*f**2 - 2*a**3*c*d + a**3*c*f - 2*a**3*d**2*f + 2*a**3*d*e + a**3*d*f**2 - a**3*e*f - 2*a**2*b**2*e + a**2*b*c*d - a**2*b*c*f - 2*a**2*b*d*e + 7*a**2*b*e*f + 3*a**2*c**2 + a**2*c*d**2 + 6*a**2*c*d*f - 3*a**2*c*f**2 + a**2*d**2*f**2 - a**2*d*e*f - 3*a**2*e**2 + a*b**2*d*e + a*b*c*d**2 - a*b*c*e + 2*a*b*e**2 + 2*a*b*e*f**2 - 2*a*c**2*d + a*c**2*f - 3*a*c*d**2*f + 2*a*c*d*e - 8*a*c*e*f - a*d*e*f**2 + 3*a*e**2*f + b*e**2*f + c*d*e*f",
  "a**3*b**2 + 2*a**3*b*d - a**3*b*f + a**3*d**2 - a**3*d*f + a**2*b**3 + a**2*b**2*d - 4*a**2*b*c - a**2*b*e - 4*a**2*c*d + 3*a**2*c*f - a**2*d**2*f - a**2*d*e - 2*a*b*c*d + 3*a*b*d*e - 2*a*b*e*f + a*c**2 + 3*a*c*d**2 + 3*a*c*e + a*d*e*f - b*e**2 - c*d*e",
  "a**2*b*c + a**2*c*d - a**2*c*f - a*b**2*e - a*b*c*d + a*b*c*f - a*b*d*e + a*b*e*f - a*c**2 - a*c*d**2 - a*c*e + b*d**2*e + b*e**2 + c*d**3 + 2*c*d*e",
  "a**3*b + a**3*d - a**3*f + a**2*b*f - a**2*c - a**2*d*f - a**2*e + a*b**2*f - 2*a*b*c + a*e*f + b*d*e + c*d**2 + c*e",
  "a**2*b + a**2*d - a**2*f - a*b**2 - a*b*d + 2*a*b*f - a*c - a*d*f - a*e + b*d*f + b*e + c*d - c*f + e*f"
]

==> anc/conductor/certificates/residual_mid_5.json <==
[
  "a**6*b**2*c**3 + 2*a**6*b*c**3*d + 6*a**6*b*c**3*f + a**6*c**3*d**2 + 6*a**6*c**3*d*f - 7*a**6*c**3*f**2 + 44*a**5*b*c**4 + 131*a**5*b*c**3*e + 6*a**5*b*c**3*f**2 + 41*a**5*b*c**2*e**2 - 18*a**5*b*c*e**3 - 10*a**5*b*e**4 + 44*a**5*c**4*d - 52*a**5*c**4*f + 131*a**5*c**3*d*e - 10*a**5*c**3*d*f**2 - 139*a**5*c**3*e*f + 2*a**5*c**3*f**3 + 41*a**5*c**2*d*e**2 - 41*a**5*c**2*e**2*f - 18*a**5*c*d*e**3 + 18*a**5*c*e**3*f - 10*a**5*d*e**4 + 10*a**5*e**4*f - 60*a**4*b**2*c**4 - 62*a**4*b**2*c**3*e - 25*a**4*b**2*c**2*e**2 + 13*a**4*b**2*c*e**3 + 5*a**4*b**2*e**4 - 89*a**4*b*c**4*d + 208*a**4*b*c**4*f - 62*a**4*b*c**3*d*e + 222*a**4*b*c**3*e*f - 27*a**4*b*c**2*d*e**2 + 116*a**4*b*c**2*e**2*f + 17*a**4*b*c*d*e**3 - 48*a**4*b*c*e**3*f + 5*a**4*b*d*e**4 - 25*a**4*b*e**4*f - 57*a**4*c**5 - 25*a**4*c**4*d**2 + 81*a**4*c**4*d*f - 169*a**4*c**4*e - 100*a**4*c**4*f**2 - 4*a**4*c**3*d**2*e - 94*a**4*c**3*d*e*f - 173*a**4*c**3*e**2 - 25*a**4*c**3*e*f**2 + a**4*c**3*f**4 - 2*a**4*c**2*d**2*e**2 + 11*a**4*c**2*d*e**2*f - 23*a**4*c**2*e**3 - 50*a**4*c**2*e**2*f**2 + 4*a**4*c*d**2*e**3 - 3*a**4*c*d*e**3*f + 28*a**4*c*e**4 + 17*a**4*c*e**3*f**2 + 10*a**4*e**5 + 10*a**4*e**4*f**2 + 384*a**3*b*c**5 - 250*a**3*b*c**4*e + 106*a**3*b*c**4*f**2 - 540*a**3*b*c**3*e**2 + 111*a**3*b*c**3*e*f**2 - 198*a**3*b*c**2*e**3 + 75*a**3*b*c**2*e**2*f**2 + 37*a**3*b*c*e**4 - 25*a**3*b*c*e**3*f**2 + 78*a**3*b*e**5 - 15*a**3*b*e**4*f**2 + 513*a**3*c**5*d - 554*a**3*c**5*f - 165*a**3*c**4*d*e - 49*a**3*c**4*d*f**2 + 114*a**3*c**4*e*f - 13*a**3*c**4*f**3 - 501*a**3*c**3*d*e**2 - 12*a**3*c**3*d*e*f**2 + 544*a**3*c**3*e**2*f - 23*a**3*c**3*e*f**3 - 254*a**3*c**2*d*e**3 - 44*a**3*c**2*d*e**2*f**2 + 260*a**3*c**2*e**3*f - 4*a**3*c**2*e**2*f**3 + 31*a**3*c*d*e**4 + 10*a**3*c*d*e**3*f**2 - 26*a**3*c*e**4*f + 3*a**3*c*e**3*f**3 + 83*a**3*d*e**5 + 10*a**3*d*e**4*f**2 - 83*a**3*e**5*f - 261*a**2*b**2*c**5 + 525*a**2*b**2*c**4*e + 278*a**2*b**2*c**3*e**2 + 82*a**2*b**2*c**2*e**3 - 86*a**2*b**2*c*e**4 - 17*a**2*b**2*e**5 - 445*a**2*b*c**5*d + 701*a**2*b*c**5*f + 760*a**2*b*c**4*d*e - 949*a**2*b*c**4*e*f + 15*a**2*b*c**4*f**3 + 393*a**2*b*c**3*d*e**2 - 942*a**2*b*c**3*e**2*f + 24*a**2*b*c**3*e*f**3 + 118*a**2*b*c**2*d*e**3 - 315*a**2*b*c**2*e**3*f + 27*a**2*b*c**2*e**2*f**3 - 140*a**2*b*c*d*e**4 + 199*a**2*b*c*e**4*f + a**2*b*c*e**3*f**3 - 16*a**2*b*d*e**5 + 93*a**2*b*e**5*f - 5*a**2*b*e**4*f**3 - 542*a**2*c**6 - 70*a**2*c**5*d**2 - 372*a**2*c**5*d*f - 171*a**2*c**5*e + 46*a**2*c**5*f**2 + 197*a**2*c**4*d**2*e - 10*a**2*c**4*d*e*f - 4*a**2*c**4*d*f**3 + 884*a**2*c**4*e**2 + 140*a**2*c**4*e*f**2 - a**2*c**4*f**4 + 43*a**2*c**3*d**2*e**2 + 506*a**2*c**3*d*e**2*f + 862*a**2*c**3*e**3 + 69*a**2*c**3*e**2*f**2 - 3*a**2*c**3*e*f**4 - 6*a**2*c**2*d**2*e**3 + 230*a**2*c**2*d*e**3*f + 153*a**2*c**2*e**4 + 41*a**2*c**2*e**3*f**2 - 3*a**2*c**2*e**2*f**4 - 15*a**2*c*d**2*e**4 - 5*a**2*c*d*e**4*f - 128*a**2*c*e**5 - 39*a**2*c*e**4*f**2 - a**2*c*e**3*f**4 - 79*a**2*d*e**5*f - 83*a**2*e**6 - 14*a**2*e**5*f**2 + 102*a*b**3*c**4*e - 122*a*b**3*c**3*e**2 - 34*a*b**3*c**2*e**3 - 16*a*b**3*c*e**4 + 16*a*b**3*e**5 + 8*a*b**2*c**4*d*e - 261*a*b**2*c**3*d*e**2 - 84*a*b**2*c**2*d*e**3 - 8*a*b**2*c*d*e**4 + 42*a*b**2*d*e**5 + 102*a*b*c**6 + 64*a*b*c**5*d**2 - 391*a*b*c**5*e - 7*a*b*c**5*f**2 - 259*a*b*c**4*d**2*e + 131*a*b*c**4*e**2 - 68*a*b*c**4*e*f**2 - 89*a*b*c**3*d**2*e**2 - 44*a*b*c**3*e**3 - 122*a*b*c**3*e**2*f**2 + a*b*c**3*e*f**4 - 7*a*b*c**2*d**2*e**3 - a*b*c**2*e**4 - 52*a*b*c**2*e**3*f**2 + 3*a*b*c**2*e**2*f**4 + 42*a*b*c*d**2*e**4 - 62*a*b*c*e**5 + 17*a*b*c*e**4*f**2 + 3*a*b*c*e**3*f**4 + 32*a*b*e**6 + 37*a*b*e**5*f**2 + a*b*e**4*f**4 + 496*a*c**6*d - 293*a*c**6*f + 269*a*c**5*d**2*f - 653*a*c**5*d*e + 14*a*c**5*d*f**2 + 1272*a*c**5*e*f + 3*a*c**5*f**3 - 13*a*c**4*d**2*e*f - 3*a*c**4*d**2*f**3 - 348*a*c**4*d*e**2 - 3*a*c**4*d*e*f**2 + 44*a*c**4*e**2*f - a*c**3*d**2*e**2*f - 5*a*c**3*d**2*e*f**3 - 166*a*c**3*d*e**3 - a*c**3*d*e**2*f**2 - 445*a*c**3*e**3*f - 12*a*c**3*e**2*f**3 - 38*a*c**2*d**2*e**3*f + 108*a*c**2*d*e**4 + a*c**2*d*e**3*f**2 - 395*a*c**2*e**4*f - 2*a*c**2*e**3*f**3 + 3*a*c*d**2*e**4*f + a*c*d**2*e**3*f**3 + 32*a*c*d*e**5 + 3*a*c*d*e**4*f**2 + 26*a*c*e**5*f + 3*a*c*e**4*f**3 - 4*a*d*e**5*f**2 + 79*a*e**6*f + 102*b**3*c**3*e**2*f + 36*b**3*c**2*e**3*f - b**3*c**2*e**2*f**3 + 4*b**3*c*e**4*f - 2*b**3*c*e**3*f**3 - 17*b**3*e**5*f - b**3*e**4*f**3 - 102*b**2*c**4*e**2 + 20*b**2*c**3*e**3 - 5*b**2*c**3*e**2*f**2 - 2*b**2*c**2*e**4 - b**2*c**2*e**3*f**2 + 12*b**2*c*e**5 + 5*b**2*c*e**4*f**2 + b**2*e**6 + 4*b**2*e**5*f**2 - 204*b*c**5*d*e + 102*b*c**5*e*f + 658*b*c**4*d*e**2 - 461*b*c**4*e**2*f - b*c**4*e*f**3 - 324*b*c**3*d*e**3 + 32*b*c**3*e**3*f + 3*b*c**3*e**2*f**3 - 126*b*c**2*d*e**4 + 26*b*c**2*e**4*f + 7*b*c**2*e**3*f**3 - 104*b*c*d*e**5 + 96*b*c*e**5*f + b*c*e**4*f**3 + 82*b*d*e**6 - 27*b*e**6*f - 2*b*e**5*f**3 - 102*c**6*d**2 - 102*c**6*e + 638*c**5*d**2*e + c**5*d**2*f**2 - 192*c**5*d*e*f + 582*c**5*e**2 - 3*c**5*e*f**2 - 322*c**4*d**2*e**2 + 9*c**4*d**2*e*f**2 + 124*c**4*d*e**2*f + 2*c**4*d*e*f**3 - 324*c**4*e**3 + 20*c**4*e**2*f**2 - 138*c**3*d**2*e**3 - c**3*d**2*e**2*f**2 + 52*c**3*d*e**3*f + 2*c**3*d*e**2*f**3 - 133*c**3*e**4 - 4*c**3*e**3*f**2 - 105*c**2*d**2*e**4 - 6*c**2*d**2*e**3*f**2 + 48*c**2*d*e**4*f - 2*c**2*d*e**3*f**3 - 106*c**2*e**5 - 11*c**2*e**4*f**2 + 82*c*d**2*e**5 - 4*c*d**2*e**4*f**2 - 27*c*d*e**5*f - 2*c*d*e**4*f**3 + 82*c*e**6 - 6*c*e**5*f**2 + 4*e**6*f**2",
  "4*a**6*b*c**3 + 4*a**6*c**3*d - 4*a**6*c**3*f - 3*a**5*b**2*c**3 - 4*a**5*b*c**3*d + 9*a**5*b*c**3*f - a**5*b*c**2*e*f - 4*a**5*c**4 - a**5*c**3*d**2 - a**5*c**3*d*f - 4*a**5*c**3*e - 2*a**5*c**3*f**2 - a**5*c**2*d*e*f + a**5*c**2*e*f**2 + 7*a**4*b*c**4/3 + 49*a**4*b*c**3*e/3 + 4*a**4*b*c**3*f**2 - 22*a**4*b*c**2*e**2 - a**4*b*c**2*e*f**2 - 16*a**4*b*c*e**3 + 25*a**4*c**4*d/3 - 28*a**4*c**4*f/3 + 43*a**4*c**3*d*e/3 - 31*a**4*c**3*e*f/3 - a**4*c**3*f**3 - 22*a**4*c**2*d*e**2 + a**4*c**2*d*e*f**2 + 23*a**4*c**2*e**2*f - 16*a**4*c*d*e**3 + 16*a**4*c*e**3*f + 19*a**3*b**2*c**4/3 - 38*a**3*b**2*c**3*e/3 + 9*a**3*b**2*c**2*e**2 + 11*a**3*b**2*c*e**3 + 11*a**3*b*c**4*d + a**3*b*c**4*f/3 - 50*a**3*b*c**3*d*e/3 + 86*a**3*b*c**3*e*f/3 + 9*a**3*b*c**2*d*e**2 - 24*a**3*b*c**2*e**2*f + 15*a**3*b*c*d*e**3 - 37*a**3*b*c*e**3*f - 5*a**3*b*e**4*f - 28*a**3*c**5/3 + 32*a**3*c**4*d**2/3 - 44*a**3*c**4*d*f/3 - 32*a**3*c**4*e/3 + 5*a**3*c**4*f**2/3 - 12*a**3*c**3*d**2*e + 22*a**3*c**3*d*e*f/3 + 20*a**3*c**3*e**2/3 - 23*a**3*c**3*e*f**2/3 + 2*a**3*c**2*d**2*e**2 + 24*a**3*c**2*d*e**2*f + 38*a**3*c**2*e**3 - 5*a**3*c**2*e**2*f**2 + 4*a**3*c*d**2*e**3 + 2*a**3*c*d*e**3*f + 16*a**3*c*e**4 + 10*a**3*c*e**3*f**2 - 5*a**3*d*e**4*f + 5*a**3*e**4*f**2 + 17*a**2*b**3*c**4/3 - 14*a**2*b**3*c**3*e/3 - a**2*b**3*e**4 - 49*a**2*b*c**5/3 - 41*a**2*b*c**4*e/3 - 4*a**2*b*c**4*f**2 + 112*a**2*b*c**3*e**2/3 + 43*a**2*b*c**3*e*f**2/3 - 15*a**2*b*c**2*e**3 - 9*a**2*b*c**2*e**2*f**2 - 7*a**2*b*c*e**4 - 17*a**2*b*c*e**3*f**2 + 6*a**2*b*e**5 - 5*a**2*b*e**4*f**2 - 29*a**2*c**5*d + 71*a**2*c**5*f/3 - 10*a**2*c**4*d**2*f/3 + 95*a**2*c**4*d*e/3 + a**2*c**4*d*f**2/3 - 31*a**2*c**4*e*f + a**2*c**4*f**3 + 6*a**2*c**3*d**2*e*f - 7*a**2*c**3*d*e**2/3 - 38*a**2*c**3*d*e*f**2/3 + 7*a**2*c**3*e**2*f + 3*a**2*c**3*e*f**3 - 2*a**2*c**2*d**2*e**2*f - 36*a**2*c**2*d*e**3 - 6*a**2*c**2*d*e**2*f**2 + 18*a**2*c**2*e**3*f + 3*a**2*c**2*e**2*f**3 - 3*a**2*c*d**2*e**3*f - a**2*c*d*e**4 + 8*a**2*c*d*e**3*f**2 - 4*a**2*c*e**4*f + a**2*c*e**3*f**3 + 6*a**2*d*e**5 + 5*a**2*d*e**4*f**2 - a**2*e**5*f + 7*a*b**2*c**4*e/3 + 8*a*b**2*c**3*e**2/3 + 14*a*b**2*c**2*e**3 - 4*a*b**2*e**5 - 34*a*b*c**5*d/3 + 10*a*b*c**5*f/3 + 31*a*b*c**4*d*e - 67*a*b*c**4*e*f/3 - 65*a*b*c**3*d*e**2/3 + 61*a*b*c**3*e**2*f/3 - a*b*c**3*e*f**3 + 11*a*b*c**2*d*e**3 - 45*a*b*c**2*e**3*f - 3*a*b*c**2*e**2*f**3 - a*b*c*d*e**4 - 4*a*b*c*e**4*f - 3*a*b*c*e**3*f**3 - 10*a*b*d*e**5 + 15*a*b*e**5*f - a*b*e**4*f**3 + 10*a*c**6/3 + 67*a*c**5*d**2/3 - 3*a*c**5*d*f + 16*a*c**5*e - 3*a*c**5*f**2 - 9*a*c**4*d**2*e + 3*a*c**4*d**2*f**2 + 22*a*c**4*d*e*f - 28*a*c**4*e**2/3 + 11*a*c**4*e*f**2/3 - 5*a*c**3*d**2*e**2 + 5*a*c**3*d**2*e*f**2 - 89*a*c**3*d*e**2*f/3 + 13*a*c**3*e**3/3 + 74*a*c**3*e**2*f**2/3 - 4*a*c**2*d**2*e**3 + 5*a*c**2*d*e**3*f + 12*a*c**2*e**4 + 8*a*c**2*e**3*f**2 - 4*a*c*d**2*e**4 - a*c*d**2*e**3*f**2 + 4*a*c*d*e**4*f - 9*a*c*e**5 - 11*a*c*e**4*f**2 - 6*a*d*e**5*f - 6*a*e**6 - 5*a*e**5*f**2 + b**3*c**2*e**2*f**2 + 2*b**3*c*e**3*f**2 + b**3*e**4*f**2 - b**2*c**3*d*e**2 + 4*b**2*c**3*e**2*f/3 - 8*b**2*c**2*d*e**3 - 8*b**2*c**2*e**3*f + 2*b**2*c*d*e**4 - 2*b**2*c*e**4*f + 3*b**2*d*e**5 + b**2*e**5*f - b*c**4*d**2*e - 7*b*c**4*e**2 + b*c**4*e*f**2 - 8*b*c**3*d**2*e**2 + 23*b*c**3*e**3/3 - 3*b*c**3*e**2*f**2 + 2*b*c**2*d**2*e**3 - 17*b*c**2*e**4 - 7*b*c**2*e**3*f**2 + 3*b*c*d**2*e**4 - b*c*e**5 - b*c*e**4*f**2 + 6*b*e**6 + 2*b*e**5*f**2 - c**5*d**2*f - 6*c**5*d*e - 2*c**5*e*f/3 - 5*c**4*d**2*e*f/3 + 47*c**4*d*e**2/3 - 2*c**4*d*e*f**2 - 32*c**4*e**2*f/3 + 19*c**3*d**2*e**2*f - 19*c**3*d*e**3 - 2*c**3*d*e**2*f**2 + 134*c**3*e**3*f/3 - 4*c**2*d*e**4 + 2*c**2*d*e**3*f**2 - 17*c**2*e**4*f - 6*c*d**2*e**4*f + 6*c*d*e**5 + 2*c*d*e**4*f**2 - 13*c*e**5*f + 6*e**6*f",
  "2*a**6*b*c**2 + 2*a**6*c**2*d - 2*a**6*c**2*f - a**5*b**2*c**2 - a**5*b*c**2*d + 6*a**5*b*c**2*f - 2*a**5*c**3 + a**5*c**2*d*f - 2*a**5*c**2*e - 3*a**5*c**2*f**2 - a**4*b*c**3/3 + 17*a**4*b*c**2*e/3 + 4*a**4*b*c**2*f**2 + 16*a**4*b*c*e**2 + 8*a**4*c**3*d/3 - 17*a**4*c**3*f/3 + 14*a**4*c**2*d*e/3 - 3*a**4*c**2*d*f**2 - 17*a**4*c**2*e*f/3 + 16*a**4*c*d*e**2 - 16*a**4*c*e**2*f - 16*a**3*b**2*c**3/3 + 5*a**3*b**2*c**2*e/3 - 11*a**3*b**2*c*e**2 - 11*a**3*b*c**3*d + 17*a**3*b*c**3*f/3 + 17*a**3*b*c**2*d*e/3 - 5*a**3*b*c**2*e*f/3 + a**3*b*c**2*f**3 - 15*a**3*b*c*d*e**2 + 32*a**3*b*c*e**2*f + 5*a**3*b*e**3*f - 14*a**3*c**4/3 - 11*a**3*c**3*d**2/3 + 8*a**3*c**3*d*f/3 - 10*a**3*c**3*e/3 + a**3*c**3*f**2/3 + 2*a**3*c**2*d**2*e - 31*a**3*c**2*d*e*f/3 - 62*a**3*c**2*e**2/3 + 20*a**3*c**2*e*f**2/3 - 4*a**3*c*d**2*e**2 - 7*a**3*c*d*e**2*f - 16*a**3*c*e**3 - 5*a**3*c*e**2*f**2 + 5*a**3*d*e**3*f - 5*a**3*e**3*f**2 - 8*a**2*b**3*c**3/3 + 8*a**2*b**3*c**2*e/3 - a**2*b**3*c*e**2 + a**2*b**3*e**3 + 37*a**2*b*c**4/3 - 10*a**2*b*c**3*e/3 - 2*a**2*b*c**3*f**2 - 31*a**2*b*c**2*e**2/3 + 2*a**2*b*c**2*e*f**2/3 + 13*a**2*b*c*e**3 + 12*a**2*b*c*e**2*f**2 - 6*a**2*b*e**4 + 5*a**2*b*e**3*f**2 + 23*a**2*c**4*d - 38*a**2*c**4*f/3 + 22*a**2*c**3*d**2*f/3 - 23*a**2*c**3*d*e/3 + 11*a**2*c**3*d*f**2/3 + 21*a**2*c**3*e*f - a**2*c**3*f**3 - a**2*c**2*d**2*e*f + 55*a**2*c**2*d*e**2/3 + 11*a**2*c**2*d*e*f**2/3 - 17*a**2*c**2*e**2*f - 2*a**2*c**2*e*f**3 + 3*a**2*c*d**2*e**2*f + 7*a**2*c*d*e**3 - 3*a**2*c*d*e**2*f**2 + 3*a**2*c*e**3*f - a**2*c*e**2*f**3 - 6*a**2*d*e**4 - 5*a**2*d*e**3*f**2 + a**2*e**4*f - 4*a*b**2*c**3*e/3 - 5*a*b**2*c**2*e**2/3 - 4*a*b**2*c*e**3 + 4*a*b**2*e**4 + 16*a*b*c**4*d/3 - 7*a*b*c**4*f/3 - 16*a*b*c**3*d*e + 40*a*b*c**3*e*f/3 + 44*a*b*c**2*d*e**2/3 - 19*a*b*c**2*e**2*f/3 + a*b*c**2*e*f**3 - 9*a*b*c*d*e**3 + 19*a*b*c*e**3*f + 2*a*b*c*e**2*f**3 + 10*a*b*d*e**4 - 15*a*b*e**4*f + a*b*e**3*f**3 - 4*a*c**5/3 - 43*a*c**4*d**2/3 - a*c**4*d*f - 12*a*c**4*e + 3*a*c**4*f**2 + 11*a*c**3*d**2*e - 3*a*c**3*d**2*f**2 - 7*a*c**3*d*e*f + 25*a*c**3*e**2/3 - 29*a*c**3*e*f**2/3 - a*c**2*d**2*e*f**2 + 47*a*c**2*d*e**2*f/3 - 13*a*c**2*e**3/3 - 26*a*c**2*e**2*f**2/3 + 4*a*c*d**2*e**3 + a*c*d**2*e**2*f**2 - 10*a*c*d*e**3*f + 3*a*c*e**4 + 6*a*c*e**3*f**2 + 6*a*d*e**4*f + 6*a*e**5 + 5*a*e**4*f**2 - b**3*c*e**2*f**2 - b**3*e**3*f**2 + b**2*c**2*d*e**2 - b**2*c**2*e**2*f/3 + b**2*c*d*e**3 + 3*b**2*c*e**3*f - 3*b**2*d*e**4 - b**2*e**4*f + b*c**3*d**2*e + 3*b*c**3*e**2 - b*c**3*e*f**2 + b*c**2*d**2*e**2 - 2*b*c**2*e**3/3 + 4*b*c**2*e**2*f**2 - 3*b*c*d**2*e**3 + 7*b*c*e**4 + 3*b*c*e**3*f**2 - 6*b*e**5 - 2*b*e**4*f**2 + c**4*d**2*f + 2*c**4*d*e + 5*c**4*e*f/3 - 7*c**3*d**2*e*f/3 - 5*c**3*d*e**2/3 + 2*c**3*d*e*f**2 - 7*c**3*e**2*f/3 - 6*c**2*d**2*e**2*f + 10*c**2*d*e**3 - 38*c**2*e**3*f/3 + 6*c*d**2*e**3*f - 6*c*d*e**4 - 2*c*d*e**3*f**2 + 19*c*e**4*f - 6*e**5*f",
  "-29*a**4*b*c**2/3 + 58*a**4*b*c*e/3 - a**4*b*c*f**2 - 29*a**4*c**2*d/3 + 29*a**4*c**2*f/3 + 58*a**4*c*d*e/3 - a**4*c*d*f**2 - 58*a**4*c*e*f/3 + a**4*c*f**3 + 25*a**3*b**2*c**2/3 - 41*a**3*b**2*c*e/3 + 11*a**3*b*c**2*d - 68*a**3*b*c**2*f/3 - 53*a**3*b*c*d*e/3 + 110*a**3*b*c*e*f/3 - a**3*b*c*f**3 + 5*a**3*b*e**2*f + 29*a**3*c**3/3 + 8*a**3*c**2*d**2/3 + 7*a**3*c**2*d*f/3 - 29*a**3*c**2*e/3 + 17*a**3*c**2*f**2/3 - 4*a**3*c*d**2*e - 35*a**3*c*d*e*f/3 + a**3*c*d*f**3 - 58*a**3*c*e**2/3 - 8*a**3*c*e*f**2/3 + 5*a**3*d*e**2*f - 5*a**3*e**2*f**2 + 5*a**2*b**3*c**2/3 - 8*a**2*b**3*c*e/3 + a**2*b**3*e**2 + 2*a**2*b*c**3/3 - 50*a**2*b*c**2*e/3 - 9*a**2*b*c**2*f**2 + 55*a**2*b*c*e**2/3 + 43*a**2*b*c*e*f**2/3 - 6*a**2*b*e**3 + 5*a**2*b*e**2*f**2 - 16*a**2*c**3*d + 59*a**2*c**3*f/3 - 7*a**2*c**2*d**2*f/3 + 59*a**2*c**2*d*e/3 + 16*a**2*c**2*d*f**2/3 - 29*a**2*c**2*e*f - a**2*c**2*f**3 + 3*a**2*c*d**2*e*f + 26*a**2*c*d*e**2/3 - 5*a**2*c*d*e*f**2/3 + 6*a**2*c*e**2*f - 2*a**2*c*e*f**3 - 6*a**2*d*e**3 - 5*a**2*d*e**2*f**2 + a**2*e**3*f + a*b**2*c**2*e/3 - 10*a*b**2*c*e**2/3 + 4*a*b**2*e**3 - 10*a*b*c**3*d/3 - 2*a*b*c**3*f/3 + 11*a*b*c**2*d*e - 13*a*b*c**2*e*f/3 - 35*a*b*c*d*e**2/3 + 64*a*b*c*e**2*f/3 + a*b*c*e*f**3 + 10*a*b*d*e**3 - 15*a*b*e**3*f + a*b*e**2*f**3 + 4*a*c**4/3 + 10*a*c**3*d**2/3 - 7*a*c**3*d*f + a*c**3*e + 3*a*c**3*f**2 - a*c**2*d**2*e - 3*a*c**2*d**2*f**2 + 17*a*c**2*d*e*f - 16*a*c**2*e**2/3 - 46*a*c**2*e*f**2/3 + 4*a*c*d**2*e**2 + a*c*d**2*e*f**2 - 35*a*c*d*e**2*f/3 + 4*a*c*e**3/3 + 14*a*c*e**2*f**2/3 + 6*a*d*e**3*f + 6*a*e**4 + 5*a*e**3*f**2 - b**3*e**2*f**2 + b**2*c*d*e**2 + 4*b**2*c*e**2*f/3 - 3*b**2*d*e**3 - b**2*e**3*f + b*c**2*d**2*e - 3*b*c**2*e**2 - b*c**2*e*f**2 - 3*b*c*d**2*e**2 + 26*b*c*e**3/3 + 5*b*c*e**2*f**2 - 6*b*e**4 - 2*b*e**3*f**2 + c**3*d**2*f - 4*c**3*d*e + 10*c**3*e*f/3 - 23*c**2*d**2*e*f/3 + 35*c**2*d*e**2/3 + 2*c**2*d*e*f**2 - 53*c**2*e**2*f/3 + 6*c*d**2*e**2*f - 6*c*d*e**3 - 2*c*d*e**2*f**2 + 62*c*e**3*f/3 - 6*e**4*f",
  "6*a**6*b*c + 2*a**6*b*e + 6*a**6*c*d - 6*a**6*c*f + 2*a**6*d*e - 2*a**6*e*f - 4*a**5*b**2*c - a**5*b**2*e - 5*a**5*b*c*d + 15*a**5*b*c*f - a**5*b*d*e + 5*a**5*b*e*f - 6*a**5*c**2 - a**5*c*d**2 - 8*a**5*c*e - 5*a**5*c*f**2 - 2*a**5*e**2 - 2*a**5*e*f**2 + 2*a**4*b*c**2 + 65*a**4*b*c*e/3 + 8*a**4*b*c*f**2 - a**4*b*e**2/3 + 3*a**4*b*e*f**2 + 11*a**4*c**2*d - 15*a**4*c**2*f + 65*a**4*c*d*e/3 - 3*a**4*c*d*f**2 - 65*a**4*c*e*f/3 - a**4*c*f**3 - 4*a**4*d*e**2/3 - 2*a**4*d*e*f**2 + 4*a**4*e**2*f/3 + a**3*b**2*c**2 - 49*a**3*b**2*c*e/3 - a**3*b**2*e**2/3 + 6*a**3*b*c**2*f - 22*a**3*b*c*d*e + 98*a**3*b*c*e*f/3 + a**3*b*c*f**3 - a**3*b*d*e**2/3 + 19*a**3*b*e**2*f/3 + a**3*b*e*f**3 - 14*a**3*c**3 + 7*a**3*c**2*d**2 - 12*a**3*c**2*d*f - 56*a**3*c**2*e/3 + 2*a**3*c**2*f**2 - 41*a**3*c*d**2*e/3 - a**3*c*d*e*f/3 - 52*a**3*c*e**2/3 - 2*a**3*c*e*f**2/3 + 20*a**3*d*e**2*f/3 + 4*a**3*e**3/3 - 10*a**3*e**2*f**2/3 + 3*a**2*b**3*c**2 - 14*a**2*b**3*c*e/3 + 5*a**2*b**3*e**2/3 - 4*a**2*b*c**3 - 14*a**2*b*c**2*e/3 - 6*a**2*b*c**2*f**2 + 71*a**2*b*c*e**2/3 + 13*a**2*b*c*e*f**2 - 37*a**2*b*e**3/3 + 11*a**2*b*e**2*f**2/3 - 6*a**2*c**3*d + 11*a**2*c**3*f + 4*a**2*c**2*d**2*f + 47*a**2*c**2*d*e + 4*a**2*c**2*d*f**2 - 68*a**2*c**2*e*f/3 + 37*a**2*c*d**2*e*f/3 + 25*a**2*c*d*e**2/3 - 16*a**2*c*d*e*f**2/3 + 11*a**2*c*e**2*f - 32*a**2*d*e**3/3 - 16*a**2*d*e**2*f**2/3 + 4*a**2*e**3*f + a*b**2*c**2*e - a*b**2*c*e**2/3 + 25*a*b**2*e**3/3 - 6*a*b*c**3*d + a*b*c**3*f + 61*a*b*c**2*d*e/3 - 34*a*b*c**2*e*f/3 - 23*a*b*c*d*e**2 + 82*a*b*c*e**2*f/3 + 50*a*b*d*e**3/3 - 97*a*b*e**3*f/3 + 2*a*c**4 + 8*a*c**3*d**2 - 4*a*c**3*d*f + 8*a*c**3*e/3 - 37*a*c**2*d**2*e/3 + 14*a*c**2*d*e*f - 13*a*c**2*e**2 - 3*a*c**2*e*f**2 + 6*a*c*d**2*e**2 + a*c*d**2*e*f**2 - 21*a*c*d*e**2*f + 25*a*c*e**3/3 + 19*a*c*e**2*f**2/3 + 32*a*d*e**3*f/3 + 32*a*e**4/3 + 16*a*e**3*f**2/3 + b**2*c*e**2*f - 6*b**2*d*e**3 - 16*b**2*e**3*f/3 - 4*b*c**2*e**2 - 6*b*c*d**2*e**2 + 10*b*c*e**3 - 32*b*e**4/3 - 4*c**3*d*e + c**3*e*f - 3*c**2*d**2*e*f + 16*c**2*d*e**2 - 34*c**2*e**2*f/3 + 32*c*d**2*e**2*f/3 - 32*c*d*e**3/3 + 89*c*e**3*f/3 - 32*e**4*f/3",
  "-10*a**4*b*c**2/3 + 5*a**4*b*c*e - 2*a**4*b*e**2/3 - 10*a**4*c**2*d/3 + 10*a**4*c**2*f/3 + 5*a**4*c*d*e - 5*a**4*c*e*f - 2*a**4*d*e**2/3 + 2*a**4*e**2*f/3 + 8*a**3*b**2*c**2/3 - 4*a**3*b**2*c*e + a**3*b**2*e**2/3 + 5*a**3*b*c**2*d - 19*a**3*b*c**2*f/3 - 22*a**3*b*c*d*e/3 + 26*a**3*b*c*e*f/3 + a**3*b*d*e**2/3 - a**3*b*e**2*f/3 + 10*a**3*c**3/3 + 7*a**3*c**2*d**2/3 + 2*a**3*c**2*d*f/3 - 5*a**3*c**2*e/3 + a**3*c**2*f**2/3 - 10*a**3*c*d**2*e/3 - 2*a**3*c*d*e*f - 13*a**3*c*e**2/3 + a**3*c*e*f**2/3 + 4*a**3*d*e**2*f/3 + 2*a**3*e**3/3 - 2*a**3*e**2*f**2/3 + a**2*b**3*c**2/3 - 2*a**2*b**3*c*e/3 + a**2*b**3*e**2/3 - 8*a**2*b*c**3/3 + 19*a**2*b*c**2*e/3 - a**2*b*c**2*f**2 - a**2*b*c*e**2 + 2*a**2*b*c*e*f**2/3 - 2*a**2*b*e**3/3 + a**2*b*e**2*f**2/3 - 8*a**2*c**3*d + 19*a**2*c**3*f/3 - 8*a**2*c**2*d**2*f/3 + 43*a**2*c**2*d*e/3 + 2*a**2*c**2*d*f**2/3 - 49*a**2*c**2*e*f/3 + 11*a**2*c*d**2*e*f/3 - 2*a**2*c*d*e**2 + 10*a**2*c*e**2*f - a**2*d*e**3/3 - 2*a**2*d*e**2*f**2/3 - a**2*e**3*f + a*b**4*c*e - a*b**4*e**2 + a*b**2*c**3 - 16*a*b**2*c**2*e/3 + 5*a*b**2*c*e**2/3 + 5*a*b**2*e**3/3 + a*b*c**3*d/3 - 7*a*b*c**3*f/3 - 7*a*b*c**2*d*e/3 + 20*a*b*c**2*e*f/3 - 7*a*b*c*d*e**2/3 + 4*a*b*c*e**2*f/3 + 10*a*b*d*e**3/3 - 11*a*b*e**3*f/3 + 5*a*c**4/3 + 5*a*c**3*d**2/3 + a*c**3*d*f - 2*a*c**3*e/3 - 17*a*c**2*d**2*e/3 - a*c**2*d*e*f - 26*a*c**2*e**2/3 - 2*a*c**2*e*f**2/3 + 3*a*c*d**2*e**2 - 4*a*c*d*e**2*f/3 + 16*a*c*e**3/3 + a*d*e**3*f/3 + a*e**4/3 + 2*a*e**3*f**2/3 + b**4*e**2*f - b**3*c*e**2 - 2*b**2*c**2*d*e + b**2*c**2*e*f + 6*b**2*c*d*e**2 - 13*b**2*c*e**2*f/3 - 4*b**2*d*e**3 + 7*b**2*e**3*f/3 - b*c**3*d**2 - b*c**3*e + 6*b*c**2*d**2*e + 5*b*c**2*e**2 - 4*b*c*d**2*e**2 - 5*b*c*e**3/3 - b*e**4/3 - c**3*d*e - 4*c**3*e*f/3 - c**2*d**2*e*f/3 + 7*c**2*d*e**2/3 + 3*c**2*e**2*f + c*d**2*e**2*f/3 - c*d*e**3/3 - 4*c*e**3*f/3 - e**4*f/3",
  "a**4*b*c*f + a**4*c*d*f - a**4*c*f**2 + 2*a**3*b*c**2 - 5*a**3*b*c*e + a**3*b*c*f**2 - 5*a**3*b*e**2 + 2*a**3*c**2*d - 3*a**3*c**2*f - 5*a**3*c*d*e - a**3*c*d*f**2 + 4*a**3*c*e*f - 5*a**3*d*e**2 + 5*a**3*e**2*f - a**2*b**4*c + a**2*b**4*e + 7*a**2*b**2*c*e - 3*a**2*b*c**2*d + 5*a**2*b*c**2*f + 11*a**2*b*c*d*e - 17*a**2*b*c*e*f - 5*a**2*b*e**2*f - 5*a**2*c**3 + a**2*c**2*d**2 - 4*a**2*c**2*d*f + 5*a**2*c**2*e + a**2*c**2*f**2 + a**2*c*d**2*e + 3*a**2*c*d*e*f + 10*a**2*c*e**2 + 2*a**2*c*e*f**2 + 5*a**2*d*e**2*f + 5*a**2*e**3 + a*b**3*c*e - 3*a*b**3*e**2 + 2*a*b**2*c**2*d - 5*a*b**2*c*d*e - a*b**2*d*e**2 - 3*a*b*c**2*d**2 - 2*a*b*c**2*e - a*b*c*d**2*e + 3*a*b*c*e**2 - a*b*c*e*f**2 - a*b*e**3 - a*b*e**2*f**2 + 6*a*c**3*d - 3*a*c**3*f + 3*a*c**2*d**2*f - 11*a*c**2*d*e + 14*a*c**2*e*f - a*c*d**2*e*f - a*c*d*e**2 - 6*a*c*e**2*f - 5*a*e**3*f + b**3*e**2*f + b**2*e**3 - b*c**2*d*e + b*c**2*e*f + 6*b*c*d*e**2 - 5*b*c*e**2*f - 6*b*d*e**3 + 2*b*e**3*f - c**3*d**2 - c**3*e + 5*c**2*d**2*e - 2*c**2*d*e*f + 4*c**2*e**2 - 6*c*d**2*e**2 + 2*c*d*e**2*f - 6*c*e**3",
  "-8*a**5*b*c - 2*a**5*b*e - 8*a**5*c*d + 8*a**5*c*f - 2*a**5*d*e + 2*a**5*e*f + 5*a**4*b**2*c + a**4*b**2*e + 6*a**4*b*c*d - 21*a**4*b*c*f + a**4*b*d*e - 5*a**4*b*e*f + 8*a**4*c**2 + a**4*c*d**2 - a**4*c*d*f + 10*a**4*c*e + 8*a**4*c*f**2 + 2*a**4*e**2 + 2*a**4*e*f**2 - 6*a**3*b*c**2 + 7*a**3*b*c*e - 13*a**3*b*c*f**2 + 17*a**3*b*e**2 - 4*a**3*b*e*f**2 - 18*a**3*c**2*d + 25*a**3*c**2*f + 8*a**3*c*d*e + 5*a**3*c*d*f**2 - 7*a**3*c*e*f + 2*a**3*c*f**3 + 18*a**3*d*e**2 + a**3*d*e*f**2 - 18*a**3*e**2*f + a**3*e*f**3 + 6*a**2*b**2*c**2 - 18*a**2*b**2*c*e - 5*a**2*b**2*e**2 + 12*a**2*b*c**2*d - 21*a**2*b*c**2*f - 31*a**2*b*c*d*e + 41*a**2*b*c*e*f - 3*a**2*b*c*f**3 - 5*a**2*b*d*e**2 + 23*a**2*b*e**2*f - 2*a**2*b*e*f**3 + 23*a**2*c**3 - 4*a**2*c**2*d**2 + 11*a**2*c**2*d*f - 8*a**2*c**2*e + 2*a**2*c**2*f**2 - 3*a**2*c*d**2*e - 4*a**2*c*d*e*f + a**2*c*d*f**3 - 29*a**2*c*e**2 - 9*a**2*c*e*f**2 - 16*a**2*d*e**2*f + a**2*d*e*f**3 - 18*a**2*e**3 - 3*a**2*e**2*f**2 - 3*a*b**3*c*e + 3*a*b**3*e**2 + 2*a*b**2*c*d*e + 8*a*b**2*d*e**2 - 3*a*b*c**3 + 2*a*b*c**2*d**2 + 12*a*b*c**2*e + a*b*c**2*f**2 + 8*a*b*c*d**2*e - 10*a*b*c*e**2 + a*b*c*e*f**2 + 8*a*b*e**3 + 10*a*b*e**2*f**2 - 19*a*c**3*d + 10*a*c**3*f - 11*a*c**2*d**2*f + 23*a*c**2*d*e - 3*a*c**2*d*f**2 - 49*a*c**2*e*f + 8*a*c*d*e**2 + 2*a*c*d*e*f**2 + 5*a*c*e**2*f - a*c*e*f**3 - 2*a*d*e**2*f**2 + 16*a*e**3*f - a*e**2*f**3 - 3*b**3*e**2*f + 3*b**2*c*e**2 + b**2*e**2*f**2 + 6*b*c**2*d*e - 3*b*c**2*e*f - 19*b*c*d*e**2 + 16*b*c*e**2*f + 16*b*d*e**3 - 4*b*e**3*f + 3*c**3*d**2 + 3*c**3*e - 19*c**2*d**2*e + 7*c**2*d*e*f - 19*c**2*e**2 + c**2*e*f**2 + 16*c*d**2*e**2 - 2*c*d**2*e*f**2 - 4*c*d*e**2*f + 16*c*e**3 - 5*c*e**2*f**2 + 2*e**3*f**2",
  "2*a**5*b*c - 2*a**5*b*e + 2*a**5*c*d - 2*a**5*c*f - 2*a**5*d*e + 2*a**5*e*f + a**4*b**2*e + a**4*b*c*d - 5*a**4*b*c*f + a**4*b*d*e - a**4*b*e*f - 2*a**4*c**2 + a**4*c*d**2 - 10*a**4*c*d*f + 7*a**4*c*f**2 + 4*a**4*d*e*f + 2*a**4*e**2 - 2*a**4*e*f**2 - a**3*b**3*c + a**3*b**3*e - 32*a**3*b*c**2 + 33*a**3*b*c*e - 5*a**3*b*c*f**2 + 34*a**3*b*e**2 + a**3*b*e*f**2 - 32*a**3*c**2*d + 37*a**3*c**2*f + 31*a**3*c*d*e + 6*a**3*c*d*f**2 - 25*a**3*c*e*f + 35*a**3*d*e**2 - 2*a**3*d*e*f**2 - 39*a**3*e**2*f + 21*a**2*b**2*c**2 - 52*a**2*b**2*c*e - 6*a**2*b**2*e**2 + 39*a**2*b*c**2*d - 57*a**2*b*c**2*f - 80*a**2*b*c*d*e + 111*a**2*b*c*e*f - a**2*b*d*e**2 + 36*a**2*b*e**2*f + 43*a**2*c**3 + 3*a**2*c**2*d**2 + 37*a**2*c**2*d*f - 9*a**2*c**2*e - 8*a**2*c**2*f**2 - 10*a**2*c*d**2*e - 14*a**2*c*d*e*f - 68*a**2*c*e**2 - 14*a**2*c*e*f**2 - 35*a**2*d*e**2*f - 35*a**2*e**3 + 2*a**2*e**2*f**2 - 8*a*b**3*c*e + 13*a*b**3*e**2 + 21*a*b**2*d*e**2 - 8*a*b*c**3 - 5*a*b*c**2*d**2 + 32*a*b*c**2*e + 21*a*b*c*d**2*e - 19*a*b*c*e**2 + 8*a*b*c*e*f**2 + 7*a*b*e**3 + 8*a*b*e**2*f**2 - 40*a*c**3*d + 24*a*c**3*f - 24*a*c**2*d**2*f + 72*a*c**2*d*e - 116*a*c**2*e*f + 9*a*c*d**2*e*f + 7*a*c*d*e**2 + 41*a*c*e**2*f + 35*a*e**3*f - 8*b**3*e**2*f + 8*b**2*c*e**2 - 5*b**2*e**3 + 16*b*c**2*d*e - 8*b*c**2*e*f - 58*b*c*d*e**2 + 40*b*c*e**2*f + 44*b*d*e**3 - 16*b*e**3*f + 8*c**3*d**2 + 8*c**3*e - 53*c**2*d**2*e + 16*c**2*d*e*f - 48*c**2*e**2 + 44*c*d**2*e**2 - 16*c*d*e**2*f + 44*c*e**3",
  "a**5*b*c + a**5*c*d - a**5*c*f - a**4*b**2*c - 2*a**4*b*c*d + 3*a**4*b*c*f - a**4*c**2 - a**4*c*d**2 + a**4*c*d*f - a**4*c*e - a**4*c*f**2 + 5*a**3*b*c**2 - 4*a**3*b*c*e + a**3*b*c*f**2 - 5*a**3*b*e**2 + 7*a**3*c**2*d - 7*a**3*c**2*f + a**3*c*d**2*f - 4*a**3*c*d*e - a**3*c*d*f**2 + 5*a**3*c*e*f - 5*a**3*d*e**2 + 5*a**3*e**2*f - 3*a**2*b**2*c**2 + 7*a**2*b**2*c*e + a**2*b**2*e**2 - 5*a**2*b*c**2*d + 8*a**2*b*c**2*f + 10*a**2*b*c*d*e - 14*a**2*b*c*e*f + a**2*b*d*e**2 - 6*a**2*b*e**2*f - 6*a**2*c**3 - a**2*c**2*d**2 - 5*a**2*c**2*d*f + a**2*c**2*f**2 + 2*a**2*c*d**2*e + a**2*c*d*e*f + 10*a**2*c*e**2 + 2*a**2*c*e*f**2 + 5*a**2*d*e**2*f + 5*a**2*e**3 + a*b**3*c*e - 2*a*b**3*e**2 - 3*a*b**2*d*e**2 + a*b*c**3 + a*b*c**2*d**2 - 4*a*b*c**2*e - 3*a*b*c*d**2*e + 3*a*b*c*e**2 - a*b*c*e*f**2 - a*b*e**3 - a*b*e**2*f**2 + 5*a*c**3*d - 3*a*c**3*f + 3*a*c**2*d**2*f - 9*a*c**2*d*e + 15*a*c**2*e*f - a*c*d**2*e*f - a*c*d*e**2 - 5*a*c*e**2*f - 5*a*e**3*f + b**3*e**2*f - b**2*c*e**2 + b**2*e**3 - 2*b*c**2*d*e + b*c**2*e*f + 8*b*c*d*e**2 - 5*b*c*e**2*f - 6*b*d*e**3 + 2*b*e**3*f - c**3*d**2 - c**3*e + 7*c**2*d**2*e - 2*c**2*d*e*f + 6*c**2*e**2 - 6*c*d**2*e**2 + 2*c*d*e**2*f - 6*c*e**3",
  "-a**4*b*c - a**4*c*d + a**4*c*f + a**3*b**2*c + 2*a**3*b*c*d - 2*a**3*b*c*f + a**3*c**2 + a**3*c*d**2 + a**3*c*e - a**2*b*c**2 - 3*a**2*c**2*d + 2*a**2*c**2*f - a**2*c*d**2*f - 2*a**2*c*e*f + a*b**4*e + a*b**3*c*d - a*b**2*c**2 - a*b**2*e**2 - a*b*c*e*f - a*b*d*e**2 + a*b*e**2*f + a*c**2*d**2 + 2*a*c**2*e - a*c*d**2*e + a*c*d*e*f - a*c*e**2 - b**3*e**2 - 2*b**2*c*d*e + 2*b**2*d*e**2 - b*c**2*d**2 + b*c**2*e + 2*b*c*d**2*e + c**3*d - 2*c**2*d*e",
  "8*a**4*b*c/3 + 5*a**4*b*e/3 + 8*a**4*c*d/3 - 8*a**4*c*f/3 + 5*a**4*d*e/3 - 5*a**4*e*f/3 - 10*a**3*b**2*c/3 - 4*a**3*b**2*e/3 - 5*a**3*b*c*d + 20*a**3*b*c*f/3 - 7*a**3*b*d*e/3 + 10*a**3*b*e*f/3 - 8*a**3*c**2/3 - 5*a**3*c*d**2/3 - a**3*c*d*f/3 - 13*a**3*c*e/3 - 2*a**3*c*f**2/3 - a**3*d**2*e - a**3*d*e*f/3 - 5*a**3*e**2/3 - a**3*e*f**2/3 - 2*a**2*b**3*c/3 - a**2*b**3*e/3 + 7*a**2*b*c**2/3 + a**2*b*c*d**2 + 14*a**2*b*c*e/3 + a**2*b*c*f**2 + 2*a**2*b*e**2/3 + 2*a**2*b*e*f**2/3 + 7*a**2*c**2*d - 17*a**2*c**2*f/3 + 4*a**2*c*d**2*f/3 + 16*a**2*c*d*e/3 - a**2*c*d*f**2/3 - a**2*c*e*f + a**2*d**2*e*f + a**2*d*e**2/3 - a**2*d*e*f**2/3 + 2*a**2*e**2*f - a*b**2*c*e/3 + a*b**2*e**2/3 + 4*a*b*c**2*d/3 - a*b*c**2*f/3 - 2*a*b*c*d*e + 10*a*b*c*e*f/3 - a*b*d*e**2/3 - a*b*e**2*f/3 - a*c**3/3 - 10*a*c**2*d**2/3 + a*c**2*d*f - 4*a*c**2*e - a*c*d**2*e - 2*a*c*d*e*f - 2*a*c*e**2/3 + a*c*e*f**2/3 - a*d*e**2*f/3 + 2*a*e**3/3 + a*e**2*f**2/3 - b**2*e**2*f/3 + b*c*e**2 + b*e**3/3 + c**2*d*e - c**2*e*f/3 + 2*c*d**2*e*f/3 + c*d*e**2/3 + 5*c*e**2*f/3 - 2*e**3*f/3",
  "2*a**5*b + 2*a**5*d - 2*a**5*f - a**4*b**2 + 3*a**4*b*f - 2*a**4*c + a**4*d**2 - 3*a**4*d*f - 2*a**4*e - 4*a**3*b*c + 4*a**3*b*e + a**3*b*f**2 - 2*a**3*c*d + a**3*c*f - 2*a**3*d**2*f + 2*a**3*d*e + a**3*d*f**2 - a**3*e*f - 2*a**2*b**2*e + a**2*b*c*d - a**2*b*c*f - 2*a**2*b*d*e + 7*a**2*b*e*f + 3*a**2*c**2 + a**2*c*d**2 + 6*a**2*c*d*f - 3*a**2*c*f**2 + a**2*d**2*f**2 - a**2*d*e*f - 3*a**2*e**2 + a*b**2*d*e + a*b*c*d**2 - a*b*c*e + 2*a*b*e**2 + 2*a*b*e*f**2 - 2*a*c**2*d + a*c**2*f - 3*a*c*d**2*f + 2*a*c*d*e - 8*a*c*e*f - a*d*e*f**2 + 3*a*e**2*f + b*e**2*f + c*d*e*f",
  "b**3*d*e + b**2*c*d**2 - b**2*c*e + b**2*e**2 - 2*b*c**2*d + b*c*d*e + c**3 - c**2*e",
  "a**3*b**2 + 2*a**3*b*d - a**3*b*f + a**3*d**2 - a**3*d*f + a**2*b**3 + a**2*b**2*d - 4*a**2*b*c - a**2*b*e - 4*a**2*c*d + 3*a**2*c*f - a**2*d**2*f - a**2*d*e - 2*a*b*c*d + 3*a*b*d*e - 2*a*b*e*f + a*c**2 + 3*a*c*d**2 + 3*a*c*e + a*d*e*f - b*e**2 - c*d*e",
  "a**2*b*c + a**2*c*d - a**2*c*f - a*b**2*e - a*b*c*d + a*b*c*f - a*b*d*e + a*b*e*f - a*c**2 - a*c*d**2 - a*c*e + b*d**2*e + b*e**2 + c*d**3 + 2*c*d*e",
  "a**3*b + a**3*d - a**3*f + a**2*b*f - a**2*c - a**2*d*f - a**2*e + a*b**2*f - 2*a*b*c + a*e*f + b*d*e + c*d**2 + c*e",
  "a**2*b + a**2*d - a**2*f - a*b**2 - a*b*d + 2*a*b*f - a*c - a*d*f - a*e + b*d*f + b*e + c*d - c*f + e*f"
]

==> anc/conductor/certificates/residual_mid_6.json <==
[
  "4*a**6*b*c**2 + 4*a**6*c**2*d - 4*a**6*c**2*f - 2*a**5*b**2*c**2 - 2*a**5*b*c**2*d + 5*a**5*b*c**2*f - 4*a**5*c**3 - 5*a**5*c**2*d*f - 4*a**5*c**2*e + a**5*c**2*f**2 + 14*a**4*b*c**3 + 30*a**4*b*c**2*e + a**4*b*c*e**2 + 20*a**4*c**3*d - 19*a**4*c**3*f + 28*a**4*c**2*d*e - 23*a**4*c**2*e*f + a**4*c**2*f**3 + a**4*c*d*e**2 - a**4*c*e**2*f - 34*a**3*b**2*c**3 - 22*a**3*b**2*c**2*e + a**3*b**2*c*e**2 - 57*a**3*b*c**3*d + 44*a**3*b*c**3*f - 23*a**3*b*c**2*d*e + 59*a**3*b*c**2*e*f + a**3*b*c*e**2*f - 14*a**3*c**4 - 33*a**3*c**3*d**2 + 25*a**3*c**3*d*f - 42*a**3*c**3*e - 6*a**3*c**3*f**2 - a**3*c**2*d**2*e - 28*a**3*c**2*d*e*f - 30*a**3*c**2*e**2 + a**3*c**2*e*f**2 + a**3*c**2*f**4 - a**3*c*d*e**2*f - a**3*c*e**3 + 39*a**2*b*c**4 + a**2*b*c**3*e - 13*a**2*b*c**3*f**2 + 23*a**2*b*c**2*e**2 + 27*a**2*b*c**2*e*f**2 - 2*a**2*b*c*e**3 - 4*a**2*b*c*e**2*f**2 + 108*a**2*c**4*d - 60*a**2*c**4*f + 9*a**2*c**3*d*e + 30*a**2*c**3*d*f**2 + 29*a**2*c**3*e*f - 3*a**2*c**3*f**3 + 3*a**2*c**2*d*e**2 + 21*a**2*c**2*e**2*f - 8*a**2*c**2*e*f**3 + 3*a**2*c*d*e**3 + a**2*c*e**2*f**3 - 3*a*b**2*c**3*e - 4*a*b**2*c**2*e**2 + 3*a*b*c**4*d - 3*a*b*c**4*f + 6*a*b*c**3*d*e - 3*a*b*c**3*e*f + 3*a*b*c**3*f**3 + 5*a*b*c**2*d*e**2 + 8*a*b*c**2*e**2*f + 8*a*b*c**2*e*f**3 - a*b*c*d*e**3 + 4*a*b*c*e**3*f + 4*a*b*c*e**2*f**3 + 5*a*c**5 - 51*a*c**4*d**2 + 24*a*c**4*d*f - 41*a*c**4*e - 13*a*c**4*f**2 - 5*a*c**3*d**2*e - 7*a*c**3*d*e*f + 26*a*c**3*e**2 - 10*a*c**3*e*f**2 - a*c**3*f**4 - 2*a*c**2*d**2*e**2 - 10*a*c**2*d*e**2*f - 2*a*c**2*e**3 + 8*a*c**2*e**2*f**2 - 2*a*c**2*e*f**4 - 3*a*c*d*e**3*f + a*c*e**4 - a*c*e**3*f**2 - a*c*e**2*f**4 + b**2*c**2*d*e**2 + b**2*c**2*e**2*f + b**2*c**2*e*f**3 + b**2*c*d*e**3 + b**2*c*e**3*f + b**2*c*e**2*f**3 + 2*b*c**3*e**2 + 2*b*c**3*e*f**2 + 3*b*c**2*e**3 + 3*b*c**2*e**2*f**2 - 7*c**4*d**2*f - 6*c**4*d*e + c**4*d*f**2 - 4*c**4*e*f + c**4*f**3 - c**3*d**2*e*f - 2*c**3*d**2*f**3 - c**3*d*e**2 + 3*c**3*d*e*f**2 + 2*c**3*e**2*f - 4*c**3*e*f**3 + c**2*d**2*e**2*f - 2*c**2*d**2*e*f**3 - c**2*d*e**3 + 2*c**2*e**3*f - 3*c**2*e**2*f**3 - c*e**4*f + 2*c*e**3*f**3",
  "5*a**5*b*c**2/4 - a**5*b*c*e/4 + 5*a**5*c**2*d/4 - 5*a**5*c**2*f/4 - a**5*c*d*e/4 + a**5*c*e*f/4 - a**4*b**2*c**2/2 - a**4*b*c**2*d/2 + 2*a**4*b*c**2*f - a**4*b*c*e*f/4 - 5*a**4*c**3/4 - a**4*c**2*d*f - a**4*c**2*e - a**4*c**2*f**2/4 + a**4*c*d*e*f/4 + a**4*c*e**2/4 + a**3*b*c**3/2 + a**3*b*c**2*f**2 - a**3*b*c*e**2 + 3*a**3*c**3*d/2 - 2*a**3*c**3*f + a**3*c**2*e*f - a**3*c**2*f**3/4 - 5*a**3*c*d*e**2/4 + a**3*c*e**2*f - 3*a**2*b**2*c**3/4 + a**2*b**2*c**2*e/2 + a**2*b**2*c*e**2/4 - a**2*b*c**3*d + 17*a**2*b*c**3*f/4 + a**2*b*c**2*d*e - 5*a**2*b*c**2*e*f/2 - a**2*b*c*d*e**2/4 - 3*a**2*b*c*e**2*f/4 - 11*a**2*c**4/4 + 7*a**2*c**3*d**2/4 - 5*a**2*c**3*d*f/4 + 5*a**2*c**3*e/4 - a**2*c**3*f**2 - 5*a**2*c**2*d**2*e/4 + 2*a**2*c**2*d*e*f + a**2*c**2*e**2 + a**2*c**2*e*f**2/4 + a**2*c*d*e**2*f + a**2*c*e**3 + a*b**3*c**2*e/4 + a*b**3*c*e**2/4 - 3*a*b*c**4/4 + 3*a*b*c**3*e/4 + 3*a*b*c**3*f**2/4 + a*b*c**2*e**2/2 - a*b*c**2*e*f**2/2 - a*b*c*e**3 - 3*a*b*c*e**2*f**2/2 + 3*a*c**4*d/4 - 5*a*c**4*f/4 + a*c**3*d*e - 3*a*c**3*d*f**2/4 + 3*a*c**3*e*f/4 + a*c**3*f**3/4 - a*c**2*d*e**2 - 3*a*c**2*d*e*f**2/4 + a*c**2*e**2*f/4 + a*c**2*e*f**3/2 + a*c*d*e**2*f**2/4 + a*c*e**2*f**3/4 - b**2*c**2*e**2/4 - b**2*c**2*e*f**2/4 - b**2*c*e**3/4 - b**2*c*e**2*f**2/4 - b*c**3*d*e/4 + b*c**3*e*f/4 + b*c*d*e**3/4 - b*c*e**3*f/4 + c**4*d**2/2 + c**4*d*f/2 + 3*c**4*e/4 - c**4*f**2/4 + c**3*d**2*f**2/2 + c**3*e*f**2 - c**2*d**2*e**2/2 + c**2*d**2*e*f**2/2 - c**2*d*e**2*f/4 - c**2*e**3 + 3*c**2*e**2*f**2/4 + 3*c*e**4/4 - c*e**3*f**2/2",
  "a**5*b*c**2 - a**5*b*c*e + a**5*c**2*d - a**5*c**2*f - a**5*c*d*e + a**5*c*e*f + a**4*b**2*c**2 + 2*a**4*b*c**2*d - a**4*b*c**2*f - a**4*b*c*e*f - a**4*c**3 + a**4*c**2*d**2 - 3*a**4*c**2*d*f + a**4*c**2*f**2 + a**4*c*d*e*f + a**4*c*e**2 - 3*a**3*b*c**3 - 5*a**3*c**3*d + 4*a**3*c**3*f + 2*a**3*c**2*d*e - a**3*c**2*e*f - a**3*c*d*e**2 - a**2*b**2*c**3 - 2*a**2*b**2*c**2*e - a**2*b**2*c*e**2 - 2*a**2*b*c**3*d + a**2*b*c**3*f - 4*a**2*b*c**2*d*e + 3*a**2*b*c**2*e*f - 2*a**2*b*c*d*e**2 + 3*a**2*b*c*e**2*f + a**2*c**4 + a**2*c**3*d**2 + 3*a**2*c**3*d*f + 4*a**2*c**3*e - a**2*c**3*f**2 - 3*a**2*c**2*d**2*e + 5*a**2*c**2*d*e*f - 2*a**2*c**2*e**2 - 2*a**2*c**2*e*f**2 + a**2*c*d*e**2*f - a**2*c*e**2*f**2 + 2*a*b*c**4 + 3*a*b*c**3*e + a*b*c**2*e**2 + 4*a*c**4*d - 3*a*c**4*f + 5*a*c**3*d*e - 4*a*c**3*e*f + a*c*e**3*f - 2*c**4*d**2 - 2*c**4*e - 3*c**3*d**2*e - 2*c**3*e**2 - c**2*d**2*e**2 + c**2*e**3 + c*e**4",
  "-a**4*b*c**2 + a**4*b*c*e - a**4*c**2*d + a**4*c**2*f + a**4*c*d*e - a**4*c*e*f - a**3*b**2*c**2 - 2*a**3*b*c**2*d + a**3*c**3 - a**3*c**2*d**2 + 2*a**3*c**2*d*f - 2*a**3*c*d*e*f - a**3*c*e**2 + a**3*c*e*f**2 + 3*a**2*b*c**3 - a**2*b*c**2*f**2 - a**2*b*c*e*f**2 + 5*a**2*c**3*d - 3*a**2*c**3*f - 2*a**2*c**2*d*e + a**2*c**2*d*f**2 + 3*a**2*c**2*e*f + a**2*c*d*e**2 + a**2*c*d*e*f**2 + a**2*c*e**2*f - a*b*c**3*f + a*c**4 - 4*a*c**3*d**2 + a*c**3*d*f - 3*a*c**3*e - a*c**2*d*e*f + a*c**2*e**2 - a*c*d*e**2*f - c**3*d*e",
  "4*a**5*b*c + 4*a**5*b*e + 4*a**5*c*d - 4*a**5*c*f + 4*a**5*d*e - 4*a**5*e*f - 3*a**4*b**2*c - 3*a**4*b**2*e - 4*a**4*b*c*d + 9*a**4*b*c*f - 5*a**4*b*d*e + 11*a**4*b*e*f - 4*a**4*c**2 - a**4*c*d**2 - a**4*c*d*f - 8*a**4*c*e - 2*a**4*c*f**2 - 2*a**4*d**2*e + 2*a**4*d*e*f - 4*a**4*e**2 - 4*a**4*e*f**2 + 5*a**3*b*c**2 - 3*a**3*b*c*e + 4*a**3*b*c*f**2 + 5*a**3*b*e*f**2 + 11*a**3*c**2*d - 12*a**3*c**2*f + 2*a**3*c*d*e - a**3*c*e*f - a**3*c*f**3 + 2*a**3*d**2*e*f - a**3*d*e**2 - 4*a**3*d*e*f**2 + 3*a**3*e**2*f - 2*a**2*b**2*c**2 + 8*a**2*b**2*c*e + a**2*b**2*e**2 - 2*a**2*b*c**2*d + 16*a**2*b*c**2*f + 15*a**2*b*c*d*e - 22*a**2*b*c*e*f + 3*a**2*b*d*e**2 - 4*a**2*b*e**2*f + a**2*b*e*f**3 - 12*a**2*c**3 + 6*a**2*c**2*d**2 - 8*a**2*c**2*d*f - a**2*c**2*e - 3*a**2*c**2*f**2 + 3*a**2*c*d**2*e - 3*a**2*c*d*e*f + 8*a**2*c*e**2 + 6*a**2*c*e*f**2 + a**2*d*e**2*f + 3*a**2*e**3 + 4*a**2*e**2*f**2 + a*b**3*c*e - a*b**2*d*e**2 - 5*a*b*c**3 - 2*a*b*c**2*e + 3*a*b*c**2*f**2 - 2*a*b*c*e**2 - 6*a*b*c*e*f**2 - a*b*e**3 - a*b*e**2*f**2 - a*c**3*d - 2*a*c**3*f - 11*a*c**2*d*e - 3*a*c**2*d*f**2 + 19*a*c**2*e*f + a*c**2*f**3 + 2*a*c*d*e*f**2 - a*c*e**2*f + a*c*e*f**3 - 3*a*e**3*f - b**2*c*e**2 - b**2*c*e*f**2 - b*c**2*d*e + b*c**2*e*f + b*c*d*e**2 - b*c*e**2*f - b*e**3*f + 4*c**3*d**2 + 2*c**3*d*f + 5*c**3*e - c**3*f**2 + 6*c**2*d**2*e + 2*c**2*d**2*f**2 - 2*c**2*d*e*f + 4*c**2*e**2 + 5*c**2*e*f**2 - c*d*e**2*f - 5*c*e**3 - 2*c*e**2*f**2",
  "2*a**5*b*c + 2*a**5*c*d - 2*a**5*c*f - a**4*b**2*c - a**4*b*c*d + 3*a**4*b*c*f - 2*a**4*c**2 - 2*a**4*c*d*f - 2*a**4*c*e - 5*a**3*b*c**2 + 6*a**3*b*c*e + a**3*b*c*f**2 - 2*a**3*c**2*d + 2*a**3*c**2*f + 5*a**3*c*d*e - 3*a**3*c*e*f - 6*a**2*b**2*c*e - a**2*b*c**2*d - 9*a**2*b*c**2*f - 7*a**2*b*c*d*e + 18*a**2*b*c*e*f + a**2*b*c*f**3 + 6*a**2*c**3 - 5*a**2*c**2*d**2 + 10*a**2*c**2*d*f - 2*a**2*c**2*e - a**2*c**2*f**2 - 3*a**2*c*d*e*f - 5*a**2*c*e**2 - 2*a**2*c*e*f**2 - a*b**3*c*e + 6*a*b*c**3 - 2*a*b*c**2*e - 4*a*b*c**2*f**2 + 5*a*b*c*e**2 + 7*a*b*c*e*f**2 + 6*a*c**3*d + 5*a*c**2*d*e + 5*a*c**2*d*f**2 - 8*a*c**2*e*f - a*c**2*f**3 - 2*a*c*d*e*f**2 + 3*a*c*e**2*f - a*c*e*f**3 + b**2*c*e**2 + b**2*c*e*f**2 + b*c**2*d*e - b*c**2*e*f - b*c*d*e**2 + b*c*e**2*f - 5*c**3*d**2 - 2*c**3*d*f - 6*c**3*e + c**3*f**2 - 2*c**2*d**2*e - 2*c**2*d**2*f**2 + c**2*d*e*f + 2*c**2*e**2 - 5*c**2*e*f**2 + c*e**3 + 2*c*e**2*f**2",
  "-a**4*b*c*f - a**4*c*d*f + a**4*c*f**2 - a**3*b*c*f**2 + a**3*c**2*f + a**3*c*d*f**2 + a**3*c*e*f - a**2*b**2*c**2 - a**2*b**2*c*e - 2*a**2*b*c**2*d - 2*a**2*b*c*d*e + 3*a**2*b*c*e*f + 2*a**2*c**3 - 3*a**2*c**2*d**2 + 4*a**2*c**2*d*f - a**2*c**2*e - a**2*c**2*f**2 - a**2*c*e*f**2 + 2*a*b*c**3 + a*b*c**2*e + 4*a*c**3*d - 3*a*c**3*f - a*c**2*e*f + a*c*e**2*f - 2*c**3*d**2 - 2*c**3*e - c**2*d**2*e + c*e**3",
  "-6*a**4*b*c - 5*a**4*b*e - 6*a**4*c*d + 6*a**4*c*f - 5*a**4*d*e + 5*a**4*e*f + 4*a**3*b**2*c + 4*a**3*b**2*e + 5*a**3*b*c*d - 10*a**3*b*c*f + 7*a**3*b*d*e - 14*a**3*b*e*f + 6*a**3*c**2 + a**3*c*d**2 + 5*a**3*c*d*f + 11*a**3*c*e + 3*a**3*d**2*e - 3*a**3*d*e*f + 5*a**3*e**2 + 5*a**3*e*f**2 + 5*a**2*b*c**2 - 10*a**2*b*c*e - 3*a**2*b*c*f**2 + 2*a**2*b*e**2 - 6*a**2*b*e*f**2 - 4*a**2*c**2*d + 3*a**2*c**2*f - 16*a**2*c*d*e - 2*a**2*c*d*f**2 + 11*a**2*c*e*f + a**2*c*f**3 - 3*a**2*d**2*e*f + 3*a**2*d*e**2 + 5*a**2*d*e*f**2 - 6*a**2*e**2*f - a*b**4*e - a*b**2*c**2 + 5*a*b**2*c*e - 2*a*b**2*e**2 - 3*a*b*c**2*d + 3*a*b*c**2*f + 4*a*b*c*d*e - 13*a*b*c*e*f - a*b*c*f**3 - 5*a*b*d*e**2 + 9*a*b*e**2*f - a*b*e*f**3 - 3*a*c**3 - 10*a*c**2*d*f + 7*a*c**2*e + 6*a*c**2*f**2 + a*c*d**2*e + 9*a*c*d*e*f + a*c*e**2 - 2*a*c*e*f**2 - 3*a*d*e**2*f - 6*a*e**3 - 5*a*e**2*f**2 + b**3*e**2 + b**3*e*f**2 + b**2*c*d*e - b**2*c*e*f - b**2*d*e**2 + b**2*e**2*f + b*c**2*e + b*c**2*f**2 - 5*b*c*e**2 - 5*b*c*e*f**2 + 2*b*e**3 + 2*b*e**2*f**2 + 2*c**3*d - 2*c**3*f + 5*c**2*d**2*f - 6*c**2*d*e - 2*c**2*d*f**2 + 12*c**2*e*f - 6*c*d**2*e*f + 3*c*d*e**2 + 2*c*d*e*f**2 - 18*c*e**2*f + 6*e**3*f",
  "-2*a**4*b*c - 2*a**4*c*d + 2*a**4*c*f + a**3*b**2*c + a**3*b*c*d - 5*a**3*b*c*f + 2*a**3*c**2 + 2*a**3*c*e + 2*a**3*c*f**2 + 2*a**2*b*c**2 - 2*a**2*b*c*e - 4*a**2*b*c*f**2 - a**2*c**2*d + 3*a**2*c**2*f - a**2*c*d*e + a**2*c*d*f**2 + a**2*c*e*f + a**2*c*f**3 + a*b**2*c*e - a*b*c**2*d + 2*a*b*c**2*f - 3*a*b*c*e*f - 2*a*b*c*f**3 + a*c**3 - a*c**2*d**2 - a*c**2*d*f - a*c**2*e + 2*a*c**2*f**2 + a*c*d*e*f + a*c*d*f**3 + a*c*e**2 - a*c*e*f**2 - b*c*e**2 - b*c*e*f**2 - c**2*d**2*f - c**2*d*e - c**2*d*f**2 - 2*c**2*e*f + c*e**2*f",
  "a**4*b*c - 4*a**4*b*e + a**4*c*d - a**4*c*f - 4*a**4*d*e + 4*a**4*e*f + a**3*b**2*c + 3*a**3*b**2*e + 2*a**3*b*c*d + 5*a**3*b*d*e - 7*a**3*b*e*f - a**3*c**2 + a**3*c*d**2 - 2*a**3*c*d*f + 3*a**3*c*e + 2*a**3*d**2*e + 2*a**3*d*e*f + 4*a**3*e**2 + a**2*b**3*e - 3*a**2*b*c**2 - 2*a**2*b*c*e + a**2*b*c*f**2 - 3*a**2*b*e**2 - a**2*b*e*f**2 - 5*a**2*c**2*d + 3*a**2*c**2*f - 6*a**2*c*d*e - a**2*c*d*f**2 + 4*a**2*c*e*f - 2*a**2*d**2*e*f - 2*a**2*d*e**2 - 4*a**2*e**2*f + a*b*c**2*f - 2*a*b*c*d*e + 3*a*b*d*e**2 - 3*a*b*e**2*f - a*c**3 + 4*a*c**2*d**2 - a*c**2*d*f + 4*a*c**2*e + 3*a*c*d**2*e + a*c*e**2 + 2*a*d*e**2*f - b*e**3 + c**2*d*e - c*d*e**2",
  "-a**4*b*c - a**4*c*d + a**4*c*f + a**3*b**2*c + a**3*b*c*d - 3*a**3*b*c*f + a**3*c**2 + a**3*c*e + a**3*c*f**2 + a**2*b**3*c - 3*a**2*b*c*e - 2*a**2*b*c*f**2 - 2*a**2*c**2*d + 3*a**2*c**2*f - a**2*c*d*e + a**2*c*d*f**2 + a**2*c*e*f - 2*a*b*c**2*d + 3*a*b*c*d*e - 3*a*b*c*e*f + a*c**3 + a*c**2*d**2 - a*c**2*d*f + a*c*d*e*f + 2*a*c*e**2 - b*c*e**2 - c**2*d*e",
  "a**5*b + a**5*d - a**5*f - a**4*b**2 - 2*a**4*b*d + 3*a**4*b*f - a**4*c - a**4*d**2 + a**4*d*f - a**4*e - a**4*f**2 + 3*a**3*b*c + a**3*b*e + a**3*b*f**2 + 5*a**3*c*d - 5*a**3*c*f + a**3*d**2*f + a**3*d*e - a**3*d*f**2 + a**2*b**4 + 2*a**2*b*c*d + 3*a**2*b*c*f + a**2*b*d*e - a**2*b*e*f - 3*a**2*c**2 + a**2*c*d**2 - 3*a**2*c*d*f - 3*a**2*c*e - a**2*c*f**2 - a**2*d*e*f + a**2*e*f**2 + 3*a*b**2*d*e - 7*a*b*c**2 - 2*a*b*c*e + 4*a*b*c*f**2 - 3*a*c**2*d - a*c**2*f - 3*a*c*d*e - 2*a*c*d*f**2 + 4*a*c*e*f - b**2*e**2 - b*c*d*e + 2*b*c*e*f + 3*b*d*e**2 + 4*c**2*d**2 + 2*c**2*d*f + 6*c**2*e + 3*c*d**2*e - c*e**2",
  "-3*a**5*b - 3*a**5*d + 3*a**5*f + 4*a**4*b**2 + 7*a**4*b*d - 8*a**4*b*f + 3*a**4*c + 3*a**4*d**2 - a**4*d*f + 3*a**4*e + a**4*f**2 + a**3*b**3 - 4*a**3*b*c - 2*a**3*b*d**2 - 5*a**3*b*e - a**3*b*f**2 - 9*a**3*c*d + 7*a**3*c*f - a**3*d**3 - 2*a**3*d**2*f - 4*a**3*d*e + a**3*d*f**2 - a**3*e*f - a**2*b**2*c - 4*a**2*b*c*d + a**2*b*c*f + 3*a**2*b*d*e - 2*a**2*b*e*f + 2*a**2*c**2 + 3*a**2*c*d**2 + 2*a**2*c*d*f + 4*a**2*c*e - a**2*c*f**2 + a**2*d**3*f + a**2*d**2*e + 4*a**2*d*e*f + a**2*e**2 - a**2*e*f**2 + 2*a*b*c**2 - a*b*e**2 + 4*a*c**2*d - 3*a*c**2*f - 3*a*c*d*e + a*c*e*f - a*d**2*e*f - a*e**2*f - 2*c**2*d**2 - 2*c**2*e + c*e**2",
  "2*a**5*b + 2*a**5*d - 2*a**5*f - a**4*b**2 + 3*a**4*b*f - 2*a**4*c + a**4*d**2 - 3*a**4*d*f - 2*a**4*e - 2*a**3*b*c + 4*a**3*b*e + a**3*b*f**2 - a**3*c*f - 2*a**3*d**2*f + 2*a**3*d*e + a**3*d*f**2 - a**3*e*f - 2*a**2*b**2*c - 2*a**2*b**2*e - 4*a**2*b*c*d + 3*a**2*b*c*f - 2*a**2*b*d*e + 7*a**2*b*e*f + a**2*c**2 - 2*a**2*c*d**2 + 7*a**2*c*d*f - 2*a**2*c*e - 3*a**2*c*f**2 + a**2*d**2*f**2 - a**2*d*e*f - 3*a**2*e**2 + a*b**2*d*e + 3*a*b*c**2 - 2*a*b*c*e + 2*a*b*e**2 + 2*a*b*e*f**2 + 7*a*c**2*d - 5*a*c**2*f + a*c*d*e - 2*a*c*e*f - a*d*e*f**2 + 3*a*e**2*f + b*e**2*f - 3*c**2*d**2 - 3*c**2*e + c*d*e*f + 3*c*e**2",
  "-a**5*b - a**5*d + a**5*f + a**4*b**2 + 2*a**4*b*d - 3*a**4*b*f + a**4*c + a**4*d**2 - a**4*d*f + a**4*e + a**4*f**2 - 3*a**3*b*c + 4*a**3*b*e - 2*a**3*b*f**2 - 5*a**3*c*d + 5*a**3*c*f - a**3*d**2*f + 4*a**3*d*e - 5*a**3*e*f + a**3*f**3 - 4*a**2*b**2*e - 2*a**2*b*c*d - 5*a**2*b*c*f - 5*a**2*b*d*e + 12*a**2*b*e*f - a**2*b*f**3 + 4*a**2*c**2 - 3*a**2*c*d**2 + 5*a**2*c*d*f - 2*a**2*c*e + 2*a**2*c*f**2 - 2*a**2*d*e*f + a**2*d*f**3 - 5*a**2*e**2 - 2*a**2*e*f**2 - a*b**3*e + 5*a*b*c**2 - 3*a*b*c*e - 4*a*b*c*f**2 + 4*a*b*e**2 + 6*a*b*e*f**2 + 5*a*c**2*d + a*c**2*f + 4*a*c*d*e + 4*a*c*d*f**2 - 7*a*c*e*f - a*c*f**3 - 2*a*d*e*f**2 + 3*a*e**2*f - a*e*f**3 + b**2*e**2 + b**2*e*f**2 + b*c*d*e - b*c*e*f - b*d*e**2 + b*e**2*f - 4*c**2*d**2 - 2*c**2*d*f - 5*c**2*e + c**2*f**2 - c*d**2*e - 2*c*d**2*f**2 + c*d*e*f + 3*c*e**2 - 5*c*e*f**2 + 2*e**2*f**2",
  "2*a**3*b*c + 2*a**3*c*d - 2*a**3*c*f - a**2*b**2*c - a**2*b*c*d + 4*a**2*b*c*f - 2*a**2*c**2 - a**2*c*d*f - 2*a**2*c*e - a**2*c*f**2 + a*b**2*c*d - 3*a*b*c**2 + 2*a*b*c*e + 2*a*b*c*f**2 + a*c**2*d - 2*a*c**2*f - a*c*d*f**2 + a*c*e*f + b*c*e*f + c**2*d**2 + c**2*d*f + 2*c**2*e - c*e**2",
  "-a**4*b - a**4*d + a**4*f + a**3*b**2 + 2*a**3*b*d - 3*a**3*b*f + a**3*c + a**3*d**2 - a**3*d*f + a**3*e + a**3*f**2 - 2*a**2*b*c + a**2*b*e - a**2*b*f**2 - 4*a**2*c*d + 4*a**2*c*f - a**2*d**2*f + a**2*d*e + a**2*d*f**2 - 2*a**2*e*f + a*b**3*d - a*b**2*c + a*b*c*d - 2*a*b*c*f - 2*a*b*d*e + 4*a*b*e*f + 3*a*c**2 + 3*a*c*d*f - a*c*f**2 - a*d*e*f - 2*a*e**2 - a*e*f**2 + b**2*e*f - c**2*d + c**2*f - 2*c*d**2*f - 5*c*e*f + 2*e**2*f",
  "a**3*b*c + a**3*c*d - a**3*c*f - a**2*b**2*c - 2*a**2*b*c*d + 2*a**2*b*c*f - a**2*c**2 - a**2*c*d**2 - a**2*c*e + a*b*c**2 + 3*a*c**2*d - 2*a*c**2*f + a*c*d**2*f + 2*a*c*e*f - c**2*d**2 - c**2*e + c*e**2",
  "a**3*b**2 + 2*a**3*b*d - a**3*b*f + a**3*d**2 - a**3*d*f + a**2*b**3 + a**2*b**2*d - 4*a**2*b*c - a**2*b*e - 4*a**2*c*d + 3*a**2*c*f - a**2*d**2*f - a**2*d*e - 2*a*b*c*d + 3*a*b*d*e - 2*a*b*e*f + a*c**2 + 3*a*c*d**2 + 3*a*c*e + a*d*e*f - b*e**2 - c*d*e",
  "a**2*b*c + a**2*c*d - a**2*c*f - a*b**2*e - a*b*c*d + a*b*c*f - a*b*d*e + a*b*e*f - a*c**2 - a*c*d**2 - a*c*e + b*d**2*e + b*e**2 + c*d**3 + 2*c*d*e",
  "a**2*b*c + a**2*c*d - a**2*c*f - a*b**2*c - a*b*c*d + 2*a*b*c*f - a*c**2 - a*c*d*f - a*c*e + b*c*d**2 + b*c*e + c*d*e",
  "-a**3*b - a**3*d + a**3*f - a**2*b*f + a**2*c + a**2*d*f + a**2*e - a*b**3 - a*b**2*d + 3*a*b*c + a*c*d - a*c*f - a*e*f + b**2*d**2 + b**2*e - b*d*e - 2*c*d**2 - 2*c*e",
  "a**3*b + a**3*d - a**3*f + a**2*b*f - a**2*c - a**2*d*f - a**2*e + a*b**2*f - 2*a*b*c + a*e*f + b*d*e + c*d**2 + c*e",
  "a**2*b + a**2*d - a**2*f - a*b**2 - a*b*d + 2*a*b*f - a*c - a*d*f - a*e + b*d*f + b*e + c*d - c*f + e*f"
]

==> anc/conductor/certificates/root_end1.json <==
[
  "a*b*f",
  "a*b**2 + a*b*d",
  "-a*b - a*d + a*f + d*f",
  "v"
]

==> anc/conductor/certificates/root_extension1.json <==
[
  "-2*a**4*b + 2*a**4*d - 2*a**4*f + 5*a**3*b**2 + 7*a**3*b*f - 3*a**3*b*v + a**3*d**2 - 3*a**3*d*f + a**3*d*v + a**3*f*v + 2*a**3*h - 2*a**2*b**3 - 7*a**2*b**2*f + 3*a**2*b**2*v - a**2*b*f**2 - a**2*d**2*f - 3*a**2*d*h + a**2*f*h - 3*a**2*h*v + a*b**3*f - 3*a*b**2*h - 3*a*b*f*h + 4*a*b*h*v - a*d**2*h + 4*a*d*f*h - a*d*h*v + a*f**2*h - 2*a*h**2 - b*d*f*h + d**2*f*h + f*h**2 + 2*h**2*v",
  "2*a**3*b - 2*a**3*d + 2*a**3*f - 4*a**2*b**2 - 6*a**2*b*f + 3*a**2*b*v - 2*a**2*d**2 + 4*a**2*d*f - a**2*d*v - a**2*f*v - 2*a**2*h + a*b**3 + 5*a*b**2*f - 2*a*b**2*v + a*b*f**2 + 2*a*b*h - a*d**3 + 3*a*d**2*f - a*d**2*v + a*d*h + 3*a*h*v - b*h*v + d**3*f - 2*d*f*h + d*h*v - 3*f*h*v",
  "-a*b*h + a*d*h - a*f*h + b**2*d*v + b*d**2*v - 2*b*d*h + b*f*h - b*h*v - d*f*h + f*h*v + h**2",
  "-2*a**3*b + 2*a**3*d - 2*a**3*f + 5*a**2*b**2 + 7*a**2*b*f - 3*a**2*b*v + a**2*d**2 - 3*a**2*d*f + a**2*d*v + a**2*f*v + 2*a**2*h - 2*a*b**3 - 7*a*b**2*f + 3*a*b**2*v - a*b*f**2 - 2*a*b*h - a*d**2*f - a*d*h - a*f*h - 3*a*h*v + b*d**2*f + 2*b*h*v + d*f*h - d*h*v + f**2*h + 2*f*h*v",
  "-a**2*b + a**2*d - a**2*f + a*b**2 + 3*a*b*f - 2*a*b*v + a*d**2 - a*d*f + a*d*v - a*f**2 + a*h - d**2*f - d*f**2 + f**2*v - h*v",
  "-a**2*b + a**2*d - a**2*f + a*b**2 + a*b*f - a*b*v + a*d**2 - 2*a*d*f + a*f*v + a*h - d**2*f + d*f*v - h*v",
  "a**2*b - a**2*d + a**2*f - 2*a*b**2 - 2*a*b*f + a*b*v + a*d*f - a*f*v - a*h - b*d*f + b*f*v + f*h + h*v",
  "a*b**2 + a*b*d - h*v",
  "-a*b - a*d + a*f + d*f - f*v + v**2"
]

==> anc/conductor/certificates/root_jacobian.json <==
{
  "variables": [
    "v",
    "f",
    "d",
    "b",
    "a"
  ],
  "equations": [
    "a*b + a*d - a*f - d*f + f*v - v**2",
    "a*b*(-f + 2*v) - v**3"
  ],
  "minors": [
    "2*a**2*b + 2*a*b*d - a*b*f - 3*a*v**2 - 3*d*v**2 + 3*v**3",
    "-2*a**2*b + 2*a*b*f + 3*a*v**2 - 3*f*v**2",
    "-2*a**2*b - a*f**2 + 4*a*f*v - a*v**2",
    "-2*a*b**2 - 2*a*b*d + 2*a*b*f - b*f**2 + 4*b*f*v - b*v**2 + 3*d*v**2 - 3*f*v**2",
    "a**2*b - a*b*f",
    "a**2*b + a**2*f - 2*a**2*v + a*d*f - 2*a*d*v - a*f*v + 2*a*v**2",
    "a*b**2 + a*b*d - 2*a*b*v + b*d*f - 2*b*d*v - b*f*v + 2*b*v**2",
    "-a**2*f + 2*a**2*v + a*f**2 - 2*a*f*v",
    "-a*b*f + 2*a*b*v + b*f**2 - 2*b*f*v",
    "a*d*f - 2*a*d*v - a*f**2 + 2*a*f*v"
  ],
  "basis": [
    "-2*a**4*b - a**4*d + 2*a**4*v + a**3*d**2",
    "a**3*b + 2*a**3*d - 4*a**3*v + a*b**2*v",
    "a**3*d - 2*a**3*v + a*b**2*d",
    "a**3*d - 2*a**3*v + a**2*b*v",
    "-a**3*b + a**2*b*d",
    "a**3*d - 2*a**3*v + a**2*b**2",
    "-a**3*d + a**3*f",
    "a**2*b + a**2*d - 2*a**2*v - d*f**2 + f**2*v",
    "-a**2*b - a**2*d/2 + 3*a**2*f/2 - 2*a**2*v + a*b*v + d*f*v",
    "a**2*b/3 + a**2*d/2 + 5*a**2*f/2 - 6*a**2*v - a*b*d/3 + 3*a*b*v - a*d**2 + d**2*f",
    "6*a**2*f - 12*a**2*v - 3*a*b**2 - a*b*d + 8*a*b*v + b*d*f + b*f*v",
    "-a**2*b + 12*a**2*f - 24*a**2*v - 6*a*b**2 - 2*a*b*d + 18*a*b*v + 2*b*d*f + b*f**2",
    "a**2*b + 3*a**2*f - 6*a**2*v - 3*a*b**2 - 2*a*b*d + 5*a*b*v + b*d*f + b*d*v",
    "-a**2*b + a*f*v",
    "-2*a**2*b - a**2*f + 2*a**2*v + a*f**2",
    "-a**2*b - a**2*d/2 + a**2*f/2 + a*d*v",
    "-2*a**2*b - a**2*d + 2*a**2*v + a*d*f",
    "-a**2*b + a*b*f",
    "-a*b - a*d + a*f + d*f - f*v + v**2"
  ]
}

==> anc/conductor/certificates/root_multiplication_h.json <==
{
  "A": "a**2*b - a**2*d + a**2*f + a*b*d - a*b*f + a*b*v - a*d**2 + 2*a*d*f - a*f*v + d**2*f - d*f*v",
  "F": "a*b**2 + a*b*f - a*d**2 + a*d*f + b*d*f - b*f*v + d**2*f - d*f*v",
  "V": "a*b**2 + a*b*d"
}

==> anc/conductor/certificates/root_singular_certificate.json <==
{
  "primes": [
    [
      "a",
      "f",
      "v"
    ],
    [
      "b",
      "d",
      "f",
      "v"
    ],
    [
      "a",
      "b",
      "d",
      "v"
    ],
    [
      "-a + b",
      "-a + d",
      "-a + f",
      "-a + v"
    ]
  ],
  "radical_generators": [
    "-a**2*b + a*b**2",
    "-a*b + v**2",
    "-a*b + f*v",
    "-a*b + d*v",
    "-a*b + d*f",
    "-a*b + b*v",
    "-a*b + b*f",
    "-a*b + a*v",
    "-a*b + a*f",
    "-a*b + a*d"
  ],
  "powers": [
    [
      "-a**2*b + a*b**2",
      2
    ],
    [
      "-a*b + v**2",
      2
    ],
    [
      "-a*b + f*v",
      2
    ],
    [
      "-a*b + d*v",
      3
    ],
    [
      "-a*b + d*f",
      3
    ],
    [
      "-a*b + b*v",
      3
    ],
    [
      "-a*b + b*f",
      3
    ],
    [
      "-a*b + a*v",
      2
    ],
    [
      "-a*b + a*f",
      2
    ],
    [
      "-a*b + a*d",
      3
    ]
  ]
}

==> anc/conductor/certificates/split_ann_h.json <==
[
  "-a*d + a*f + d*f",
  "b*f",
  "a*b",
  "e",
  "c"
]

==> anc/conductor/certificates/split_ann_la.json <==
[
  "e",
  "c",
  "d",
  "b",
  "f"
]

==> anc/conductor/certificates/split_ann_lb.json <==
[
  "e",
  "c",
  "d",
  "f",
  "a"
]

==> anc/conductor/certificates/split_generator_h.json <==
[
  "2*a**2*b**2*c**2 - 4*a**2*b**2*c*e + 2*a**2*b**2*e**2 + 26*a**2*b*d*e**2/27 + 337*a**2*c**3/27 - 391*a**2*c**2*e/27 - 4*a**2*c**2*f**2 + 26*a**2*c*d**2*e/27 + 80*a**2*c*e**2/27 - 8018*a*b*c**2*e/9 + 68*a*b*e**3/9 - 8018*a*c**3*d/9 + 45533*a*c**3*f/108 + 591*a*c**2*e*f/4 + 68*a*c*d*e**2/9 - 8*a*c*e**2*f"
]

==> anc/conductor/certificates/split_generator_h_clean.json <==
[
  "2*a**2*b**2*c**2 - 4*a**2*b**2*c*e + 2*a**2*b**2*e**2 + 26*a**2*b*d*e**2/27 + 337*a**2*c**3/27 - 391*a**2*c**2*e/27 - 4*a**2*c**2*f**2 + 26*a**2*c*d**2*e/27 + 80*a**2*c*e**2/27 + 68*a*b*e**3/9 - 1141*a*c**3*f/216 + 3851*a*c**2*e*f/216 + 68*a*c*d*e**2/9 - 8*a*c*e**2*f"
]

==> anc/conductor/certificates/split_generator_la.json <==
[
  "-168*a*b*c**2*e - 168*a*c**3*d + 84*a*c**3*f + 28*a*c**2*e*f"
]

==> anc/conductor/certificates/split_generator_lb.json <==
[
  "336*a*b*c**2*e/5 + 336*a*c**3*d/5 - 161*a*c**3*f/5 - 49*a*c**2*e*f/5"
]

==> anc/conductor/certificates/split_generator_v.json <==
[
  "-14*a**2*c**3 + 18*a**2*c**2*e + 4*a**2*c**2*f**2 - 4*a**2*c*e**2 - 284*a*b*c**2*e - 284*a*c**3*d + 142*a*c**3*f + 62*a*c**2*e*f + 4*a*c**2*f**3 + 4*a*c*e**2*f"
]

==> anc/conductor/code/algebra.py <==
import sympy as s, json
from pathlib import Path
P=Path(__file__).resolve().parents[1]/'certificates';a,b,c,d,e,f=s.symbols('a b c d e f');vs=(e,c,d,b,f,a)
g=a*(b+d-f)-d*f;H=b*e-b*g+c*d-c*f;T=b*d-c+e;U=b*H+(f-d)*(b*e+c*d)-c*(e-g);E=a*(c+e-g-b*f)-H-e*f
I=[E,a*(a-f)*U,a*(a-f)*T*H]
C=s.Matrix([[0,0,H],[1,0,g],[0,1,f]]);M=a*(H*s.eye(3)+(c-b*f)*C+b*C**2);tr=[s.expand(s.trace(M*C**j)) for j in range(3)];J=I+tr
Y=a*(b+d-f)+b*d-c-d*d
KK=c*c-b*f*c-b*b*g;W=(e-g)**2-f*(f-d)*(e-g)-g*(f-d)**2
Ps=[[a,E],[a-f,E],[T,c-b*b,E],[T,Y,E],[b,c,E],[d-f,e-g,E],[E,H,U,KK,W]]
def gb(pol):return s.groebner([s.expand(p) for p in pol],*vs,order='grevlex',domain=s.QQ)
def eo(m):return(m[0],sum(m[1:]),tuple(-x for x in m[:0:-1]))
def inter(I,J):
 t=s.Dummy('t');G=s.groebner([t*x for x in I]+[(1-t)*x for x in J],t,*vs,order=eo,domain=s.QQ)
 return [x.as_expr()for x in G.polys if not x.as_expr().has(t)]
def colon(I,h):
 pol=[]
 for x in inter(I,[h]):
  q,r=s.div(x,h,*vs);assert r==0;pol.append(q)
 return [p.as_expr() for p in gb(pol).polys]
def same(I,J):
 G=gb(I);F=gb(J)
 return all(s.expand(G.reduce(s.expand(x))[1])==0 for x in J) and all(s.expand(F.reduce(s.expand(x))[1])==0 for x in I)
def load(fn):return list(map(s.sympify,json.loads((P/fn).read_text())))
def save(fn,x):return (P/fn).write_text(json.dumps(list(map(str,x)),indent=2))


==> anc/conductor/code/verify_canonical_ideal.py <==
import sympy as s,json
from pathlib import Path
p=Path(__file__).resolve().parents[1]
a,b,d,f,t=s.symbols('a b d f t');vs=(a,b,d,f);R=[a*b,b*f,a*d-a*f-d*f]
def gb(I):return s.groebner(I,*vs,order='grevlex',domain=s.QQ)
def eo(m):return(m[0],sum(m[1:]),tuple(-x for x in m[:0:-1]))
def inter(I,J):
 G=s.groebner([t*x for x in I]+[(1-t)*x for x in J],t,*vs,order=eo,domain=s.QQ);return[x.as_expr()for x in G.polys if not x.as_expr().has(t)]
def colon(I,h):
 if h==0:return [s.Integer(1)]
 out=[]
 for x in inter(I,[h]):
  q,r=s.div(x,h,*vs);assert r==0;out.append(q)
 return[x.as_expr()for x in gb(out).polys]
L=colon(R+[d],f);BB=[s.Integer(1)]
for h in L:BB=inter(BB,colon(R+[d],h))
G,F=gb(BB),gb(R+[d,f]);assert all(G.reduce(x)[1]==0 for x in R+[d,f]);assert all(F.reduce(x)[1]==0 for x in BB)
print('dual numerator:',L);print('bidual:',BB);print('REFLEXIVITY EXACT')
(p/'certificates/canonical_ideal_dual.json').write_text(json.dumps({'dual_numerator':list(map(str,L)),'bidual':list(map(str,BB))},indent=2))


==> anc/conductor/code/verify_complete.py <==
#!/usr/bin/env python3
"""Exact QQ checks. --full reconstructs every expensive support/conductor intersection.
The source chart and seven-prime decomposition are inherited explicit inputs.
No random sampling, floating point, or external CAS is used.
"""
from algebra import *
import argparse,time,sys,platform,itertools,hashlib
args=argparse.ArgumentParser();args.add_argument('--full',action='store_true');opt=args.parse_args()
start=time.time();records=[]
def ok(name):
 records.append(name);print(f'{len(records):02d} PASS {name} [{time.time()-start:.2f}s]',flush=True)
def ngb(I,x):return s.groebner([s.expand(p)for p in I],*x,order='grevlex',domain=s.QQ)
def ninter(I,J,x):
 t=s.Dummy('t');G=s.groebner([t*p for p in I]+[(1-t)*p for p in J],t,*x,order=eo,domain=s.QQ)
 return[p.as_expr()for p in G.polys if not p.as_expr().has(t)]
def ncolon(I,h,x):
 out=[]
 for p in ninter(I,[h],x):
  q,r=s.div(p,h,*x);assert r==0;out.append(q)
 return[p.as_expr()for p in ngb(out,x).polys]
def nsame(I,J,x):
 G,F=ngb(I,x),ngb(J,x)
 return all(G.reduce(s.expand(p))[1]==0 for p in J) and all(F.reduce(s.expand(p))[1]==0 for p in I)
print('Python',platform.python_version(),'SymPy',s.__version__,'mode',('FULL' if opt.full else 'CERTIFICATE'),flush=True)
GI,GJ=gb(I),gb(J)
assert all(GI.reduce(s.expand(p))[1]==0 for p in M*(C**4-M))
assert s.expand(C.charpoly().as_expr().subs(C.charpoly().gen,s.Symbol('t'))-(s.Symbol('t')**3-f*s.Symbol('t')**2-g*s.Symbol('t')-H))==0
ok('companion and support identities')
v,h,t=s.symbols('v h t');rx=(v,f,d,b,a)
F1=a*b+a*d-a*f-d*f+f*v-v*v;F2=a*b*(2*v-f)-v**3;RB=[F1,F2]
# Recompute the exact graph of B[v,h] in the fraction field; saturation is essential.
ngraph=s.groebner(RB+[v*h-a*b*(b+d),1-t*v],t,h,*rx,order=eo,domain=s.QQ)
root=[p.as_expr()for p in ngraph.polys if not p.as_expr().has(t)]
assert nsame(root,load('root_extension1.json'),(h,)+rx)
ok('saturated graph of both integral roots')
L=RB+[v*a,v*f,v*v];endnum=ncolon(L,a,rx)
for x in [f,v]:endnum=ninter(endnum,ncolon(L,x,rx),rx)
assert nsame(endnum,RB+[v,a*b*(b+d)],rx)
ok('End ideal colon: (v*j:j)=(v,ab(b+d))')
annh=ncolon(RB+[v],a*b*(b+d),rx)
assert nsame(annh,RB+[a,f,v],rx)
ok('second normalization quotient has annihilator (a,f,v)')
GR=ngb(root,(h,)+rx)
cc=a*b-a*d+a*f+2*b*d-b*f+d*f
assert GR.reduce(s.expand(h*h-(cc+(b-f)*v)*h+b*d*(b+d)*v))[1]==0
ok('monic multiplication relation for h')
# Singular locus radical certificate, including explicit power bounds.
jac=s.Matrix([[s.diff(p,x)for x in rx]for p in RB]);minor=[jac[:,[i,j]].det()for i in range(5)for j in range(i+1,5)]
js=ngb(RB+minor,rx);cs=json.loads((P/'root_singular_certificate.json').read_text())
rad=[s.sympify(x)for x in cs['radical_generators']];rg=ngb(rad,rx)
# Identify the radical candidate with the four stated prime ideals, rather
# than assuming that its stored generators have the claimed decomposition.
singular_primes=[[s.sympify(q)for q in row]for row in cs['primes']]
assert singular_primes==[[a,f,v],[b,d,f,v],[a,b,d,v],[b-a,d-a,f-a,v-a]]
singular_intersection=singular_primes[0]
for pp in singular_primes[1:]:
 singular_intersection=ninter(singular_intersection,pp,rx)
assert nsame(singular_intersection,rad,rx)
assert set(rad)=={s.sympify(q)for q,n in cs['powers']}
assert all(isinstance(n,int) and 1<=n<=3 for q,n in cs['powers'])
assert all(rg.reduce(s.expand(x))[1]==0 for x in RB+minor)
for p,n in cs['powers']: assert js.reduce(s.expand(s.sympify(p)**n))[1]==0
ok('unique codimension-one singular locus and lower-dimensional loci')
# Eliminate h,v in the graph, both before and after support v^4.
def root_contract(extra):
 def elimorder(m):return(m[0]+m[1],m[0],sum(m[2:]),tuple(-x for x in m[:1:-1]))
 Q=s.groebner(root+[c-b*v,e-v*v+d*v]+extra,h,v,*vs,order=elimorder,domain=s.QQ)
 return [p.as_expr()for p in Q.polys if not p.as_expr().has(h,v)]
assert same(root_contract([]),Ps[6])
assert same(root_contract([v**4]),load('norm_support_4.json'))
for j in range(3):assert GR.reduce(s.expand(tr[j].subs({c:b*v,e:v*v-d*v})-v**(4+j)))[1]==0
ok('normalization contraction and exact normalized support (v^4)')
Av=colon(Ps[6]+[b],c)
assert same(Av,[b,c,d-f,e+f*f,f**3])
ok('first normalization quotient: k[a,f]/(f^3)')
mp=json.loads((P/'root_multiplication_h.json').read_text());Aexpr=s.sympify(mp['A']);Fexpr=s.sympify(mp['F'])
assert GR.reduce(s.expand(a*h-Aexpr))[1]==GR.reduce(s.expand(f*h-Fexpr))[1]==0
for expr,expected in [(Aexpr,-f*(a+f)),(Fexpr,-f*f)]:
 co=s.Poly(expr,v).coeff_monomial(v);assert gb(Av).reduce(s.expand(co-expected))[1]==0
ok('nonsplit internal-defect multiplication coefficients')
AA=a*(a-f);mid=[E,U,T*H]
D4=(d-f)*H-(d-f)**2*e+(d-f)*d*(e-g)+(e-g)**2
K0=b*b*e+b*c*d-c*c
extras={2:H*Y,3:H*(c-b*b),4:T*D4,5:T*K0}
for i,x in extras.items(): assert same(mid+[x],load(f'residual_mid_{i}.json'))
ok('four short residual/linkage presentations')
if opt.full:
 # Factor the inherited prime decomposition before intersecting; no radical is used.
 assert same(inter(Ps[2],Ps[3]),[E,T,U])
 assert same(inter(inter(Ps[4],Ps[5]),Ps[6]),[E,H,U])
 short_residuals={0:[E,(a-f)*U,(a-f)*T*H],1:[E,a*U,a*T*H]}
 for i,div in [(0,a),(1,a-f)]:
  rr=colon(I,div)
  assert same(rr,short_residuals[i])
  assert same(rr,load(f'residual_fast_{i}.json'))
  ok(f'recomputed residual ideal for component {i} by a prime-isolating colon')
 groups={2:([E,H,U],Ps[3]),3:([E,H,U],Ps[2]),4:([E,T,U],Ps[5],Ps[6]),5:([E,T,U],Ps[4],Ps[6])}
 for i,parts in groups.items():
  rr=parts[0]
  for Q in parts[1:]:rr=inter(rr,Q)
  # This bridge also justifies the short conductor generators used below
  # to accelerate reduction modulo J without changing the ideal.
  assert same(rr,mid+[extras[i]])
  rr=[E]+[AA*x for x in rr]
  assert same(rr,load(f'residual_fast_{i}.json'))
  ok(f'recomputed entire residual ideal for component {i} after exact factorization')
 rm=inter(inter([E,T,U],Ps[4]),Ps[5]);assert same(rm,load('residual_mid_6.json'))
 cv=colon([b*x for x in rm]+Ps[6],c)
 ch=colon([c*x for x in rm]+Ps[6],a*b*b*(b+d))
 assert same(cv,load('residual_mid6_v.json')) and same(ch,load('residual_mid6_h.json'))
 cond6=inter(inter(rm,cv),ch);assert same(cond6,load('conductor6_mid.json'))
 ok('recomputed seventh supported conductor, including both multiplier tests')
else:
 cond6=load('conductor6_mid.json')
 assert same(cond6,inter(inter(load('residual_mid_6.json'),load('residual_mid6_v.json')),load('residual_mid6_h.json')))
 ok('seventh conductor certificate intersection')
cgens=[E]+[AA*x for x in cond6]+sum([load(f'residual_fast_{i}.json')for i in range(6)],[])
assert same(cgens,load('full_conductor.json'))
ok('full conductor from seven supported factors')
L6=load('norm_support_4.json')
if opt.full:
 nr=Ps[0]+tr
 for j in [1,4,5,2,3]:nr=inter(nr,Ps[j]+tr)
 nr=inter(nr,L6);assert same(nr,load('norm_support_inter_6.json'))
 ok('recomputed all seven normalized-support intersections')
else:nr=load('norm_support_inter_6.json')
assert same(nr,J+load('normalization_kernel_min.json'))
ok('complete normalization-support kernel certificate')
# First reduce the same exact conductor ideal modulo J. This changes no ideal,
# but avoids feeding hundreds of redundant equations to the intersection.
cn=[E,a*U,f*U,a*T*H,f*T*H]+[AA*x for x in extras.values()]
gn=gb(J+cn)
rems=list(dict.fromkeys(s.expand(gn.reduce(x)[1])for x in load('full_conductor.json')))
gca=gb([x.as_expr()for x in gn.polys]+[x for x in rems if x!=0])
actual=inter([x.as_expr()for x in gca.polys],nr);ks=load('full_kernel_min.json')
assert same(actual,J+ks)
ok('actual conductor correction, not only normalization kernel')
g1,g2,g3,g4=ks
hh=8*g4+2573*g1;vv=144*g3+3168*g1;la=g1-2*g2;lb=16*g2-7*g1
assert same(J+[hh,vv,la,lb],J+ks)
for p in [a*hh-(a+d)*vv,f*hh-d*vv,b*vv,c*hh,e*hh,c*vv,e*vv]:assert GJ.reduce(s.expand(p))[1]==0
ok('canonical-module generators, relations, and full span')
expect=[([c,e,a*b,b*f,a*d-a*f-d*f],hh),([b,c,e,a*d-a*f-d*f],vv),([b,c,d,e,f],la),([a,c,d,e,f],lb)]
for exp,p in expect:assert same(colon(J,p),exp)
ok('four exact annihilator ideals')
assert same(inter(J+[hh,vv],J+[la,lb]),J)
assert same(inter(J+[la],J+[lb]),J)
ok('pure-surface and both line summands split as modules')
for x in [hh,vv,la,lb]:
 for y in [hh,vv,la,lb]:assert GJ.reduce(s.expand(x*y))[1]==0
assert GJ.reduce(s.expand(a*a*la-2*a*a*c**4))[1]==0
assert GJ.reduce(s.expand(a*a*c**5))[1]==0
ok('square-zero multiplication and full nonsplitting certificate')
rho=a*d-a*f-d*f;Tideal=[c,e,a*b,b*f,rho]
assert same(Tideal,inter([b,c,e,rho],[a,c,e,f]))
Z=s.Matrix([[f,-d],[-a,a+d],[0,b]])
assert [s.expand(x)for x in s.Matrix([[d,f]])*Z.T]==[0,-rho,b*f]
assert same(Tideal+[d,f],[c,d,e,f,a*b])
ok('reduced CM support and its actual canonical ideal (d,f)')
# Independent Hilbert-series recursion on the exact leading ideals.
from functools import lru_cache
zz=s.Symbol('t');weights=(2,2,1,1,1,1)
def minimal(ms):
 ms=set(ms);return tuple(sorted(m for m in ms if not any(n!=m and all(x<=y for x,y in zip(n,m))for n in ms)))
@lru_cache(None)
def numerator(ms):
 ms=minimal(ms)
 if not ms:return s.Integer(1)
 if (0,)*6 in ms:return s.Integer(0)
 m=ms[-1];rest=ms[:-1];cols=minimal(tuple(max(x-y,0)for x,y in zip(n,m))for n in rest)
 return s.expand(numerator(rest)-zz**sum(x*y for x,y in zip(m,weights))*numerator(cols))
def series(G):
 ms=minimal(tuple(p.LM(order=G.order).exponents)for p in G.polys)
 return s.factor(numerator(ms)/s.prod(1-zz**w for w in weights))
HS=s.factor(series(GJ)-series(gb(J+ks)))
assert s.factor(HS-zz**8*(4-zz)/(1-zz)**2)==0
ok('independent weighted Hilbert series')
print('ALL PASSED',len(records),'elapsed',round(time.time()-start,2),'seconds',flush=True)
print('This checks the stated exact algebra. R1/S2, canonical duality, chart coverage and priority require the written proofs.',flush=True)


==> anc/conductor/code/verify_kernel_difference.py <==
from algebra import *
B=a*c*(15*a*c*(b+d-f)+3*b*e*f-12*c*d*f+4*c*f*f);D=a*c*c*f*(c+e);gam=load('gamma_new.json')[0]
# Connect the named generators in the text to the full normalized-support
# kernel already checked by verify_complete.py.
assert same(J+load('normalization_kernel_min.json'),J+[B,D,gam])
ks=load('full_kernel_min.json');KK=J+ks;G=gb(KK)
assert G.reduce(s.expand(D))[1]==0
assert G.reduce(s.expand(gam+(27*a+54*d)*B))[1]==0
an=colon(KK,B);print('ANN quotient',*[s.factor(x)for x in an],sep='\n',flush=True)
assert same(an,[b,c,e,d-f,f*f]);print('QUOTIENT_IS_K_AF_OVER_F2',flush=True)
save('normalization_over_conductor_ann.json',an)


==> anc/lattices/verification_output.json <==
{
  "python": "3.12.14",
  "sympy": "1.14.0",
  "verifier_sha256": "720750a1ecc01d30c1595ea835ecde729aa19968591dee96e27b2e6807c386b7",
  "record_count": 33,
  "records": [
    {
      "name": "semigroup-endpoints",
      "passed": true,
      "m": 3,
      "cutoff": 40,
      "generated_exponents": [
        8,
        14
      ],
      "lower_colength": 6,
      "upper_colength": 2,
      "window_dimension": 4,
      "visible_missing_exponent": 5
    },
    {
      "name": "semigroup-endpoints",
      "passed": true,
      "m": 4,
      "cutoff": 84,
      "generated_exponents": [
        19,
        24,
        34
      ],
      "lower_colength": 12,
      "upper_colength": 3,
      "window_dimension": 9,
      "visible_missing_exponent": 14
    },
    {
      "name": "semigroup-endpoints",
      "passed": true,
      "m": 5,
      "cutoff": 144,
      "generated_exponents": [
        34,
        41,
        48,
        62
      ],
      "lower_colength": 20,
      "upper_colength": 4,
      "window_dimension": 16,
      "visible_missing_exponent": 27
    },
    {
      "name": "semigroup-endpoints",
      "passed": true,
      "m": 6,
      "cutoff": 220,
      "generated_exponents": [
        53,
        62,
        71,
        80,
        98
      ],
      "lower_colength": 30,
      "upper_colength": 5,
      "window_dimension": 25,
      "visible_missing_exponent": 44
    },
    {
      "name": "semigroup-endpoints",
      "passed": true,
      "m": 7,
      "cutoff": 312,
      "generated_exponents": [
        76,
        87,
        98,
        109,
        120,
        142
      ],
      "lower_colength": 42,
      "upper_colength": 6,
      "window_dimension": 36,
      "visible_missing_exponent": 65
    },
    {
      "name": "semigroup-endpoints",
      "passed": true,
      "m": 8,
      "cutoff": 420,
      "generated_exponents": [
        103,
        116,
        129,
        142,
        155,
        168,
        194
      ],
      "lower_colength": 56,
      "upper_colength": 7,
      "window_dimension": 49,
      "visible_missing_exponent": 90
    },
    {
      "name": "semigroup-endpoints",
      "passed": true,
      "m": 9,
      "cutoff": 544,
      "generated_exponents": [
        134,
        149,
        164,
        179,
        194,
        209,
        224,
        254
      ],
      "lower_colength": 72,
      "upper_colength": 8,
      "window_dimension": 64,
      "visible_missing_exponent": 119
    },
    {
      "name": "semigroup-endpoints",
      "passed": true,
      "m": 10,
      "cutoff": 684,
      "generated_exponents": [
        169,
        186,
        203,
        220,
        237,
        254,
        271,
        288,
        322
      ],
      "lower_colength": 90,
      "upper_colength": 9,
      "window_dimension": 81,
      "visible_missing_exponent": 152
    },
    {
      "name": "semigroup-endpoints",
      "passed": true,
      "m": 11,
      "cutoff": 840,
      "generated_exponents": [
        208,
        227,
        246,
        265,
        284,
        303,
        322,
        341,
        360,
        398
      ],
      "lower_colength": 110,
      "upper_colength": 10,
      "window_dimension": 100,
      "visible_missing_exponent": 189
    },
    {
      "name": "semigroup-endpoints",
      "passed": true,
      "m": 12,
      "cutoff": 1012,
      "generated_exponents": [
        251,
        272,
        293,
        314,
        335,
        356,
        377,
        398,
        419,
        440,
        482
      ],
      "lower_colength": 132,
      "upper_colength": 11,
      "window_dimension": 121,
      "visible_missing_exponent": 230
    },
    {
      "name": "semigroup-endpoints",
      "passed": true,
      "m": 13,
      "cutoff": 1200,
      "generated_exponents": [
        298,
        321,
        344,
        367,
        390,
        413,
        436,
        459,
        482,
        505,
        528,
        574
      ],
      "lower_colength": 156,
      "upper_colength": 12,
      "window_dimension": 144,
      "visible_missing_exponent": 275
    },
    {
      "name": "semigroup-endpoints",
      "passed": true,
      "m": 14,
      "cutoff": 1404,
      "generated_exponents": [
        349,
        374,
        399,
        424,
        449,
        474,
        499,
        524,
        549,
        574,
        599,
        624,
        674
      ],
      "lower_colength": 182,
      "upper_colength": 13,
      "window_dimension": 169,
      "visible_missing_exponent": 324
    },
    {
      "name": "semigroup-endpoints",
      "passed": true,
      "m": 15,
      "cutoff": 1624,
      "generated_exponents": [
        404,
        431,
        458,
        485,
        512,
        539,
        566,
        593,
        620,
        647,
        674,
        701,
        728,
        782
      ],
      "lower_colength": 210,
      "upper_colength": 14,
      "window_dimension": 196,
      "visible_missing_exponent": 377
    },
    {
      "name": "semigroup-endpoints",
      "passed": true,
      "m": 16,
      "cutoff": 1860,
      "generated_exponents": [
        463,
        492,
        521,
        550,
        579,
        608,
        637,
        666,
        695,
        724,
        753,
        782,
        811,
        840,
        898
      ],
      "lower_colength": 240,
      "upper_colength": 15,
      "window_dimension": 225,
      "visible_missing_exponent": 434
    },
    {
      "name": "semigroup-endpoints",
      "passed": true,
      "m": 17,
      "cutoff": 2112,
      "generated_exponents": [
        526,
        557,
        588,
        619,
        650,
        681,
        712,
        743,
        774,
        805,
        836,
        867,
        898,
        929,
        960,
        1022
      ],
      "lower_colength": 272,
      "upper_colength": 16,
      "window_dimension": 256,
      "visible_missing_exponent": 495
    },
    {
      "name": "semigroup-endpoints",
      "passed": true,
      "m": 18,
      "cutoff": 2380,
      "generated_exponents": [
        593,
        626,
        659,
        692,
        725,
        758,
        791,
        824,
        857,
        890,
        923,
        956,
        989,
        1022,
        1055,
        1088,
        1154
      ],
      "lower_colength": 306,
      "upper_colength": 17,
      "window_dimension": 289,
      "visible_missing_exponent": 560
    },
    {
      "name": "semigroup-endpoints",
      "passed": true,
      "m": 19,
      "cutoff": 2664,
      "generated_exponents": [
        664,
        699,
        734,
        769,
        804,
        839,
        874,
        909,
        944,
        979,
        1014,
        1049,
        1084,
        1119,
        1154,
        1189,
        1224,
        1294
      ],
      "lower_colength": 342,
      "upper_colength": 18,
      "window_dimension": 324,
      "visible_missing_exponent": 629
    },
    {
      "name": "semigroup-endpoints",
      "passed": true,
      "m": 20,
      "cutoff": 2964,
      "generated_exponents": [
        739,
        776,
        813,
        850,
        887,
        924,
        961,
        998,
        1035,
        1072,
        1109,
        1146,
        1183,
        1220,
        1257,
        1294,
        1331,
        1368,
        1442
      ],
      "lower_colength": 380,
      "upper_colength": 19,
      "window_dimension": 361,
      "visible_missing_exponent": 702
    },
    {
      "name": "semigroup-endpoints",
      "passed": true,
      "m": 21,
      "cutoff": 3280,
      "generated_exponents": [
        818,
        857,
        896,
        935,
        974,
        1013,
        1052,
        1091,
        1130,
        1169,
        1208,
        1247,
        1286,
        1325,
        1364,
        1403,
        1442,
        1481,
        1520,
        1598
      ],
      "lower_colength": 420,
      "upper_colength": 20,
      "window_dimension": 400,
      "visible_missing_exponent": 779
    },
    {
      "name": "semigroup-endpoints",
      "passed": true,
      "m": 22,
      "cutoff": 3612,
      "generated_exponents": [
        901,
        942,
        983,
        1024,
        1065,
        1106,
        1147,
        1188,
        1229,
        1270,
        1311,
        1352,
        1393,
        1434,
        1475,
        1516,
        1557,
        1598,
        1639,
        1680,
        1762
      ],
      "lower_colength": 462,
      "upper_colength": 21,
      "window_dimension": 441,
      "visible_missing_exponent": 860
    },
    {
      "name": "semigroup-endpoints",
      "passed": true,
      "m": 23,
      "cutoff": 3960,
      "generated_exponents": [
        988,
        1031,
        1074,
        1117,
        1160,
        1203,
        1246,
        1289,
        1332,
        1375,
        1418,
        1461,
        1504,
        1547,
        1590,
        1633,
        1676,
        1719,
        1762,
        1805,
        1848,
        1934
      ],
      "lower_colength": 506,
      "upper_colength": 22,
      "window_dimension": 484,
      "visible_missing_exponent": 945
    },
    {
      "name": "semigroup-endpoints",
      "passed": true,
      "m": 24,
      "cutoff": 4324,
      "generated_exponents": [
        1079,
        1124,
        1169,
        1214,
        1259,
        1304,
        1349,
        1394,
        1439,
        1484,
        1529,
        1574,
        1619,
        1664,
        1709,
        1754,
        1799,
        1844,
        1889,
        1934,
        1979,
        2024,
        2114
      ],
      "lower_colength": 552,
      "upper_colength": 23,
      "window_dimension": 529,
      "visible_missing_exponent": 1034
    },
    {
      "name": "semigroup-endpoints",
      "passed": true,
      "m": 25,
      "cutoff": 4704,
      "generated_exponents": [
        1174,
        1221,
        1268,
        1315,
        1362,
        1409,
        1456,
        1503,
        1550,
        1597,
        1644,
        1691,
        1738,
        1785,
        1832,
        1879,
        1926,
        1973,
        2020,
        2067,
        2114,
        2161,
        2208,
        2302
      ],
      "lower_colength": 600,
      "upper_colength": 24,
      "window_dimension": 576,
      "visible_missing_exponent": 1127
    },
    {
      "name": "m3-window-actions",
      "passed": true,
      "basis": [
        "x",
        "y^2",
        "xy",
        "y^3"
      ],
      "X": [
        [
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0"
        ]
      ],
      "Y": [
        [
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "1",
          "0",
          "0"
        ]
      ],
      "ideal_weights": [
        1,
        1,
        0,
        0
      ],
      "canonical_lattice_weights": [
        2,
        2,
        1,
        1
      ]
    },
    {
      "name": "m3-projective-fibre-equation",
      "passed": true,
      "equation": "p0*q1 - p1*q0",
      "ambient": "P1 x P1",
      "interpretation": "diagonal; hence P1 as a scheme"
    },
    {
      "name": "relative-boundary-chart-matrices",
      "passed": true,
      "relation": "tau*z=0",
      "X": [
        [
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "tau",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "1",
          "0"
        ]
      ],
      "Y": [
        [
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "z",
          "0"
        ],
        [
          "1",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "1",
          "0",
          "0"
        ]
      ]
    },
    {
      "name": "canonical-quotient-map-on-boundary-chart",
      "passed": true,
      "eta_weight": 1,
      "values": {
        "y*eta": "1",
        "x^2*eta": "tau"
      },
      "coarse_maximal_ideal_generators": [
        "xy",
        "x^3",
        "y^3"
      ]
    },
    {
      "name": "relative-cartier-chart",
      "passed": true,
      "base_relation": "tau=0",
      "X": [
        [
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "lambda",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "lambda",
          "0",
          "0"
        ]
      ],
      "Y": [
        [
          "0",
          "0",
          "0",
          "0"
        ],
        [
          "1",
          "0",
          "0",
          "0"
        ],
        [
          "0",
          "1",
          "0",
          "0"
        ],
        [
          "0",
          "0",
          "1",
          "0"
        ]
      ]
    },
    {
      "name": "projective-chart-transition",
      "passed": true,
      "transition": "z=1/lambda, tau=0",
      "determinant": "-lambda**2"
    },
    {
      "name": "relative-ideal-relations",
      "passed": true,
      "generators": [
        "x^2-tau*y",
        "y^2-z*x",
        "tau*z"
      ],
      "all_degree_four_monomials_vanish": true
    },
    {
      "name": "lower-envelope-nonflat-quotient",
      "passed": true,
      "torsion_element": "y^3",
      "annihilator": "tau",
      "module": "k[tau]^5 + k[tau]/(tau)"
    },
    {
      "name": "upper-envelope-base-change-failure",
      "passed": true,
      "total_generators": [
        "x^2-tau*y",
        "xy",
        "y^2"
      ],
      "specialized_generators": [
        "x^2",
        "xy",
        "y^2"
      ],
      "recomputed_at_zero": [
        "x",
        "y^2"
      ]
    },
    {
      "name": "nonreduced-base-chart-checks",
      "passed": true,
      "count": 21,
      "rings": "k[eps]/eps^N, 2<=N<=7; tau=eps^p, z=eps^(N-p)"
    }
  ],
  "limitations": "Finite exact diagnostics only; not proofs of all-rank formulas, duality, moduli algebraicity, arbitrary base change, or novelty."
}

==> anc/lattices/verify_canonical_fibres.py <==
#!/usr/bin/env python3
"""Exact diagnostics for the canonical-coarsening lattice calculations.

These tests do not prove duality, moduli representability, arbitrary-base-change
claims, or originality. The all-parameter proofs are in the accompanying note.
"""
from __future__ import annotations
import hashlib
import json
import platform
from collections import Counter
from pathlib import Path
import sympy as sp

records: list[dict] = []

def record(name: str, **data) -> None:
    records.append({'name': name, 'passed': True, **data})

def in_h(v: int, a: int) -> bool:
    return v >= 0 and v // a >= v % a

# Independently generate the invariant monomials of xR*eta, and close them
# under R multiplication. Compare with the claimed finite generating set.
for m in range(3, 26):
    a, n = 2*m-2, 2*m-3
    c = a*(a-1)
    H = lambda e: in_h(e, a)
    e0 = (m-2)*(a+1)
    gens_claim = [2*(m-2-j)*a+j*(a+1) for j in range(m-2)]
    gens_claim += [a+(a-2)*(a+1)]
    bound = c + max(gens_claim) + 3*a + 2
    inv = [e for e in range(bound) if H(e-a) and (e+1)%n == 0]
    gens_found: list[int] = []
    for e in inv:
        if not any(H(e-g) for g in gens_found):
            gens_found.append(e)
    minus_found = lambda e: any(H(e-g) for g in gens_found)
    minus_claim = lambda e: any(H(e-g) for g in gens_claim)
    plus_ann = lambda e: H(e) and not H(e0-e)
    plus_claim = lambda e: H(e-a) or H(e-(m-1)*(a+1))
    assert all(minus_found(e)==minus_claim(e) for e in range(bound))
    assert all(plus_ann(e)==plus_claim(e) for e in range(bound))
    visible_quot = [e for e in range(bound) if H(e) and not H(e-a) and (e+1)%n==0]
    assert visible_quot == [e0]
    qminus = [e for e in range(bound) if H(e) and not minus_claim(e)]
    qplus = [e for e in range(bound) if H(e) and not plus_claim(e)]
    delta = [e for e in range(bound) if plus_claim(e) and not minus_claim(e)]
    assert len(qminus)==m*(m-1)
    assert len(qplus)==m-1
    assert len(delta)==(m-1)**2
    assert all((e+1)%n != 0 for e in delta)
    qx = [e for e in range(bound) if H(e) and not H(e-a)]
    rho = Counter(e%n for e in qx)
    assert rho == Counter({0:2, **{i:1 for i in range(1,n)}})
    record('semigroup-endpoints', m=m, cutoff=bound,
           generated_exponents=gens_found,
           lower_colength=len(qminus), upper_colength=len(qplus),
           window_dimension=len(delta), visible_missing_exponent=e0)

# The m=3 window, before tensoring by the canonical character.
basis_exp = [4, 10, 9, 15]  # x, y^2, xy, y^3
X = sp.zeros(4)
Y = sp.zeros(4)
for j,e in enumerate(basis_exp):
    if e+4 in basis_exp: X[basis_exp.index(e+4), j]=1
    if e+5 in basis_exp: Y[basis_exp.index(e+5), j]=1
assert X == sp.zeros(4)
assert Y == sp.Matrix([[0,0,0,0],[0,0,0,0],[1,0,0,0],[0,1,0,0]])
assert Y**2 == sp.zeros(4)
record('m3-window-actions', basis=['x','y^2','xy','y^3'],
       X=X.tolist(), Y=Y.tolist(), ideal_weights=[1,1,0,0],
       canonical_lattice_weights=[2,2,1,1])

# Fixed K: line in weight 1 must map into the chosen weight 0 line.
p0,p1,q0,q1 = sp.symbols('p0 p1 q0 q1')
incidence = sp.det(sp.Matrix([[p0,q0],[p1,q1]]))
assert sp.expand(incidence)==p0*q1-p1*q0
record('m3-projective-fibre-equation', equation=str(incidence),
       ambient='P1 x P1', interpretation='diagonal; hence P1 as a scheme')

# Relative chart with basis (1,x,y,xy).
tau,z = sp.symbols('tau z')
Xm = sp.Matrix([[0,0,0,0],[1,0,0,0],[0,tau,0,0],[0,0,1,0]])
Ym = sp.Matrix([[0,0,0,0],[0,0,z,0],[1,0,0,0],[0,1,0,0]])
G = sp.groebner([tau*z],tau,z)
red = lambda f: sp.expand(G.reduce(sp.expand(f))[1])
zero_matrix = lambda M: all(red(v)==0 for v in M)
assert zero_matrix(Xm*Ym-Ym*Xm)
assert zero_matrix(Xm**2-tau*Ym)
assert zero_matrix(Ym**2-z*Xm)
assert zero_matrix(Ym**4-Xm**5)
assert zero_matrix(Xm**4) and zero_matrix(Ym**4)
record('relative-boundary-chart-matrices', relation='tau*z=0',
       X=Xm.tolist(), Y=Ym.tolist())

one=sp.Matrix([1,0,0,0]); yvec=Ym*one
assert Xm**2*one == tau*yvec
assert zero_matrix(Xm*Ym*yvec)
assert zero_matrix(Xm**3*yvec)
assert zero_matrix(Ym**3*yvec)
record('canonical-quotient-map-on-boundary-chart',
       eta_weight=1, values={'y*eta':'1','x^2*eta':'tau'},
       coarse_maximal_ideal_generators=['xy','x^3','y^3'])

# Cartier chart: x = lambda*y^2 and y^4=0; the canonical parameter is zero.
lam=sp.symbols('lambda')
Yu=sp.zeros(4)
for i in range(3):Yu[i+1,i]=1
Xu=lam*Yu**2
assert Yu**4-Xu**5 == sp.zeros(4)
assert Xu**2==sp.zeros(4)
record('relative-cartier-chart', base_relation='tau=0',
       X=Xu.tolist(),Y=Yu.tolist())

# Explicit transition between quotient bases, on tau=0 and z=1/lambda.
# Columns express (1,x,y,xy) in the (1,y,y^2,y^3) basis.
T=sp.Matrix.hstack(sp.eye(4)[:,0],Xu*sp.eye(4)[:,0],Yu*sp.eye(4)[:,0],Xu*Yu*sp.eye(4)[:,0])
assert sp.factor(T.det()) == -lam**2
Xv=Xm.subs({tau:0,z:1/lam});Yv=Ym.subs({tau:0,z:1/lam})
assert sp.simplify(Xu*T-T*Xv)==sp.zeros(4)
assert sp.simplify(Yu*T-T*Yv)==sp.zeros(4)
record('projective-chart-transition', transition='z=1/lambda, tau=0',
       determinant=str(sp.factor(T.det())))

# Universal polynomial relations in the two-generator boundary ideal.
x,y=sp.symbols('x y')
gb=sp.groebner([x*x-tau*y,y*y-z*x,tau*z],x,y,tau,z)
assert gb.reduce(y**4-x**5)[1]==0
for mon in [x**4,x**3*y,x*x*y*y,x*y**3,y**4]:
    assert gb.reduce(mon)[1]==0
record('relative-ideal-relations',
       generators=['x^2-tau*y','y^2-z*x','tau*z'],
       all_degree_four_monomials_vanish=True)

# Check endpoint jumps over A=k[tau] by Groebner bases / explicit pairings.
gb_minus=sp.groebner([y**4-x**5,x*x-tau*y,x*y*y],x,y,tau)
assert gb_minus.reduce(tau*y**3)[1]==0
assert gb_minus.reduce(y**3)[1]!=0
assert gb_minus.reduce(y**4)[1]==0
record('lower-envelope-nonflat-quotient', torsion_element='y^3',
       annihilator='tau', module='k[tau]^5 + k[tau]/(tau)')

gb_plus=sp.groebner([y**4-x**5,x*x-tau*y,x*y,y*y],x,y,tau)
assert gb_plus.reduce(x**3)[1]==0
record('upper-envelope-base-change-failure',
       total_generators=['x^2-tau*y','xy','y^2'],
       specialized_generators=['x^2','xy','y^2'],
       recomputed_at_zero=['x','y^2'])

# Recheck the nonreduced boundary chart over truncated Artin rings.
eps=sp.symbols('eps')
artin_cases=0
for N in range(2,8):
    for p in range(1,N):
        q=N-p
        Xn=Xm.subs({tau:eps**p,z:eps**q})
        Yn=Ym.subs({tau:eps**p,z:eps**q})
        rz=lambda f:sp.rem(sp.expand(f),eps**N,eps)
        for mat in [Xn*Yn-Yn*Xn,Yn**4-Xn**5,Xn**2-eps**p*Yn,Yn**2-eps**q*Xn]:
            assert all(rz(f)==0 for f in mat)
        artin_cases+=1
record('nonreduced-base-chart-checks',count=artin_cases,
       rings='k[eps]/eps^N, 2<=N<=7; tau=eps^p, z=eps^(N-p)')

here=Path(__file__).resolve().parent
src=Path(__file__).resolve()  # reproducibility metadata: hash this script
if not src.is_file():
    raise FileNotFoundError(f'Required input snapshot is missing: {src}')
output={'python':platform.python_version(),'sympy':sp.__version__,
        'verifier_sha256':hashlib.sha256(src.read_bytes()).hexdigest(),
        'record_count':len(records),'records':records,
        'limitations':'Finite exact diagnostics only; not proofs of all-rank formulas, duality, moduli algebraicity, arbitrary base change, or novelty.'}
(here/'verification_output.json').write_text(json.dumps(output,indent=2,default=str),encoding='utf-8')
print(json.dumps({'all_passed':True,'records':len(records),
                  'semigroup_parameters':23,'artin_cases':artin_cases},indent=2))


==> anc/length_one/verification_output.json <==
{
  "python": "3.12.14",
  "sympy": "1.14.0",
  "records": [
    {
      "name": "m4_commuting_actions",
      "passed": true
    },
    {
      "name": "m4_lower_relation_x2y",
      "passed": true
    },
    {
      "name": "m4_lower_relation_x4",
      "passed": true
    },
    {
      "name": "m4_lower_relation_xy4",
      "passed": true
    },
    {
      "name": "m4_plane_curve_relation",
      "passed": true
    },
    {
      "name": "m4_torsion_relations_are_action_stable",
      "passed": true,
      "relations": 7
    },
    {
      "name": "m4_all_module_relations_derived_from_ideal",
      "passed": true,
      "groebner_basis": [
        "-q*y**2 + x**4",
        "-p*y**2 + x**2*y",
        "x*y**4",
        "p**3*x*y**3 - y**6",
        "y**7",
        "p*y**5",
        "p**4*y**4",
        "-p**2*y**3 + q*y**3"
      ]
    },
    {
      "name": "m4_original_canonical_kernel_generators",
      "passed": true,
      "relations": 12
    },
    {
      "name": "m4_module_characters",
      "passed": true,
      "ordinary_weights": [
        0,
        2,
        4,
        1,
        3,
        0,
        1,
        3,
        0,
        2,
        2,
        3
      ],
      "canonical_twist": 1
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 3,
      "rank": 4,
      "ideal_power_annihilated": 4
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 4,
      "rank": 6,
      "ideal_power_annihilated": 6
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 5,
      "rank": 8,
      "ideal_power_annihilated": 8
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 6,
      "rank": 10,
      "ideal_power_annihilated": 10
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 7,
      "rank": 12,
      "ideal_power_annihilated": 12
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 8,
      "rank": 14,
      "ideal_power_annihilated": 14
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 9,
      "rank": 16,
      "ideal_power_annihilated": 16
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 10,
      "rank": 18,
      "ideal_power_annihilated": 18
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 11,
      "rank": 20,
      "ideal_power_annihilated": 20
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 12,
      "rank": 22,
      "ideal_power_annihilated": 22
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 13,
      "rank": 24,
      "ideal_power_annihilated": 24
    },
    {
      "name": "independent_full_F3_invariant_submodule_enumeration",
      "passed": true,
      "field": 3,
      "cases": [
        {
          "p": 0,
          "q": 0,
          "dimension_T": 12,
          "tested": 8788,
          "solutions": 4
        },
        {
          "p": 0,
          "q": 1,
          "dimension_T": 8,
          "tested": 16,
          "solutions": 0
        },
        {
          "p": 0,
          "q": 2,
          "dimension_T": 8,
          "tested": 16,
          "solutions": 0
        },
        {
          "p": 1,
          "q": 0,
          "dimension_T": 8,
          "tested": 16,
          "solutions": 0
        },
        {
          "p": 1,
          "q": 1,
          "dimension_T": 9,
          "tested": 64,
          "solutions": 1
        },
        {
          "p": 1,
          "q": 2,
          "dimension_T": 8,
          "tested": 16,
          "solutions": 0
        },
        {
          "p": 2,
          "q": 0,
          "dimension_T": 8,
          "tested": 16,
          "solutions": 0
        },
        {
          "p": 2,
          "q": 1,
          "dimension_T": 9,
          "tested": 64,
          "solutions": 1
        },
        {
          "p": 2,
          "q": 2,
          "dimension_T": 8,
          "tested": 16,
          "solutions": 0
        }
      ],
      "total_candidates": 9012,
      "total_solutions": 6,
      "caveat": "Finite-field diagnostics only; the characteristic-zero all-base theorem is proved in the manuscript."
    },
    {
      "name": "nonreduced_crossing_chart_tests",
      "passed": true,
      "count": 112,
      "range_N": [
        2,
        8
      ],
      "m_values": [
        3,
        4,
        5,
        7
      ]
    },
    {
      "name": "second_order_crossing_obstruction",
      "passed": true,
      "expression": "p=z=epsilon gives pz=epsilon^2, nonzero modulo epsilon^3"
    },
    {
      "name": "global_rational_normal_curve_equations",
      "passed": true,
      "degree_range": [
        1,
        12
      ]
    },
    {
      "name": "next_length_two_starting_object",
      "passed": true,
      "ideal": "(x^2)",
      "ordinary_character_multiplicities": [
        3,
        3,
        2,
        2,
        2
      ],
      "canonical_invariant_basis": [
        "y^2 eta",
        "xy^4 eta"
      ],
      "invariant_action": "xy^2 sends y^2 eta to xy^4 eta, and the latter to zero"
    }
  ],
  "total_records": 25,
  "verifier_sha256": "3652209072e08dff1a263862edeeb53fe896e64d1e289af31259c3ccc6cd63c9",
  "proof_limit": "Exact diagnostic calculations do not prove all ranks, functorial chart coverage, projectivity, or bibliographic priority."
}

==> anc/length_one/verify_m4_and_uniform.py <==
#!/usr/bin/env python3
"""Exact diagnostics for the canonical-coarsening classification.

This script is new for this note and does not import previous verifiers.
Finite checks are diagnostics, not a proof of all-m classification or priority.
"""
from __future__ import annotations
import hashlib, itertools, json, platform, time
from pathlib import Path
import sympy as sp

OUT = Path(__file__).resolve().parent
INPUT = Path(__file__).resolve()  # only used to record this verifier's hash
records=[]

def record(name, **data):
    records.append(dict(name=name, passed=True, **data))

def require(ok, label):
    if not ok:
        raise AssertionError(label)

p,q,z,lam,u,x,y=sp.symbols('p q z lam u x y')

# 1. Twelve-generator coherent module and torsion presentation.
bs=[sp.S.One,y,y**2,y**3,y**4,y**5,x,x*y,x*y**2,x*y**3,x**2,x**3]
idx={b:i for i,b in enumerate(bs)}
X=sp.zeros(12);Y=sp.zeros(12)
def put(M,src,dst,coefficient=1):M[idx[sp.sympify(dst)],idx[sp.sympify(src)]]+=coefficient
for j in range(4):put(X,y**j,x*y**j)
put(X,x,x**2);put(X,x*y,y**2,p);put(X,x*y**2,y**3,p)
put(X,x*y**3,y**4,p);put(X,x**2,x**3);put(X,x**3,y**2,q)
for j in range(5):put(Y,y**j,y**(j+1))
put(Y,y**5,x*y**3,p*q)
for j in range(3):put(Y,x*y**j,x*y**(j+1))
put(Y,x**2,y**2,p);put(Y,x**3,x*y**2,p)
d=q-p**2
ann=[[] for _ in bs]
ann[3]=[d];ann[4]=[d,p**4];ann[5]=[p,q];ann[9]=[d,p**4]
gb_ann=[sp.groebner(a,p,q) if a else None for a in ann]
def red_at(c,i):
    c=sp.expand(c)
    return gb_ann[i].reduce(c)[1] if gb_ann[i] else c

def mod_module_zero(M):
    return all(red_at(M[i,j],i)==0 for i in range(M.rows) for j in range(M.cols))

for name, mat in [
    ('m4_commuting_actions',X*Y-Y*X),
    ('m4_lower_relation_x2y',X**2*Y-p*Y**2),
    ('m4_lower_relation_x4',X**4-q*Y**2),
    ('m4_lower_relation_xy4',X*Y**4),
    ('m4_plane_curve_relation',Y**6-X**7)]:
    require(mod_module_zero(mat),name);record(name)
for j,rels in enumerate(ann):
    for a in rels:
        require(mod_module_zero(a*X[:,j]),f'x stability {j}')
        require(mod_module_zero(a*Y[:,j]),f'y stability {j}')
record('m4_torsion_relations_are_action_stable', relations=sum(map(len,ann)))
full=[y**6-x**7,x**2*y-p*y**2,x**4-q*y**2,x*y**4]
gfull=sp.groebner(full,x,y,q,p,order='lex')
for j,rels in enumerate(ann):
    for a in rels:require(gfull.reduce(a*bs[j])[1]==0, 'ann belongs to lower ideal')
require(gfull.reduce(y**6-p*q*x*y**3)[1]==0,'y6 normal form')
record('m4_all_module_relations_derived_from_ideal', groebner_basis=[str(f) for f in gfull])
# Original generators m_B times the canonical generators can be reduced to the lower ideal.
gensB=[x*y**2,x**3*y,x**5,y**5]
hs=[y**2,x**2*y,x**4]
for b in gensB:
    for h in hs:require(gfull.reduce(b*h)[1]==0,'m_B omega relation')
record('m4_original_canonical_kernel_generators', relations=12)
weights=[0,2,4,1,3,0,1,3,0,2,2,3]
for M,shift in [(X,1),(Y,2)]:
    for i in range(12):
        for j in range(12):
            if M[i,j]!=0:require((weights[i]-weights[j])%5==shift,'homogeneity')
record('m4_module_characters', ordinary_weights=weights, canonical_twist=1)

# 2. General chart multiplication, checked over Q[p,z]/(pz), without relying on field points.
def mod_pz(f):
    return sp.Poly(sp.expand(f),p,z).as_dict() if f!=0 else {}
def zero_pz(f):
    return all(c==0 or (a>=1 and b>=1) for (a,b),c in mod_pz(f).items())
def matrix_zero_pz(M):return all(zero_pz(e) for e in M)

def chart_v(r):
    n=2*r+1;a=2*r+2
    basis=[(0,j) for j in range(r+1)]+[(1,j) for j in range(r+1)]
    ix={b:i for i,b in enumerate(basis)}
    U=sp.zeros(a);V=sp.zeros(a)
    for j in range(r+1):
        U[ix[(1,j)],ix[(0,j)]]=1
        if j<r:
            U[ix[(0,j+1)],ix[(1,j)]]=p
            V[ix[(0,j+1)],ix[(0,j)]]=1
            V[ix[(1,j+1)],ix[(1,j)]]=1
        else:
            # pz-terms have already been reduced to zero.
            V[ix[(1,0)],ix[(0,j)]]=z
    return U,V,basis

for m in range(3,14):
    r=m-2;n=2*r+1;a=2*r+2
    U,V,basis=chart_v(r)
    require(matrix_zero_pz(U*V-V*U),f'commute {m}')
    require(matrix_zero_pz(U**2-p*V),f'x2=py {m}')
    require(matrix_zero_pz(V**(r+1)-z*U),f'yr+1=zx {m}')
    require(matrix_zero_pz(V**a-U**(a+1)),f'curve {m}')
    e=sp.eye(a)[:,0]
    top=V**r*e
    for j in range(r+1):
        require(matrix_zero_pz(U**(2*j)*V**(r-j)*e-p**j*top),f'Veronese {m},{j}')
    require(matrix_zero_pz(U*V**r*top),f'canonical invariant annihilator {m}')
    for i in range(a+1):
        require(matrix_zero_pz(U**i*V**(a-i)),f'punctual nilpotence {m},{i}')
    mult=[sum((i+2*j)%n==c for i,j in basis) for c in range(n)]
    require(mult==[2]+[1]*(n-1),f'representation {m}')
    # Cartier chart.
    YY=sp.zeros(a)
    for j in range(a-1):YY[j+1,j]=1
    XX=lam*YY**(r+1)
    require(YY**a-XX**(a+1)==sp.zeros(a),f'U curve {m}')
    # Infinity chart, with coordinate u and x as a cyclic generator.
    XXinf=YY; YYinf=u*YY**2
    require(YYinf**a-XXinf**(a+1)==sp.zeros(a),f'infinity curve {m}')
    for j in range(r+1):
        require(XXinf**(2*j)*YYinf**(r-j)*e-u**(r-j)*XXinf**(2*r)*e==sp.zeros(a,1),f'infinity contraction {m}')
    # Explicit transition on overlap z invertible, p=0, lambda=1/z.
    C=sp.zeros(a)
    for j in range(r+1):
        C[j,j]=1
        C[r+1+j,r+1+j]=1/z
    require(sp.simplify(C*U.subs(p,0)-XX.subs(lam,1/z)*C)==sp.zeros(a),f'x transition {m}')
    require(sp.simplify(C*V.subs(p,0)-YY*C)==sp.zeros(a),f'y transition {m}')
    record('uniform_chart_and_transition',m=m,rank=a,ideal_power_annihilated=a)

# 3. Independent finite-field enumeration of every invariant submodule of each recomputed m=4 T.
def rref_mod(rows,prime,ncols=None):
    M=[list(map(lambda c:int(c)%prime,row)) for row in rows]
    if not M:return tuple()
    nr=len(M); nc=ncols or len(M[0]);rr=0
    for j in range(nc):
        pivot=next((i for i in range(rr,nr) if M[i][j]%prime),None)
        if pivot is None:continue
        M[rr],M[pivot]=M[pivot],M[rr]
        inv=pow(M[rr][j],-1,prime)
        M[rr]=[(v*inv)%prime for v in M[rr]]
        for i in range(nr):
            if i!=rr and M[i][j]:
                v=M[i][j]
                M[i]=[(M[i][c]-v*M[rr][c])%prime for c in range(nc)]
        rr+=1
        if rr==nr:break
    return tuple(tuple(row) for row in M[:rr])

def subspaces(dim,k,prime):
    if k<0 or k>dim:return []
    if k==0:return [tuple()]
    ans=[]
    for piv in itertools.combinations(range(dim),k):
        free=[(i,j) for i,pi in enumerate(piv) for j in range(pi+1,dim) if j not in piv]
        for vals in itertools.product(range(prime),repeat=len(free)):
            rows=[[0]*dim for _ in range(k)]
            for i,j in enumerate(piv):rows[i][j]=1
            for (i,j),v in zip(free,vals):rows[i][j]=v
            ans.append(tuple(map(tuple,rows)))
    return ans

def belongs(v,rr,prime):
    v=list(v)
    for row in rr:
        pivot=next(i for i,a in enumerate(row) if a)
        c=v[pivot]%prime
        if c:v=[(a-c*b)%prime for a,b in zip(v,row)]
    return not any(a%prime for a in v)

def finite_ring_m4(pp,qq,prime):
    G=sp.groebner([y**6-x**7,x**2*y-pp*y**2,x**4-qq*y**2,x*y**4],x,y,modulus=prime,order='lex')
    leads=[tuple(poly.LM(order=G.order).exponents) for poly in G.polys]
    mon=[(i,j) for i in range(16) for j in range(8) if not any(i>=a and j>=b for a,b in leads)]
    mon.sort(key=lambda ab:(ab[0]+ab[1],ab[0],ab[1]))
    ix={ab:i for i,ab in enumerate(mon)}
    def vec(f):
        rr=G.reduce(sp.expand(f))[1]
        po=sp.Poly(rr,x,y,modulus=prime)
        ans=[0]*len(mon)
        for ab,c in po.terms():
            if c:ans[ix[ab]]=int(c)%prime
        return ans
    mats=[]
    for var in [x,y]:
        cols=[vec(var*x**i*y**j) for i,j in mon]
        mats.append([[cols[j][i] for j in range(len(mon))] for i in range(len(mon))])
    return mon,mats,vec

def enum_submodules_m4(pp,qq,prime):
    mon,(XX,YY),vec=finite_ring_m4(pp,qq,prime)
    blocks=[[i for i,(a,b) in enumerate(mon) if (a+2*b)%5==c] for c in range(5)]
    h=[2,1,1,1,1]
    opts=[subspaces(len(blocks[c]),len(blocks[c])-h[c],prime) for c in range(5)]
    maps=[]
    for mat,shift in [(XX,1),(YY,2)]:
        for c in range(5):
            dd=(c+shift)%5
            maps.append((c,dd,[[mat[i][j] for j in blocks[c]] for i in blocks[dd]]))
    survivors=[];tests=0
    for choice in itertools.product(*opts):
        tests+=1;good=True
        for c,dd,mat in maps:
            for row in choice[c]:
                im=[sum(a*b for a,b in zip(out,row))%prime for out in mat]
                if not belongs(im,choice[dd],prime):good=False;break
            if not good:break
        if good:survivors.append(choice)
    def module_for(gens):
        rows=rref_mod([vec(g) for g in gens],prime,len(mon))
        while True:
            new=list(rows)
            for row in rows:
                for mat in [XX,YY]:new.append([sum(a*b for a,b in zip(out,row))%prime for out in mat])
            r2=rref_mod(new,prime,len(mon))
            if r2==rows:break
            rows=r2
        result=[]
        for inds in blocks:
            br=[tuple(row[i] for i in inds) for row in rows if any(row[i] for i in inds)]
            result.append(rref_mod(br,prime,len(inds)))
        return tuple(result)
    expected=[]
    if (qq-pp*pp)%prime==0:
        if pp%prime:
            expected=[module_for([x**2-pp*y,y**3])]
        else:
            expected=[module_for([x-a*y**3,y**6]) for a in range(prime)]
            expected.append(module_for([x**2,y**3]))
    require(set(survivors)==set(expected),f'finite full enumeration at {pp},{qq}')
    return dict(p=pp,q=qq,dimension_T=len(mon),tested=tests,solutions=len(survivors))

field_cases=[enum_submodules_m4(i,j,3) for i in range(3) for j in range(3)]
record('independent_full_F3_invariant_submodule_enumeration',
       field=3,cases=field_cases,total_candidates=sum(c['tested'] for c in field_cases),
       total_solutions=sum(c['solutions'] for c in field_cases),
       caveat='Finite-field diagnostics only; the characteristic-zero all-base theorem is proved in the manuscript.')

# 4. Nonreduced base tests for the crossing chart; include nonzero products before reduction.
eps=sp.symbols('eps')
artin_count=0
for N in range(2,9):
    for k in range(1,N):
        for m in [3,4,5,7]:
            r=m-2;U,V,b=chart_v(r);a=2*r+2
            pp=eps**k;zz=eps**(N-k)
            NN=lambda f:sp.Poly(sp.expand(f),eps).rem(sp.Poly(eps**N,eps)).as_expr()
            mats=[U*V-V*U,V**a-U**(a+1),U**2-p*V,V**(r+1)-z*U]
            for mat in mats:
                require(all(NN(c.subs({p:pp,z:zz}))==0 for c in mat),f'Artin {N},{k},{m}')
            artin_count+=1
record('nonreduced_crossing_chart_tests',count=artin_count,range_N=[2,8],m_values=[3,4,5,7])
# First-/second-order obstruction genuinely detected.
require(sp.rem((eps*eps),eps**3,eps)==eps**2,'crossing obstruction')
record('second_order_crossing_obstruction',expression='p=z=epsilon gives pz=epsilon^2, nonzero modulo epsilon^3')

# 5. Global Veronese equations and next length-two representation.
for r in range(1,13):
    AA,BB=sp.symbols('AA BB')
    tt=[AA**(r-j)*BB**j for j in range(r+1)]
    for i in range(r):
        for j in range(i+1,r):require(sp.expand(tt[i]*tt[j+1]-tt[i+1]*tt[j])==0,'RNC minors')
record('global_rational_normal_curve_equations',degree_range=[1,12])
next_basis=[(i,j) for i in range(2) for j in range(6)]
next_rep=[sum((i+2*j)%5==c for i,j in next_basis) for c in range(5)]
require(next_rep==[3,3,2,2,2],'next representation')
require([(i,j) for i,j in next_basis if (i+2*j+1)%5==0]==[(0,2),(1,4)],'next canonical quotient basis')
record('next_length_two_starting_object',ideal='(x^2)',ordinary_character_multiplicities=next_rep,
       canonical_invariant_basis=['y^2 eta','xy^4 eta'],invariant_action='xy^2 sends y^2 eta to xy^4 eta, and the latter to zero')

manifest=dict(python=platform.python_version(),sympy=sp.__version__,records=records,
              total_records=len(records),verifier_sha256=hashlib.sha256(INPUT.read_bytes()).hexdigest(),
              proof_limit='Exact diagnostic calculations do not prove all ranks, functorial chart coverage, projectivity, or bibliographic priority.')
(OUT/'verification_output.json').write_text(json.dumps(manifest,indent=2),encoding='utf8')
print(json.dumps(manifest,indent=2))


==> anc/nongorenstein/verification_output.json <==
{
  "status": "all recorded exact diagnostics passed",
  "python": "3.12.14",
  "sympy": "1.14.0",
  "seconds": 0.168,
  "input_sha256": {
    "verifier": "f17a43dd65a927193be51a19997c0b740f7a431f37d353407816c354b59a8f30"
  },
  "range_summary": {
    "family_parameters": "3 <= m <= 30",
    "invariant_and_colon_boolean_comparisons": 36204,
    "ext1_and_syzygy_diagnostics": "3 <= m <= 12",
    "proper_models": 2
  },
  "records": [
    {
      "label": "plane-branch coprimality",
      "passed": true,
      "m": 3
    },
    {
      "label": "invariant ring, Cartier pushforward and inverse lattice",
      "passed": true,
      "m": 3,
      "exponent_min": -9,
      "exponent_max": 30,
      "comparisons": 120
    },
    {
      "label": "finite-generator colon and End tests",
      "passed": true,
      "m": 3,
      "comparisons": 120
    },
    {
      "label": "Artinian reduction and socle",
      "passed": true,
      "m": 3,
      "apery_basis": [
        0,
        4,
        5
      ],
      "socle_dimension": 2
    },
    {
      "label": "canonical lattice by trace-dual criterion; J=s^m omega",
      "passed": true,
      "m": 3
    },
    {
      "label": "plane-branch coprimality",
      "passed": true,
      "m": 4
    },
    {
      "label": "invariant ring, Cartier pushforward and inverse lattice",
      "passed": true,
      "m": 4,
      "exponent_min": -12,
      "exponent_max": 40,
      "comparisons": 159
    },
    {
      "label": "finite-generator colon and End tests",
      "passed": true,
      "m": 4,
      "comparisons": 159
    },
    {
      "label": "Artinian reduction and socle",
      "passed": true,
      "m": 4,
      "apery_basis": [
        0,
        5,
        6,
        7
      ],
      "socle_dimension": 3
    },
    {
      "label": "canonical lattice by trace-dual criterion; J=s^m omega",
      "passed": true,
      "m": 4
    },
    {
      "label": "plane-branch coprimality",
      "passed": true,
      "m": 5
    },
    {
      "label": "invariant ring, Cartier pushforward and inverse lattice",
      "passed": true,
      "m": 5,
      "exponent_min": -15,
      "exponent_max": 50,
      "comparisons": 198
    },
    {
      "label": "finite-generator colon and End tests",
      "passed": true,
      "m": 5,
      "comparisons": 198
    },
    {
      "label": "Artinian reduction and socle",
      "passed": true,
      "m": 5,
      "apery_basis": [
        0,
        6,
        7,
        8,
        9
      ],
      "socle_dimension": 4
    },
    {
      "label": "canonical lattice by trace-dual criterion; J=s^m omega",
      "passed": true,
      "m": 5
    },
    {
      "label": "plane-branch coprimality",
      "passed": true,
      "m": 6
    },
    {
      "label": "invariant ring, Cartier pushforward and inverse lattice",
      "passed": true,
      "m": 6,
      "exponent_min": -18,
      "exponent_max": 60,
      "comparisons": 237
    },
    {
      "label": "finite-generator colon and End tests",
      "passed": true,
      "m": 6,
      "comparisons": 237
    },
    {
      "label": "Artinian reduction and socle",
      "passed": true,
      "m": 6,
      "apery_basis": [
        0,
        7,
        8,
        9,
        10,
        11
      ],
      "socle_dimension": 5
    },
    {
      "label": "canonical lattice by trace-dual criterion; J=s^m omega",
      "passed": true,
      "m": 6
    },
    {
      "label": "plane-branch coprimality",
      "passed": true,
      "m": 7
    },
    {
      "label": "invariant ring, Cartier pushforward and inverse lattice",
      "passed": true,
      "m": 7,
      "exponent_min": -21,
      "exponent_max": 70,
      "comparisons": 276
    },
    {
      "label": "finite-generator colon and End tests",
      "passed": true,
      "m": 7,
      "comparisons": 276
    },
    {
      "label": "Artinian reduction and socle",
      "passed": true,
      "m": 7,
      "apery_basis": [
        0,
        8,
        9,
        10,
        11,
        12,
        13
      ],
      "socle_dimension": 6
    },
    {
      "label": "canonical lattice by trace-dual criterion; J=s^m omega",
      "passed": true,
      "m": 7
    },
    {
      "label": "plane-branch coprimality",
      "passed": true,
      "m": 8
    },
    {
      "label": "invariant ring, Cartier pushforward and inverse lattice",
      "passed": true,
      "m": 8,
      "exponent_min": -24,
      "exponent_max": 80,
      "comparisons": 315
    },
    {
      "label": "finite-generator colon and End tests",
      "passed": true,
      "m": 8,
      "comparisons": 315
    },
    {
      "label": "Artinian reduction and socle",
      "passed": true,
      "m": 8,
      "apery_basis": [
        0,
        9,
        10,
        11,
        12,
        13,
        14,
        15
      ],
      "socle_dimension": 7
    },
    {
      "label": "canonical lattice by trace-dual criterion; J=s^m omega",
      "passed": true,
      "m": 8
    },
    {
      "label": "plane-branch coprimality",
      "passed": true,
      "m": 9
    },
    {
      "label": "invariant ring, Cartier pushforward and inverse lattice",
      "passed": true,
      "m": 9,
      "exponent_min": -27,
      "exponent_max": 90,
      "comparisons": 354
    },
    {
      "label": "finite-generator colon and End tests",
      "passed": true,
      "m": 9,
      "comparisons": 354
    },
    {
      "label": "Artinian reduction and socle",
      "passed": true,
      "m": 9,
      "apery_basis": [
        0,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17
      ],
      "socle_dimension": 8
    },
    {
      "label": "canonical lattice by trace-dual criterion; J=s^m omega",
      "passed": true,
      "m": 9
    },
    {
      "label": "plane-branch coprimality",
      "passed": true,
      "m": 10
    },
    {
      "label": "invariant ring, Cartier pushforward and inverse lattice",
      "passed": true,
      "m": 10,
      "exponent_min": -30,
      "exponent_max": 100,
      "comparisons": 393
    },
    {
      "label": "finite-generator colon and End tests",
      "passed": true,
      "m": 10,
      "comparisons": 393
    },
    {
      "label": "Artinian reduction and socle",
      "passed": true,
      "m": 10,
      "apery_basis": [
        0,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19
      ],
      "socle_dimension": 9
    },
    {
      "label": "canonical lattice by trace-dual criterion; J=s^m omega",
      "passed": true,
      "m": 10
    },
    {
      "label": "plane-branch coprimality",
      "passed": true,
      "m": 11
    },
    {
      "label": "invariant ring, Cartier pushforward and inverse lattice",
      "passed": true,
      "m": 11,
      "exponent_min": -33,
      "exponent_max": 110,
      "comparisons": 432
    },
    {
      "label": "finite-generator colon and End tests",
      "passed": true,
      "m": 11,
      "comparisons": 432
    },
    {
      "label": "Artinian reduction and socle",
      "passed": true,
      "m": 11,
      "apery_basis": [
        0,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21
      ],
      "socle_dimension": 10
    },
    {
      "label": "canonical lattice by trace-dual criterion; J=s^m omega",
      "passed": true,
      "m": 11
    },
    {
      "label": "plane-branch coprimality",
      "passed": true,
      "m": 12
    },
    {
      "label": "invariant ring, Cartier pushforward and inverse lattice",
      "passed": true,
      "m": 12,
      "exponent_min": -36,
      "exponent_max": 120,
      "comparisons": 471
    },
    {
      "label": "finite-generator colon and End tests",
      "passed": true,
      "m": 12,
      "comparisons": 471
    },
    {
      "label": "Artinian reduction and socle",
      "passed": true,
      "m": 12,
      "apery_basis": [
        0,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23
      ],
      "socle_dimension": 11
    },
    {
      "label": "canonical lattice by trace-dual criterion; J=s^m omega",
      "passed": true,
      "m": 12
    },
    {
      "label": "plane-branch coprimality",
      "passed": true,
      "m": 13
    },
    {
      "label": "invariant ring, Cartier pushforward and inverse lattice",
      "passed": true,
      "m": 13,
      "exponent_min": -39,
      "exponent_max": 130,
      "comparisons": 510
    },
    {
      "label": "finite-generator colon and End tests",
      "passed": true,
      "m": 13,
      "comparisons": 510
    },
    {
      "label": "Artinian reduction and socle",
      "passed": true,
      "m": 13,
      "apery_basis": [
        0,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25
      ],
      "socle_dimension": 12
    },
    {
      "label": "canonical lattice by trace-dual criterion; J=s^m omega",
      "passed": true,
      "m": 13
    },
    {
      "label": "plane-branch coprimality",
      "passed": true,
      "m": 14
    },
    {
      "label": "invariant ring, Cartier pushforward and inverse lattice",
      "passed": true,
      "m": 14,
      "exponent_min": -42,
      "exponent_max": 140,
      "comparisons": 549
    },
    {
      "label": "finite-generator colon and End tests",
      "passed": true,
      "m": 14,
      "comparisons": 549
    },
    {
      "label": "Artinian reduction and socle",
      "passed": true,
      "m": 14,
      "apery_basis": [
        0,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27
      ],
      "socle_dimension": 13
    },
    {
      "label": "canonical lattice by trace-dual criterion; J=s^m omega",
      "passed": true,
      "m": 14
    },
    {
      "label": "plane-branch coprimality",
      "passed": true,
      "m": 15
    },
    {
      "label": "invariant ring, Cartier pushforward and inverse lattice",
      "passed": true,
      "m": 15,
      "exponent_min": -45,
      "exponent_max": 150,
      "comparisons": 588
    },
    {
      "label": "finite-generator colon and End tests",
      "passed": true,
      "m": 15,
      "comparisons": 588
    },
    {
      "label": "Artinian reduction and socle",
      "passed": true,
      "m": 15,
      "apery_basis": [
        0,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29
      ],
      "socle_dimension": 14
    },
    {
      "label": "canonical lattice by trace-dual criterion; J=s^m omega",
      "passed": true,
      "m": 15
    },
    {
      "label": "plane-branch coprimality",
      "passed": true,
      "m": 16
    },
    {
      "label": "invariant ring, Cartier pushforward and inverse lattice",
      "passed": true,
      "m": 16,
      "exponent_min": -48,
      "exponent_max": 160,
      "comparisons": 627
    },
    {
      "label": "finite-generator colon and End tests",
      "passed": true,
      "m": 16,
      "comparisons": 627
    },
    {
      "label": "Artinian reduction and socle",
      "passed": true,
      "m": 16,
      "apery_basis": [
        0,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31
      ],
      "socle_dimension": 15
    },
    {
      "label": "canonical lattice by trace-dual criterion; J=s^m omega",
      "passed": true,
      "m": 16
    },
    {
      "label": "plane-branch coprimality",
      "passed": true,
      "m": 17
    },
    {
      "label": "invariant ring, Cartier pushforward and inverse lattice",
      "passed": true,
      "m": 17,
      "exponent_min": -51,
      "exponent_max": 170,
      "comparisons": 666
    },
    {
      "label": "finite-generator colon and End tests",
      "passed": true,
      "m": 17,
      "comparisons": 666
    },
    {
      "label": "Artinian reduction and socle",
      "passed": true,
      "m": 17,
      "apery_basis": [
        0,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33
      ],
      "socle_dimension": 16
    },
    {
      "label": "canonical lattice by trace-dual criterion; J=s^m omega",
      "passed": true,
      "m": 17
    },
    {
      "label": "plane-branch coprimality",
      "passed": true,
      "m": 18
    },
    {
      "label": "invariant ring, Cartier pushforward and inverse lattice",
      "passed": true,
      "m": 18,
      "exponent_min": -54,
      "exponent_max": 180,
      "comparisons": 705
    },
    {
      "label": "finite-generator colon and End tests",
      "passed": true,
      "m": 18,
      "comparisons": 705
    },
    {
      "label": "Artinian reduction and socle",
      "passed": true,
      "m": 18,
      "apery_basis": [
        0,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35
      ],
      "socle_dimension": 17
    },
    {
      "label": "canonical lattice by trace-dual criterion; J=s^m omega",
      "passed": true,
      "m": 18
    },
    {
      "label": "plane-branch coprimality",
      "passed": true,
      "m": 19
    },
    {
      "label": "invariant ring, Cartier pushforward and inverse lattice",
      "passed": true,
      "m": 19,
      "exponent_min": -57,
      "exponent_max": 190,
      "comparisons": 744
    },
    {
      "label": "finite-generator colon and End tests",
      "passed": true,
      "m": 19,
      "comparisons": 744
    },
    {
      "label": "Artinian reduction and socle",
      "passed": true,
      "m": 19,
      "apery_basis": [
        0,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37
      ],
      "socle_dimension": 18
    },
    {
      "label": "canonical lattice by trace-dual criterion; J=s^m omega",
      "passed": true,
      "m": 19
    },
    {
      "label": "plane-branch coprimality",
      "passed": true,
      "m": 20
    },
    {
      "label": "invariant ring, Cartier pushforward and inverse lattice",
      "passed": true,
      "m": 20,
      "exponent_min": -60,
      "exponent_max": 200,
      "comparisons": 783
    },
    {
      "label": "finite-generator colon and End tests",
      "passed": true,
      "m": 20,
      "comparisons": 783
    },
    {
      "label": "Artinian reduction and socle",
      "passed": true,
      "m": 20,
      "apery_basis": [
        0,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39
      ],
      "socle_dimension": 19
    },
    {
      "label": "canonical lattice by trace-dual criterion; J=s^m omega",
      "passed": true,
      "m": 20
    },
    {
      "label": "plane-branch coprimality",
      "passed": true,
      "m": 21
    },
    {
      "label": "invariant ring, Cartier pushforward and inverse lattice",
      "passed": true,
      "m": 21,
      "exponent_min": -63,
      "exponent_max": 210,
      "comparisons": 822
    },
    {
      "label": "finite-generator colon and End tests",
      "passed": true,
      "m": 21,
      "comparisons": 822
    },
    {
      "label": "Artinian reduction and socle",
      "passed": true,
      "m": 21,
      "apery_basis": [
        0,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41
      ],
      "socle_dimension": 20
    },
    {
      "label": "canonical lattice by trace-dual criterion; J=s^m omega",
      "passed": true,
      "m": 21
    },
    {
      "label": "plane-branch coprimality",
      "passed": true,
      "m": 22
    },
    {
      "label": "invariant ring, Cartier pushforward and inverse lattice",
      "passed": true,
      "m": 22,
      "exponent_min": -66,
      "exponent_max": 220,
      "comparisons": 861
    },
    {
      "label": "finite-generator colon and End tests",
      "passed": true,
      "m": 22,
      "comparisons": 861
    },
    {
      "label": "Artinian reduction and socle",
      "passed": true,
      "m": 22,
      "apery_basis": [
        0,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43
      ],
      "socle_dimension": 21
    },
    {
      "label": "canonical lattice by trace-dual criterion; J=s^m omega",
      "passed": true,
      "m": 22
    },
    {
      "label": "plane-branch coprimality",
      "passed": true,
      "m": 23
    },
    {
      "label": "invariant ring, Cartier pushforward and inverse lattice",
      "passed": true,
      "m": 23,
      "exponent_min": -69,
      "exponent_max": 230,
      "comparisons": 900
    },
    {
      "label": "finite-generator colon and End tests",
      "passed": true,
      "m": 23,
      "comparisons": 900
    },
    {
      "label": "Artinian reduction and socle",
      "passed": true,
      "m": 23,
      "apery_basis": [
        0,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45
      ],
      "socle_dimension": 22
    },
    {
      "label": "canonical lattice by trace-dual criterion; J=s^m omega",
      "passed": true,
      "m": 23
    },
    {
      "label": "plane-branch coprimality",
      "passed": true,
      "m": 24
    },
    {
      "label": "invariant ring, Cartier pushforward and inverse lattice",
      "passed": true,
      "m": 24,
      "exponent_min": -72,
      "exponent_max": 240,
      "comparisons": 939
    },
    {
      "label": "finite-generator colon and End tests",
      "passed": true,
      "m": 24,
      "comparisons": 939
    },
    {
      "label": "Artinian reduction and socle",
      "passed": true,
      "m": 24,
      "apery_basis": [
        0,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47
      ],
      "socle_dimension": 23
    },
    {
      "label": "canonical lattice by trace-dual criterion; J=s^m omega",
      "passed": true,
      "m": 24
    },
    {
      "label": "plane-branch coprimality",
      "passed": true,
      "m": 25
    },
    {
      "label": "invariant ring, Cartier pushforward and inverse lattice",
      "passed": true,
      "m": 25,
      "exponent_min": -75,
      "exponent_max": 250,
      "comparisons": 978
    },
    {
      "label": "finite-generator colon and End tests",
      "passed": true,
      "m": 25,
      "comparisons": 978
    },
    {
      "label": "Artinian reduction and socle",
      "passed": true,
      "m": 25,
      "apery_basis": [
        0,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49
      ],
      "socle_dimension": 24
    },
    {
      "label": "canonical lattice by trace-dual criterion; J=s^m omega",
      "passed": true,
      "m": 25
    },
    {
      "label": "plane-branch coprimality",
      "passed": true,
      "m": 26
    },
    {
      "label": "invariant ring, Cartier pushforward and inverse lattice",
      "passed": true,
      "m": 26,
      "exponent_min": -78,
      "exponent_max": 260,
      "comparisons": 1017
    },
    {
      "label": "finite-generator colon and End tests",
      "passed": true,
      "m": 26,
      "comparisons": 1017
    },
    {
      "label": "Artinian reduction and socle",
      "passed": true,
      "m": 26,
      "apery_basis": [
        0,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51
      ],
      "socle_dimension": 25
    },
    {
      "label": "canonical lattice by trace-dual criterion; J=s^m omega",
      "passed": true,
      "m": 26
    },
    {
      "label": "plane-branch coprimality",
      "passed": true,
      "m": 27
    },
    {
      "label": "invariant ring, Cartier pushforward and inverse lattice",
      "passed": true,
      "m": 27,
      "exponent_min": -81,
      "exponent_max": 270,
      "comparisons": 1056
    },
    {
      "label": "finite-generator colon and End tests",
      "passed": true,
      "m": 27,
      "comparisons": 1056
    },
    {
      "label": "Artinian reduction and socle",
      "passed": true,
      "m": 27,
      "apery_basis": [
        0,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53
      ],
      "socle_dimension": 26
    },
    {
      "label": "canonical lattice by trace-dual criterion; J=s^m omega",
      "passed": true,
      "m": 27
    },
    {
      "label": "plane-branch coprimality",
      "passed": true,
      "m": 28
    },
    {
      "label": "invariant ring, Cartier pushforward and inverse lattice",
      "passed": true,
      "m": 28,
      "exponent_min": -84,
      "exponent_max": 280,
      "comparisons": 1095
    },
    {
      "label": "finite-generator colon and End tests",
      "passed": true,
      "m": 28,
      "comparisons": 1095
    },
    {
      "label": "Artinian reduction and socle",
      "passed": true,
      "m": 28,
      "apery_basis": [
        0,
        29,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55
      ],
      "socle_dimension": 27
    },
    {
      "label": "canonical lattice by trace-dual criterion; J=s^m omega",
      "passed": true,
      "m": 28
    },
    {
      "label": "plane-branch coprimality",
      "passed": true,
      "m": 29
    },
    {
      "label": "invariant ring, Cartier pushforward and inverse lattice",
      "passed": true,
      "m": 29,
      "exponent_min": -87,
      "exponent_max": 290,
      "comparisons": 1134
    },
    {
      "label": "finite-generator colon and End tests",
      "passed": true,
      "m": 29,
      "comparisons": 1134
    },
    {
      "label": "Artinian reduction and socle",
      "passed": true,
      "m": 29,
      "apery_basis": [
        0,
        30,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57
      ],
      "socle_dimension": 28
    },
    {
      "label": "canonical lattice by trace-dual criterion; J=s^m omega",
      "passed": true,
      "m": 29
    },
    {
      "label": "plane-branch coprimality",
      "passed": true,
      "m": 30
    },
    {
      "label": "invariant ring, Cartier pushforward and inverse lattice",
      "passed": true,
      "m": 30,
      "exponent_min": -90,
      "exponent_max": 300,
      "comparisons": 1173
    },
    {
      "label": "finite-generator colon and End tests",
      "passed": true,
      "m": 30,
      "comparisons": 1173
    },
    {
      "label": "Artinian reduction and socle",
      "passed": true,
      "m": 30,
      "apery_basis": [
        0,
        31,
        32,
        33,
        34,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        56,
        57,
        58,
        59
      ],
      "socle_dimension": 29
    },
    {
      "label": "canonical lattice by trace-dual criterion; J=s^m omega",
      "passed": true,
      "m": 30
    },
    {
      "label": "Ext1 finite cokernel",
      "passed": true,
      "m": 3,
      "module": "J",
      "target_dimension": 2,
      "image_rank": 1,
      "ext1_dimension": 1
    },
    {
      "label": "normalization-syzygy polynomial identities",
      "passed": true,
      "m": 3,
      "module": "J",
      "identities": 5
    },
    {
      "label": "Ext1 finite cokernel",
      "passed": true,
      "m": 3,
      "module": "N",
      "target_dimension": 4,
      "image_rank": 1,
      "ext1_dimension": 3
    },
    {
      "label": "normalization-syzygy polynomial identities",
      "passed": true,
      "m": 3,
      "module": "N",
      "identities": 10
    },
    {
      "label": "Ext1 finite cokernel",
      "passed": true,
      "m": 4,
      "module": "J",
      "target_dimension": 6,
      "image_rank": 1,
      "ext1_dimension": 5
    },
    {
      "label": "normalization-syzygy polynomial identities",
      "passed": true,
      "m": 4,
      "module": "J",
      "identities": 10
    },
    {
      "label": "Ext1 finite cokernel",
      "passed": true,
      "m": 4,
      "module": "N",
      "target_dimension": 9,
      "image_rank": 1,
      "ext1_dimension": 8
    },
    {
      "label": "normalization-syzygy polynomial identities",
      "passed": true,
      "m": 4,
      "module": "N",
      "identities": 15
    },
    {
      "label": "Ext1 finite cokernel",
      "passed": true,
      "m": 5,
      "module": "J",
      "target_dimension": 12,
      "image_rank": 1,
      "ext1_dimension": 11
    },
    {
      "label": "normalization-syzygy polynomial identities",
      "passed": true,
      "m": 5,
      "module": "J",
      "identities": 15
    },
    {
      "label": "Ext1 finite cokernel",
      "passed": true,
      "m": 5,
      "module": "N",
      "target_dimension": 16,
      "image_rank": 1,
      "ext1_dimension": 15
    },
    {
      "label": "normalization-syzygy polynomial identities",
      "passed": true,
      "m": 5,
      "module": "N",
      "identities": 20
    },
    {
      "label": "Ext1 finite cokernel",
      "passed": true,
      "m": 6,
      "module": "J",
      "target_dimension": 20,
      "image_rank": 1,
      "ext1_dimension": 19
    },
    {
      "label": "normalization-syzygy polynomial identities",
      "passed": true,
      "m": 6,
      "module": "J",
      "identities": 20
    },
    {
      "label": "Ext1 finite cokernel",
      "passed": true,
      "m": 6,
      "module": "N",
      "target_dimension": 25,
      "image_rank": 1,
      "ext1_dimension": 24
    },
    {
      "label": "normalization-syzygy polynomial identities",
      "passed": true,
      "m": 6,
      "module": "N",
      "identities": 25
    },
    {
      "label": "Ext1 finite cokernel",
      "passed": true,
      "m": 7,
      "module": "J",
      "target_dimension": 30,
      "image_rank": 1,
      "ext1_dimension": 29
    },
    {
      "label": "normalization-syzygy polynomial identities",
      "passed": true,
      "m": 7,
      "module": "J",
      "identities": 25
    },
    {
      "label": "Ext1 finite cokernel",
      "passed": true,
      "m": 7,
      "module": "N",
      "target_dimension": 36,
      "image_rank": 1,
      "ext1_dimension": 35
    },
    {
      "label": "normalization-syzygy polynomial identities",
      "passed": true,
      "m": 7,
      "module": "N",
      "identities": 30
    },
    {
      "label": "Ext1 finite cokernel",
      "passed": true,
      "m": 8,
      "module": "J",
      "target_dimension": 42,
      "image_rank": 1,
      "ext1_dimension": 41
    },
    {
      "label": "normalization-syzygy polynomial identities",
      "passed": true,
      "m": 8,
      "module": "J",
      "identities": 30
    },
    {
      "label": "Ext1 finite cokernel",
      "passed": true,
      "m": 8,
      "module": "N",
      "target_dimension": 49,
      "image_rank": 1,
      "ext1_dimension": 48
    },
    {
      "label": "normalization-syzygy polynomial identities",
      "passed": true,
      "m": 8,
      "module": "N",
      "identities": 35
    },
    {
      "label": "Ext1 finite cokernel",
      "passed": true,
      "m": 9,
      "module": "J",
      "target_dimension": 56,
      "image_rank": 1,
      "ext1_dimension": 55
    },
    {
      "label": "normalization-syzygy polynomial identities",
      "passed": true,
      "m": 9,
      "module": "J",
      "identities": 35
    },
    {
      "label": "Ext1 finite cokernel",
      "passed": true,
      "m": 9,
      "module": "N",
      "target_dimension": 64,
      "image_rank": 1,
      "ext1_dimension": 63
    },
    {
      "label": "normalization-syzygy polynomial identities",
      "passed": true,
      "m": 9,
      "module": "N",
      "identities": 40
    },
    {
      "label": "Ext1 finite cokernel",
      "passed": true,
      "m": 10,
      "module": "J",
      "target_dimension": 72,
      "image_rank": 1,
      "ext1_dimension": 71
    },
    {
      "label": "normalization-syzygy polynomial identities",
      "passed": true,
      "m": 10,
      "module": "J",
      "identities": 40
    },
    {
      "label": "Ext1 finite cokernel",
      "passed": true,
      "m": 10,
      "module": "N",
      "target_dimension": 81,
      "image_rank": 1,
      "ext1_dimension": 80
    },
    {
      "label": "normalization-syzygy polynomial identities",
      "passed": true,
      "m": 10,
      "module": "N",
      "identities": 45
    },
    {
      "label": "Ext1 finite cokernel",
      "passed": true,
      "m": 11,
      "module": "J",
      "target_dimension": 90,
      "image_rank": 1,
      "ext1_dimension": 89
    },
    {
      "label": "normalization-syzygy polynomial identities",
      "passed": true,
      "m": 11,
      "module": "J",
      "identities": 45
    },
    {
      "label": "Ext1 finite cokernel",
      "passed": true,
      "m": 11,
      "module": "N",
      "target_dimension": 100,
      "image_rank": 1,
      "ext1_dimension": 99
    },
    {
      "label": "normalization-syzygy polynomial identities",
      "passed": true,
      "m": 11,
      "module": "N",
      "identities": 50
    },
    {
      "label": "Ext1 finite cokernel",
      "passed": true,
      "m": 12,
      "module": "J",
      "target_dimension": 110,
      "image_rank": 1,
      "ext1_dimension": 109
    },
    {
      "label": "normalization-syzygy polynomial identities",
      "passed": true,
      "m": 12,
      "module": "J",
      "identities": 50
    },
    {
      "label": "Ext1 finite cokernel",
      "passed": true,
      "m": 12,
      "module": "N",
      "target_dimension": 121,
      "image_rank": 1,
      "ext1_dimension": 120
    },
    {
      "label": "normalization-syzygy polynomial identities",
      "passed": true,
      "m": 12,
      "module": "N",
      "identities": 55
    },
    {
      "label": "same-coarse-pair proper model",
      "passed": true,
      "a": 4,
      "cyclic_order": 3,
      "Cartier_valuation": 16,
      "global_section_exponents": [
        -4,
        -2,
        -1,
        0
      ],
      "source_projective_dimension": 3,
      "coarse_projective_dimension": 4
    },
    {
      "label": "same-coarse-pair proper model",
      "passed": true,
      "a": 5,
      "cyclic_order": 4,
      "Cartier_valuation": 17,
      "global_section_exponents": [
        -3,
        0
      ],
      "source_projective_dimension": 1,
      "coarse_projective_dimension": 4
    },
    {
      "label": "smooth point at infinity in proper model",
      "passed": true,
      "a": 4
    },
    {
      "label": "smooth point at infinity in proper model",
      "passed": true,
      "a": 5
    }
  ],
  "ext_dimension_table": [
    {
      "m": 3,
      "Ext_dimensions_1_through_6": [
        1,
        3,
        6,
        12,
        24,
        48
      ]
    },
    {
      "m": 4,
      "Ext_dimensions_1_through_6": [
        5,
        16,
        48,
        144,
        432,
        1296
      ]
    },
    {
      "m": 5,
      "Ext_dimensions_1_through_6": [
        11,
        45,
        180,
        720,
        2880,
        11520
      ]
    },
    {
      "m": 6,
      "Ext_dimensions_1_through_6": [
        19,
        96,
        480,
        2400,
        12000,
        60000
      ]
    },
    {
      "m": 7,
      "Ext_dimensions_1_through_6": [
        29,
        175,
        1050,
        6300,
        37800,
        226800
      ]
    },
    {
      "m": 8,
      "Ext_dimensions_1_through_6": [
        41,
        288,
        2016,
        14112,
        98784,
        691488
      ]
    },
    {
      "m": 9,
      "Ext_dimensions_1_through_6": [
        55,
        441,
        3528,
        28224,
        225792,
        1806336
      ]
    },
    {
      "m": 10,
      "Ext_dimensions_1_through_6": [
        71,
        640,
        5760,
        51840,
        466560,
        4199040
      ]
    },
    {
      "m": 11,
      "Ext_dimensions_1_through_6": [
        89,
        891,
        8910,
        89100,
        891000,
        8910000
      ]
    },
    {
      "m": 12,
      "Ext_dimensions_1_through_6": [
        109,
        1200,
        13200,
        145200,
        1597200,
        17569200
      ]
    }
  ],
  "proper_models": [
    {
      "a": 4,
      "n": 3,
      "p": 16,
      "sections": [
        -4,
        -2,
        -1,
        0
      ]
    },
    {
      "a": 5,
      "n": 4,
      "p": 17,
      "sections": [
        -3,
        0
      ]
    }
  ],
  "limits": [
    "Finite ranges check formulas; the note proves all m and all cohomological degrees.",
    "No derived-algebraicity, higher-descent, or novelty theorem is checked by this script.",
    "No earlier verifier is imported. Ordinary ideal membership uses finite generating sets."
  ]
}

==> anc/nongorenstein/verification_output.txt <==
all recorded exact diagnostics passed
Python 3.12.14; SymPy 1.14.0
Records: 184; Boolean invariant/colon comparisons: 36204
Elapsed: 0.168 s

Ext dimensions (analytic recurrence; finite Ext1 checked):
{'m': 3, 'Ext_dimensions_1_through_6': [1, 3, 6, 12, 24, 48]}
{'m': 4, 'Ext_dimensions_1_through_6': [5, 16, 48, 144, 432, 1296]}
{'m': 5, 'Ext_dimensions_1_through_6': [11, 45, 180, 720, 2880, 11520]}
{'m': 6, 'Ext_dimensions_1_through_6': [19, 96, 480, 2400, 12000, 60000]}
{'m': 7, 'Ext_dimensions_1_through_6': [29, 175, 1050, 6300, 37800, 226800]}
{'m': 8, 'Ext_dimensions_1_through_6': [41, 288, 2016, 14112, 98784, 691488]}
{'m': 9, 'Ext_dimensions_1_through_6': [55, 441, 3528, 28224, 225792, 1806336]}
{'m': 10, 'Ext_dimensions_1_through_6': [71, 640, 5760, 51840, 466560, 4199040]}
{'m': 11, 'Ext_dimensions_1_through_6': [89, 891, 8910, 89100, 891000, 8910000]}
{'m': 12, 'Ext_dimensions_1_through_6': [109, 1200, 13200, 145200, 1597200, 17569200]}

Proper-pair section exponents:
{'a': 4, 'n': 3, 'p': 16, 'sections': [-4, -2, -1, 0]}
{'a': 5, 'n': 4, 'p': 17, 'sections': [-3, 0]}

Limits:
Finite ranges check formulas; the note proves all m and all cohomological degrees.
No derived-algebraicity, higher-descent, or novelty theorem is checked by this script.
No earlier verifier is imported. Ordinary ideal membership uses finite generating sets.


==> anc/nongorenstein/verify_semigroup_obstructions.py <==
#!/usr/bin/env python3
"""Exact diagnostics for the new semigroup/coarsening calculations.

This is not a verifier for derived-stack algebraicity or for bibliographic priority.
All-order statements are proved in the accompanying note. Membership in <a,a+1>
is tested by an exact Euclidean-division criterion, not by a truncated semigroup.
"""
from __future__ import annotations
import hashlib
import json
import math
import platform
import time
from pathlib import Path
import sympy as sp

OUT = Path(__file__).resolve().parent
START = time.perf_counter()
records: list[dict] = []

def semigroup(x: int, a: int) -> bool:
    if x < 0:
        return False
    q, r = divmod(x, a)
    return q >= r

def ordinary(x: int, m: int) -> bool:
    return x == 0 or x >= m

def ideal_J(x: int, m: int) -> bool:
    return m <= x <= 2*m-2 or x >= 2*m

def check(condition: bool, label: str, **details) -> None:
    if not condition:
        raise AssertionError((label, details))
    records.append({"label": label, "passed": True, **details})

comparisons = 0
for m in range(3, 31):
    n, a = 2*m-3, 2*m-2
    window = range(-3*m, 10*m+1)
    check(math.gcd(a, a+1) == 1, "plane-branch coprimality", m=m)
    vals = []
    for e in window:
        check_b = semigroup(n*e, a) == ordinary(e, m)
        check_j = semigroup(n*e-a, a) == ideal_J(e, m)
        check_d = semigroup(n*e+a, a) == (e == 0 or e >= m-1)
        if not (check_b and check_j and check_d):
            raise AssertionError((m, e, check_b, check_j, check_d))
        comparisons += 3
        vals.append(e)
    check(True, "invariant ring, Cartier pushforward and inverse lattice", m=m,
          exponent_min=min(vals), exponent_max=max(vals), comparisons=3*len(vals))
    for e in window:
        jd = all(ordinary(e+g, m) for g in range(m, 2*m-1))
        nd = all(ordinary(e+g, m) for g in range(m))
        ej = all(ideal_J(e+g, m) for g in range(m, 2*m-1))
        if (jd != (e >= 0)) or (nd != (e >= m)) or (ej != ordinary(e,m)):
            raise AssertionError(("colon", m, e, jd, nd, ej))
        comparisons += 3
    check(True, "finite-generator colon and End tests", m=m, comparisons=3*len(vals))
    apery = [e for e in range(4*m) if ordinary(e,m) and not ordinary(e-m,m)]
    socle = [e for e in apery
             if all(ordinary(e+g-m,m) for g in range(m,2*m))]
    check(apery == [0]+list(range(m+1,2*m)) and socle == list(range(m+1,2*m)),
          "Artinian reduction and socle", m=m, apery_basis=apery, socle_dimension=len(socle))
    # The trace-dual over k[[s^m]], rescaled by s^(2m-1), is a canonical lattice.
    for e in range(-3*m, 8*m+1):
        trace_dual_rescaled = all((e-(2*m-1)+b) % m != 0 or
                                   e-(2*m-1)+b >= 0 for b in apery)
        canonical = (0 <= e <= m-2) or e >= m
        assert trace_dual_rescaled == canonical
        assert ideal_J(e+m,m) == canonical
    check(True, "canonical lattice by trace-dual criterion; J=s^m omega", m=m)

# Rebuild the finite cokernel computing Ext^1 from the displayed syzygy basis.
# The target is (N/B)^k, with basis (component j, exponent e), 1<=e<m.
# Images of b_j alone are zero. Images of b_0 are computed by multiplication.
ext_table = []
s = sp.Symbol('s')
for m in range(3, 13):
    for k, name in [(m-2, 'J'), (m-1, 'N')]:
        coords = {(j,e): j*(m-1)+(e-1) for j in range(k) for e in range(1,m)}
        b_degrees = [0]+list(range(m,2*m))
        images = sp.zeros(k*(m-1), len(b_degrees))
        for col,d in enumerate(b_degrees):
            for j in range(k):
                e = d+j+1
                if 1 <= e < m:
                    images[coords[(j,e)],col] = -1
        rank = images.rank()
        dim = images.rows-rank
        expected = ((m-1)*(m-2)-1) if name=='J' else m*(m-2)
        check(dim == expected and rank == 1, "Ext1 finite cokernel", m=m, module=name,
              target_dimension=images.rows, image_rank=rank, ext1_dimension=dim)
        # Verify syzygy identities symbolically, with no quotient-ring reductions.
        gens = [s**(m+j) for j in range(k+1)] if name=='J' else [s**j for j in range(k+1)]
        for j in range(1,k+1):
            for h in [0,1,m-1,m,2*m+1]:
                rel = [-s**(m+j+h)]+[sp.Integer(0)]*k
                rel[j] = s**(m+h)
                assert sp.expand(sum(x*y for x,y in zip(gens,rel))) == 0
        check(True, "normalization-syzygy polynomial identities", m=m, module=name,
              identities=5*k)
    ext_table.append({"m":m, "Ext_dimensions_1_through_6":
        [(m-1)*(m-2)-1]+[m*(m-2)**2*(m-1)**(i-2) for i in range(2,7)]})

# Two proper quotient models. Completion at the cusp uses the same exact criterion.
proper = []
for a,n,p,expected_inv in [
    (4,3,16,lambda e: e == -4 or e >= -2),
    (5,4,17,lambda e: e == -3 or e >= 0),
]:
    vals = range(-20,101)
    assert all(semigroup(n*e,a)==ordinary(e,3) for e in vals)
    assert all(semigroup(n*e-p,a)==ideal_J(e-4,3) for e in vals)
    assert all(semigroup(n*e+p,a)==expected_inv(e) for e in vals)
    sections = [e for e in range(-20,1) if semigroup(n*e+p,a)]
    check(True, "same-coarse-pair proper model", a=a, cyclic_order=n, Cartier_valuation=p,
          global_section_exponents=sections, source_projective_dimension=len(sections)-1,
          coarse_projective_dimension=4)
    # Character of Y^a Z-X^(a+1); both monomials have the same weight.
    assert (a*(a+1)-(a+1)*a) % n == 0
    proper.append({"a":a,"n":n,"p":p,"sections":sections})

X,Y,Z = sp.symbols('X Y Z')
for a in [4,5]:
    poly = Y**a*Z-X**(a+1)
    check(sp.diff(poly,Z).subs({X:0,Y:1,Z:0})==1,
          "smooth point at infinity in proper model", a=a)

inputs = {'verifier':hashlib.sha256(Path(__file__).read_bytes()).hexdigest()}
report={
    "status":"all recorded exact diagnostics passed",
    "python":platform.python_version(),"sympy":sp.__version__,
    "seconds":round(time.perf_counter()-START,3),
    "input_sha256":inputs,
    "range_summary":{
        "family_parameters":"3 <= m <= 30",
        "invariant_and_colon_boolean_comparisons":comparisons,
        "ext1_and_syzygy_diagnostics":"3 <= m <= 12",
        "proper_models":2,
    },
    "records":records,
    "ext_dimension_table":ext_table,
    "proper_models":proper,
    "limits":[
        "Finite ranges check formulas; the note proves all m and all cohomological degrees.",
        "No derived-algebraicity, higher-descent, or novelty theorem is checked by this script.",
        "No earlier verifier is imported. Ordinary ideal membership uses finite generating sets."
    ]
}
(OUT/'verification_output.json').write_text(json.dumps(report,indent=2),encoding='utf-8')
lines=[report['status'],f"Python {report['python']}; SymPy {report['sympy']}",
       f"Records: {len(records)}; Boolean invariant/colon comparisons: {comparisons}",
       f"Elapsed: {report['seconds']} s",'', 'Ext dimensions (analytic recurrence; finite Ext1 checked):']
lines += [str(x) for x in ext_table]
lines += ['', 'Proper-pair section exponents:']+[str(x) for x in proper]
lines += ['', 'Limits:']+report['limits']
(OUT/'verification_output.txt').write_text('\n'.join(lines)+'\n',encoding='utf-8')
print('\n'.join(lines))


==> anc/requirements.txt <==
sympy==1.14.0


==> anc/run_checks.py <==
#!/usr/bin/env python3
"""Reproduce the exact finite checks bundled with the manuscript.

Usage:
  python anc/run_checks.py
  python anc/run_checks.py --full
The default conductor run checks stored intermediate certificates; --full
recomputes the expensive conductor and support intersections as well.
All remaining suites execute in either mode. No TeX compilation is required.
"""
from __future__ import annotations
import argparse, datetime, hashlib, json, platform, subprocess, sys, time
from pathlib import Path


def main() -> int:
    if sys.flags.optimize:
        raise SystemExit('Run without -O or PYTHONOPTIMIZE: the exact checks use assertions.')
    ap=argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--full', action='store_true')
    ap.add_argument('--output-dir', default='verification_runs/current',
                    help='Run-record directory, relative to anc/ unless absolute.')
    args=ap.parse_args()
    root=Path(__file__).resolve().parent
    out=(root/args.output_dir).resolve();out.mkdir(parents=True,exist_ok=True)
    import sympy
    started=datetime.datetime.now(datetime.timezone.utc).isoformat()
    environment={'python':platform.python_version(),'sympy':sympy.__version__,
                 'platform':platform.platform()}
    jobs=[
        ('lattices',root/'lattices/verify_canonical_fibres.py',[]),
        ('nongorenstein',root/'nongorenstein/verify_semigroup_obstructions.py',[]),
        ('length_one',root/'length_one/verify_m4_and_uniform.py',[]),
        ('source_chart',root/'source_chart/verify_source_chart.py',[]),
        ('components',root/'components/verify_components.py',[]),
        ('beta',root/'beta/code/verify.py',[]),
        ('geometry_links',root/'beta/code/verify_geometry_links.py',[]),
        ('conductor',root/'conductor/code/verify_complete.py',['--full'] if args.full else []),
        ('canonical_ideal',root/'conductor/code/verify_canonical_ideal.py',[]),
        ('kernel_difference',root/'conductor/code/verify_kernel_difference.py',[]),
    ]
    records=[]
    for name,script,extra in jobs:
        t=time.monotonic();log=out/f'{name}.log'
        print(f'Running {name}',flush=True)
        with log.open('w') as f:
            result=subprocess.run([sys.executable,str(script),*extra],cwd=script.parent,
                                  stdout=f,stderr=subprocess.STDOUT,check=False)
        records.append(dict(suite=name,returncode=result.returncode,
                            seconds=round(time.monotonic()-t,3),
                            script=str(script.relative_to(root)),
                            script_sha256=hashlib.sha256(script.read_bytes()).hexdigest(),
                            log=str(log.relative_to(root)) if log.is_relative_to(root) else str(log)))
        (out/'manifest.json').write_text(json.dumps({
            'started_utc':started,'updated_utc':datetime.datetime.now(datetime.timezone.utc).isoformat(),
            'environment':environment,'full_conductor':args.full,'records':records,
            'completed':len(records)==len(jobs) and all(x['returncode']==0 for x in records)
        },indent=2))
        if result.returncode:
            print(f'FAILED {name}; see {log}',file=sys.stderr)
            return result.returncode
        print(f'PASS {name}',flush=True)
    print('All suites passed. See manuscript for the mathematical scope of each certificate.',flush=True)
    return 0

if __name__=='__main__':
    raise SystemExit(main())


==> anc/source_chart/output/complete_chart.json <==
{
  "order_ideal": [
    [
      0,
      0
    ],
    [
      1,
      0
    ],
    [
      2,
      0
    ],
    [
      3,
      0
    ],
    [
      4,
      0
    ],
    [
      5,
      0
    ],
    [
      0,
      1
    ],
    [
      1,
      1
    ],
    [
      2,
      1
    ],
    [
      3,
      1
    ],
    [
      4,
      1
    ],
    [
      0,
      2
    ],
    [
      1,
      2
    ],
    [
      2,
      2
    ],
    [
      3,
      2
    ],
    [
      0,
      3
    ],
    [
      1,
      3
    ],
    [
      0,
      4
    ]
  ],
  "border": [
    [
      0,
      5
    ],
    [
      1,
      4
    ],
    [
      2,
      3
    ],
    [
      3,
      3
    ],
    [
      4,
      2
    ],
    [
      5,
      1
    ],
    [
      6,
      0
    ]
  ],
  "raw_coefficients": [
    "c0_5_0_0",
    "c0_5_5_0",
    "c0_5_3_1",
    "c0_5_1_2",
    "c1_4_4_0",
    "c1_4_2_1",
    "c1_4_0_2",
    "c2_3_3_0",
    "c2_3_1_1",
    "c2_3_0_4",
    "c3_3_4_0",
    "c3_3_2_1",
    "c3_3_0_2",
    "c4_2_3_0",
    "c4_2_1_1",
    "c4_2_0_4",
    "c5_1_2_0",
    "c5_1_0_1",
    "c5_1_3_2",
    "c5_1_1_3",
    "c6_0_1_0",
    "c6_0_4_1",
    "c6_0_2_2",
    "c6_0_0_3"
  ],
  "free_coordinates": [
    "a",
    "b",
    "c",
    "d",
    "e",
    "f",
    "g"
  ],
  "elimination": {
    "c0_5_0_0": "0",
    "c3_3_4_0": "a*c",
    "c1_4_4_0": "a*b",
    "c3_3_0_2": "a*b**2*e - a*b**2*g + a*b*c*d - a*b*c*f",
    "c1_4_0_2": "a*b*e - a*b*g + a*c*d - a*c*f",
    "c3_3_2_1": "a*b*e + a*c*d - a*c*f",
    "c2_3_3_0": "-a*b**2 + a*c",
    "c1_4_2_1": "-a*b*f + a*c",
    "c0_5_3_1": "a*b - a*f",
    "c2_3_1_1": "a*b**2*f - a*b*c + a*b*e + a*c*d - a*c*f",
    "c4_2_1_1": "a*b**2*e - a*b**2*g + a*b*c*d - a*c**2 + a*c*g",
    "c0_5_1_2": "-a*b*f + a*c - a*g",
    "c6_0_0_3": "b*e - b*g + c*d - c*f",
    "c4_2_3_0": "-a*b*c + a*b*e + a*c*d",
    "c5_1_2_0": "a*b**2*e - a*b**2*g + a*b*c*d - a*b*c*f - a*b*d*e + a*b*e*f - a*c*d**2 + a*c*d*f - a*c*e + a*c*g",
    "c5_1_0_1": "-a*b**2*d*e + a*b**2*d*g - a*b*c*d**2 + a*b*c*d*f + a*b*c*e - a*b*c*g - a*b*e**2 + a*b*e*g + a*c**2*d - a*c**2*f - a*c*d*e + a*c*e*f",
    "c6_0_1_0": "0",
    "c0_5_5_0": "a",
    "c2_3_0_4": "b",
    "c4_2_0_4": "c",
    "c5_1_3_2": "d",
    "c5_1_1_3": "e",
    "c6_0_4_1": "f",
    "c6_0_2_2": "g"
  },
  "X": [
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "a*b**2*e - a*b**2*g + a*b*c*d - a*b*c*f - a*b*d*e + a*b*e*f - a*c*d**2 + a*c*d*f - a*c*e + a*c*g",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-a*b*c + a*b*e + a*c*d",
      "0",
      "-a*b**2 + a*c",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "a*b"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-a*b**2*d*e + a*b**2*d*g - a*b*c*d**2 + a*b*c*d*f + a*b*c*e - a*b*c*g - a*b*e**2 + a*b*e*g + a*c**2*d - a*c**2*f - a*c*d*e + a*c*e*f",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "a*b**2*e - a*b**2*g + a*b*c*d - a*c**2 + a*c*g",
      "0",
      "a*b**2*f - a*b*c + a*b*e + a*c*d - a*c*f",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-a*b*f + a*c"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "f",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "a*b*e - a*b*g + a*c*d - a*c*f"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "g",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "d",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "b*e - b*g + c*d - c*f",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "e",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "c",
      "0",
      "b",
      "0"
    ]
  ],
  "Y": [
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "a*b**2*e - a*b**2*g + a*b*c*d - a*b*c*f - a*b*d*e + a*b*e*f - a*c*d**2 + a*c*d*f - a*c*e + a*c*g",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-a*b*c + a*b*e + a*c*d",
      "0",
      "0",
      "-a*b**2 + a*c",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "a*c",
      "0",
      "a*b",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "a"
    ],
    [
      "1",
      "0",
      "0",
      "0",
      "0",
      "-a*b**2*d*e + a*b**2*d*g - a*b*c*d**2 + a*b*c*d*f + a*b*c*e - a*b*c*g - a*b*e**2 + a*b*e*g + a*c**2*d - a*c**2*f - a*c*d*e + a*c*e*f",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "a*b**2*e - a*b**2*g + a*b*c*d - a*c**2 + a*c*g",
      "0",
      "0",
      "a*b**2*f - a*b*c + a*b*e + a*c*d - a*c*f",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "a*b*e + a*c*d - a*c*f",
      "0",
      "-a*b*f + a*c",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "a*b - a*f"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "a*b**2*e - a*b**2*g + a*b*c*d - a*b*c*f",
      "0",
      "a*b*e - a*b*g + a*c*d - a*c*f",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-a*b*f + a*c - a*g"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "d",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "e",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1",
      "0",
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "c",
      "0",
      "0",
      "b",
      "0",
      "1",
      "0",
      "0"
    ]
  ],
  "canonical_matrices": [
    [
      [
        "a*b*e - a*b*g + a*c*d - a*c*f",
        "a*b**2*e - a*b**2*g + a*b*c*d - a*b*c*f",
        "a*b*c*e - a*b*c*g + a*c**2*d - a*c**2*f"
      ],
      [
        "-a*b*f + a*c",
        "a*b*e + a*c*d - a*c*f",
        "a*b**2*e - a*b**2*g + a*b*c*d - a*b*c*f + a*c*g"
      ],
      [
        "a*b",
        "a*c",
        "a*b*e + a*c*d"
      ]
    ],
    [
      [
        "a*b**2*e - a*b**2*g + a*b*c*d - a*b*c*f",
        "a*b*c*e - a*b*c*g + a*c**2*d - a*c**2*f",
        "a*b**2*e**2 - a*b**2*e*g + 2*a*b*c*d*e - a*b*c*d*g - a*b*c*e*f + a*c**2*d**2 - a*c**2*d*f"
      ],
      [
        "a*b*e + a*c*d - a*c*f",
        "a*b**2*e - a*b**2*g + a*b*c*d - a*b*c*f + a*c*g",
        "a*b*c*e - a*b*c*g + a*b*e*g + a*c**2*d - a*c**2*f + a*c*d*g"
      ],
      [
        "a*c",
        "a*b*e + a*c*d",
        "a*b**2*e - a*b**2*g + a*b*c*d - a*b*c*f + a*b*e*f + a*c*d*f + a*c*g"
      ]
    ],
    [
      [
        "a*b*c*e - a*b*c*g + a*c**2*d - a*c**2*f",
        "a*b**2*e**2 - a*b**2*e*g + 2*a*b*c*d*e - a*b*c*d*g - a*b*c*e*f + a*c**2*d**2 - a*c**2*d*f",
        "a*b**3*e**2 - 2*a*b**3*e*g + a*b**3*g**2 + 2*a*b**2*c*d*e - 2*a*b**2*c*d*g - 2*a*b**2*c*e*f + 2*a*b**2*c*f*g + a*b**2*e**2*f - a*b**2*e*f*g + a*b*c**2*d**2 - 2*a*b*c**2*d*f + a*b*c**2*f**2 + 2*a*b*c*d*e*f - a*b*c*d*f*g - a*b*c*e*f**2 + a*b*c*e*g - a*b*c*g**2 + a*c**2*d**2*f - a*c**2*d*f**2 + a*c**2*d*g - a*c**2*f*g"
      ],
      [
        "a*b**2*e - a*b**2*g + a*b*c*d - a*b*c*f + a*c*g",
        "a*b*c*e - a*b*c*g + a*b*e*g + a*c**2*d - a*c**2*f + a*c*d*g",
        "a*b**2*e**2 - a*b**2*g**2 + 2*a*b*c*d*e - a*b*c*e*f - a*b*c*f*g + a*b*e*f*g + a*c**2*d**2 - a*c**2*d*f + a*c*d*f*g + a*c*g**2"
      ],
      [
        "a*b*e + a*c*d",
        "a*b**2*e - a*b**2*g + a*b*c*d - a*b*c*f + a*b*e*f + a*c*d*f + a*c*g",
        "a*b**2*e*f - a*b**2*f*g + a*b*c*d*f + a*b*c*e - a*b*c*f**2 - a*b*c*g + a*b*e*f**2 + a*b*e*g + a*c**2*d - a*c**2*f + a*c*d*f**2 + a*c*d*g + a*c*f*g"
      ]
    ],
    [
      [
        "a**2*b**3*e - a**2*b**3*g + a**2*b**2*c*d - a**2*b**2*c*f - 2*a**2*b**2*e*f + 2*a**2*b**2*f*g - 2*a**2*b*c*d*f + 2*a**2*b*c*e + 2*a**2*b*c*f**2 - 2*a**2*b*c*g - a**2*b*e*g + a**2*b*g**2 + 2*a**2*c**2*d - 2*a**2*c**2*f - a**2*c*d*g + a**2*c*f*g",
        "-a**2*b**3*e*f + a**2*b**3*f*g - a**2*b**2*c*d*f + 2*a**2*b**2*c*e + a**2*b**2*c*f**2 - 2*a**2*b**2*c*g + a**2*b**2*e**2 - 2*a**2*b**2*e*g + a**2*b**2*g**2 + 2*a**2*b*c**2*d - 2*a**2*b*c**2*f + 2*a**2*b*c*d*e - 2*a**2*b*c*d*g - 2*a**2*b*c*e*f + 2*a**2*b*c*f*g + a**2*c**2*d**2 - 2*a**2*c**2*d*f + a**2*c**2*f**2",
        "2*a**2*b**3*e**2 - 3*a**2*b**3*e*g + a**2*b**3*g**2 + 4*a**2*b**2*c*d*e - 3*a**2*b**2*c*d*g - 4*a**2*b**2*c*e*f + 3*a**2*b**2*c*f*g + 2*a**2*b*c**2*d**2 - 4*a**2*b*c**2*d*f + a**2*b*c**2*e + 2*a**2*b*c**2*f**2 - a**2*b*c**2*g + a**2*c**3*d - a**2*c**3*f"
      ],
      [
        "2*a**2*b**2*e + a**2*b**2*f**2 - a**2*b**2*g + 2*a**2*b*c*d - 4*a**2*b*c*f - a**2*b*e*f + a**2*b*f*g + a**2*c**2 - a**2*c*d*f + a**2*c*f**2",
        "a**2*b**3*e - a**2*b**3*g + a**2*b**2*c*d - a**2*b**2*c*f - 2*a**2*b**2*e*f + a**2*b**2*f*g - 2*a**2*b*c*d*f + 2*a**2*b*c*e + 2*a**2*b*c*f**2 + 2*a**2*c**2*d - 2*a**2*c**2*f",
        "-a**2*b**3*e*f + a**2*b**3*f*g - a**2*b**2*c*d*f + 2*a**2*b**2*c*e + a**2*b**2*c*f**2 - 2*a**2*b**2*c*g + a**2*b**2*e**2 + 2*a**2*b*c**2*d - 2*a**2*b*c**2*f + 2*a**2*b*c*d*e - 2*a**2*b*c*e*f + a**2*c**2*d**2 - 2*a**2*c**2*d*f + a**2*c**2*f**2 + a**2*c**2*g"
      ],
      [
        "-a**2*b**2*f + 2*a**2*b*c + a**2*b*e - a**2*b*g + a**2*c*d - a**2*c*f",
        "2*a**2*b**2*e - a**2*b**2*g + 2*a**2*b*c*d - 2*a**2*b*c*f + a**2*c**2",
        "a**2*b**3*e - a**2*b**3*g + a**2*b**2*c*d - a**2*b**2*c*f + 2*a**2*b*c*e + 2*a**2*c**2*d - a**2*c**2*f"
      ]
    ]
  ]
}

==> anc/source_chart/output/run.log <==
PASS unrestricted planar chart and the complete fixed-curve coefficients
PASS fixed fibre recovered independently from all ambient canonical matrices
PASS vanishing differential of canonical coarsening at the critical monomial point
PASS complete companion identity and four invariant actions
ALL PASSED 4 groups


==> anc/source_chart/output/verification.json <==
{
  "records": [
    {
      "name": "unrestricted planar chart and the complete fixed-curve coefficients",
      "passed": true,
      "details": {
        "raw_parameters": 24,
        "ambient_free_parameters": 7,
        "quotient_rank": 18,
        "four_curve_equations": [
          "a*(a - f)*(b*(b*e - b*g + c*d - c*f) - c*(e - g) + (-d + f)*(b*e + c*d))",
          "-a*(a - f)*(b*d - c + e)*(b*e - b*g + c*d - c*f)",
          "a*(b + d - f) - d*f - g",
          "a*(-b*f + c + e - g) - b*e + b*g - c*d + c*f - e*f"
        ]
      }
    },
    {
      "name": "fixed fibre recovered independently from all ambient canonical matrices",
      "passed": true,
      "details": {
        "equations": "ab=ac=0, a^2d-a^2f-adf-ae+bdf+be+cd-cf+ef=0",
        "method": "mutual exact grevlex ideal reduction, then an invertible polynomial coordinate change"
      }
    },
    {
      "name": "vanishing differential of canonical coarsening at the critical monomial point",
      "passed": true,
      "details": {
        "source_tangent_dimension": 6,
        "fixed_fibre_tangent_dimension": 6,
        "target_tangent_dimension": 12,
        "differential": "zero"
      }
    },
    {
      "name": "complete companion identity and four invariant actions",
      "passed": true,
      "details": {
        "rank": 3,
        "support": "tr(M), tr(MC), tr(MC^2)"
      }
    }
  ],
  "runtime_seconds": 6.955806493759155,
  "python": "3.12.14",
  "sympy": "1.14.0"
}

==> anc/source_chart/verify_source_chart.py <==
#!/usr/bin/env python3
"""Rebuild the complete 18-dimensional quotient chart from all homogeneous border coefficients.
No redundant 17-dimensional fixed-fibre model is imported or used.
The coefficient elimination, commutators and curve-vector identities are exact over QQ.
"""
from pathlib import Path
import json,time,platform
import sympy as sp
ROOT=Path(__file__).resolve().parent
OUT=ROOT/'output';OUT.mkdir(exist_ok=True)
records=[];start=time.time()
def rec(name,data):
 records.append({'name':name,'passed':True,'details':data});print('PASS',name,flush=True)
def zero(x):
 if isinstance(x,sp.MatrixBase): assert all(sp.expand(t)==0 for t in x)
 else: assert sp.expand(x)==0
def simplify_linear(vs,eq):
 sol={};vs=list(vs);eq=[sp.expand(f) for f in eq if f!=0]
 while True:
  found=None
  for e in sorted(eq,key=sp.count_ops):
   for v in reversed(vs):
    c=sp.diff(e,v)
    if c!=0 and not c.free_symbols and sp.diff(e,v,2)==0:
     # e linear in v with constant coefficient
     val=sp.expand(-(e-c*v)/c)
     if v not in val.free_symbols:found=(v,val);break
   if found:break
  if not found:break
  v,val=found;sol={k:sp.expand(x.subs(v,val)) for k,x in sol.items()};sol[v]=val
  vs.remove(v);eq=list(dict.fromkeys(sp.expand(e.subs(v,val)) for e in eq if sp.expand(e.subs(v,val))!=0))
 return vs,eq,sol


gens=[(6,0),(5,1),(4,2),(2,3),(1,4),(0,5)]
O=[(i,j)for j in range(5)for i in range(6)if not any(i>=a and j>=b for a,b in gens)]
idx={v:i for i,v in enumerate(O)};nn=len(O);assert nn==18
border=sorted(set((i+a,j+b)for i,j in O for a,b in [(1,0),(0,1)])-set(O))
vs=[];tails={}
for i,j in border:
 v=sp.zeros(nn,1)
 for k,(aa,bb)in enumerate(O):
  if (aa+2*bb-i-2*j)%5==0:
   h=sp.Symbol(f'c{i}_{j}_{aa}_{bb}');v[k]=h;vs.append(h)
 tails[i,j]=v
XX=sp.zeros(nn);YY=sp.zeros(nn)
for k,(i,j)in enumerate(O):
 for MM,p in [(XX,(i+1,j)),(YY,(i,j+1))]:
  if p in idx:MM[idx[p],k]=1
  else:MM[:,k]=tails[p]
eq=list(dict.fromkeys(sp.expand(h)for h in XX*YY-YY*XX if h!=0));vv,ee,sol=simplify_linear(vs,eq);assert len(vv)==7 and not ee
origin={v:0 for v in vs};assert sp.Matrix(eq).jacobian(vs).subs(origin).rank()==17
a,b,c,d,e,f,g=sp.symbols('a b c d e f g');sv=(a,b,c,d,e,f,g);rr=dict(zip(vv,sv))
sol={k:sp.expand(v.subs(rr))for k,v in sol.items()};sol.update(rr)
XX=XX.subs(sol,simultaneous=True).applyfunc(sp.expand);YY=YY.subs(sol,simultaneous=True).applyfunc(sp.expand)
zero(XX*YY-YY*XX)
one=sp.eye(nn)[:,0];vx=one;vy=one
for _ in range(7):vx=(XX*vx).applyfunc(sp.expand)
for _ in range(6):vy=(YY*vy).applyfunc(sp.expand)
H=b*e-b*g+c*d-c*f;T=b*d-c+e
U=b*H+(f-d)*(b*e+c*d)-c*(e-g)
E3=a*(b+d-f)-d*f-g
E4=a*(c+e-g-b*f)-H-e*f
ceq=[a*(a-f)*U,-a*(a-f)*T*H,E3,E4]
v=sp.zeros(nn,1)
for mon,h in zip([(2,0),(0,1),(3,2),(1,3)],ceq):v[idx[mon]]=h

zero(vy-vx-v)
rec('unrestricted planar chart and the complete fixed-curve coefficients',{'raw_parameters':24,'ambient_free_parameters':7,'quotient_rank':18,'four_curve_equations':list(map(str,ceq))})
# Actual canonical operators and first-order ramification at the critical point.
canidx=[idx[0,2],idx[2,1],idx[4,0]];Mats=[]
for xx,yy in [(1,2),(3,1),(5,0),(0,5)]:
 MM=sp.eye(nn)
 for _ in range(xx):MM=(XX*MM).applyfunc(sp.expand)
 for _ in range(yy):MM=(YY*MM).applyfunc(sp.expand)
 MM=MM.extract(canidx,canidx);Mats.append(MM)
 for h in MM:
  assert h.subs({v:0 for v in sv})==0
  assert all(sp.diff(h,v).subs({w:0 for w in sv})==0 for v in sv)
assert sp.Matrix(ceq).jacobian(sv).subs({v:0 for v in sv}).rank()==1
# The canonical tangent space is Hom_B(m_B Omega,k^3):
# In the fixed differential embedding, m_B Omega=k[[s]] ds and m_B^2 Omega=s^4 k[[s]] ds.
assert len(list(range(4,8)))*3==12
# Recompute the entire fixed canonical fibre in the unrelated ambient coordinates.
g0=a*(b+d-f)-d*f
fixedraw=[sp.expand(h.subs(g,g0)) for h in ceq]
fixedraw += [sp.expand(h.subs(g,g0)) for MM in Mats for h in MM]
S=a*a*d-a*a*f-a*d*f-a*e+b*d*f+b*e+c*d-c*f+e*f
GA=sp.groebner(fixedraw,a,b,c,d,e,f,order='grevlex')
GB=sp.groebner([a*b,a*c,S],a,b,c,d,e,f,order='grevlex')
assert all(GB.reduce(h.as_expr())[1]==0 for h in GA.polys)
assert all(GA.reduce(h.as_expr())[1]==0 for h in GB.polys)
# f=t+a, e=E+ad+a^2, then (a,b,c,d,E,t) transforms the ring
# to the earlier six-coordinate critical presentation, without a radical.
E,t=sp.symbols('E t')
SS=sp.expand(S.subs({f:t+a,e:E+a*d+a*a},simultaneous=True))
Glin=sp.groebner([a*b,a*c],a,b,c,d,E,t)
assert Glin.reduce(SS-((t+b)*E+(d-t)*c+b*d*t-a**3))[1]==0
rec('fixed fibre recovered independently from all ambient canonical matrices',
    {'equations':'ab=ac=0, a^2d-a^2f-adf-ae+bdf+be+cd-cf+ef=0',
     'method':'mutual exact grevlex ideal reduction, then an invertible polynomial coordinate change'})
rec('vanishing differential of canonical coarsening at the critical monomial point',{'source_tangent_dimension':6,'fixed_fibre_tangent_dimension':6,'target_tangent_dimension':12,'differential':'zero'})

(OUT/'complete_chart.json').write_text(json.dumps({'order_ideal':O,'border':border,'raw_coefficients':list(map(str,vs)),'free_coordinates':list(map(str,sv)),'elimination':{str(k):str(v)for k,v in sol.items()},'X':[[str(x)for x in row]for row in XX.tolist()],'Y':[[str(x)for x in row]for row in YY.tolist()],'canonical_matrices':[[[str(x)for x in row]for row in M.tolist()]for M in Mats]},indent=2))
# The companion identity used for the complete support condition.
g0=a*(b+d-f)-d*f;HH=H.subs(g,g0);TT=T;UU=U.subs(g,g0);EE=E4.subs(g,g0)
CI=sp.Matrix([[0,0,HH],[1,0,g0],[0,1,f]])
MI=a*(HH*sp.eye(3)+(c-b*f)*CI+b*CI**2)
GI=sp.groebner([EE,a*(a-f)*UU,a*(a-f)*TT*HH],e,c,d,b,f,a,order='grevlex',domain=sp.QQ)
zero(CI**3-f*CI**2-g0*CI-HH*sp.eye(3))
assert all(GI.reduce(sp.expand(x))[1]==0 for x in MI*(CI**4-MI))
for j in range(4):
 assert all(GI.reduce(sp.expand(x))[1]==0 for x in Mats[j].subs(g,g0)-MI*CI**j)
rec('complete companion identity and four invariant actions',{'rank':3,'support':'tr(M), tr(MC), tr(MC^2)'})
(OUT/'verification.json').write_text(json.dumps({'records':records,'runtime_seconds':time.time()-start,'python':platform.python_version(),'sympy':sp.__version__},indent=2))
print('ALL PASSED',len(records),'groups',flush=True)


==> anc/verification_runs/audit_2026-11-06/beta.log <==
PASS 1 corrected lower and upper colengths {'lower': 25, 'upper': 9, 'lower_GB': ['x**7 - y**6', 'x**5*y**2', 'x**3*y**3', 'x*y**4', 'y**7']}
PASS 2 x^8 is zero in the lower quotient {}
PASS 3 corrected quotient character ranks {'ranks': [5, 5, 6, 6, 3]}
PASS 4 constant sixteen-dimensional normalization window {'window': [20, 21, 25, 26, 27, 28, 30, 31, 32, 33, 35, 36, 37, 38, 42, 43]}
PASS 5 window connection identities {}
PASS 6 all-order polynomial conjugacy {}
PASS 7 the connection fixes the deepest monomial section {'valuations': [33, 35, 36, 37, 38, 42, 43]}
PASS 8 corrected monomial reconnaissance {'candidates': 384, 'stable_count': 16}
PASS 9 general-m character-two semigroup diagnostics {'m_range': [4, 12]}
PASS 10 four-jet invariant under all truncated units {}
PASS 11 global algebraic unit-gauge slice {}
PASS 12 three jets do not separate the parameters {}
PASS 13 canonical Jacobian leading terms {'U': '7*z**3/1296 + z**2/24 + z/6 + 1', 'V': '-z**2/8 - z/6 + 1'}
PASS 14 canonical compensation coefficient {}
PASS 15 actual compensated ordinary coarse ideal four-jet {}
PASS 16 the ordinary ideal remembers beta {}
PASS 17 ordinary dual of P_lambda is s^4 N {}
PASS 18 canonical dual retains the jet parameter {}
PASS 19 canonical bidual and multiplier certificate {}
PASS 20 inherited planar matrices commute {}
PASS 21 original curve-vector identities {}
PASS 22 exact beta relative curve-vector {}
Building two exact Groebner bases...
PASS 23 all correction coordinates have the required weights {'first_terms': 85, 'second_terms': 325}
PASS 24 exact source-support Taylor membership 1 {'ideal': 'source'}
PASS 25 exact source-support Taylor membership 2 {'ideal': 'source'}
PASS 26 exact source-support Taylor membership 3 {'ideal': 'source'}
PASS 27 exact source-support Taylor membership 4 {'ideal': 'support'}
PASS 28 exact source-support Taylor membership 5 {'ideal': 'support'}
PASS 29 exact source-support Taylor membership 6 {'ideal': 'support'}
ALL 29 GROUPS PASSED; seconds 14.521965779000311


==> anc/verification_runs/audit_2026-11-06/canonical_ideal.log <==
dual numerator: [a, b, d]
bidual: [a*b, d, f]
REFLEXIVITY EXACT


==> anc/verification_runs/audit_2026-11-06/components.log <==
PASS companion operator and four canonical actions
PASS support-generator matrix recurrences
PASS factorization of U modulo T
PASS root-chart localization identities for H and U
PASS generic reducedness and all nonzerodivisor separation conditions
PASS six explicit normal component presentations
PASS seventh prime root-image elimination and irreducibility discriminant
ALL PASSED 7 groups


==> anc/verification_runs/audit_2026-11-06/conductor.log <==
Python 3.12.14 SymPy 1.14.0 mode FULL
01 PASS companion and support identities [6.04s]
02 PASS saturated graph of both integral roots [6.32s]
03 PASS End ideal colon: (v*j:j)=(v,ab(b+d)) [6.37s]
04 PASS second normalization quotient has annihilator (a,f,v) [6.38s]
05 PASS monic multiplication relation for h [6.42s]
06 PASS unique codimension-one singular locus and lower-dimensional loci [6.61s]
07 PASS normalization contraction and exact normalized support (v^4) [25.87s]
08 PASS first normalization quotient: k[a,f]/(f^3) [25.91s]
09 PASS nonsplit internal-defect multiplication coefficients [25.93s]
10 PASS four short residual/linkage presentations [50.25s]
11 PASS recomputed residual ideal for component 0 by a prime-isolating colon [84.80s]
12 PASS recomputed residual ideal for component 1 by a prime-isolating colon [103.52s]
13 PASS recomputed entire residual ideal for component 2 after exact factorization [132.87s]
14 PASS recomputed entire residual ideal for component 3 after exact factorization [152.16s]
15 PASS recomputed entire residual ideal for component 4 after exact factorization [246.97s]
16 PASS recomputed entire residual ideal for component 5 after exact factorization [301.64s]
17 PASS recomputed seventh supported conductor, including both multiplier tests [417.47s]
18 PASS full conductor from seven supported factors [737.11s]
19 PASS recomputed all seven normalized-support intersections [820.52s]
20 PASS complete normalization-support kernel certificate [822.06s]
21 PASS actual conductor correction, not only normalization kernel [845.84s]
22 PASS canonical-module generators, relations, and full span [847.45s]
23 PASS four exact annihilator ideals [854.23s]
24 PASS pure-surface and both line summands split as modules [861.16s]
25 PASS square-zero multiplication and full nonsplitting certificate [861.43s]
26 PASS reduced CM support and its actual canonical ideal (d,f) [861.45s]
27 PASS independent weighted Hilbert series [862.42s]
ALL PASSED 27 elapsed 862.42 seconds
This checks the stated exact algebra. R1/S2, canonical duality, chart coverage and priority require the written proofs.


==> anc/verification_runs/audit_2026-11-06/geometry_links.log <==
PASS reconstructed source and beta input matrices agree
PASS all seven displayed border reductions
PASS commuting actions and all eighteen cyclic basis vectors
PASS first three invariant actions and companion relation
PASS split injection by y and Y C = X^2 on the canonical block
PASS exact relative curve vector
PASS fourth relative invariant action modulo the exact curve ideal
PASS nonpunctual point in the unrestricted algebraic chart
ALL 8 GEOMETRY-LINK GROUPS PASSED; seconds 0.881


==> anc/verification_runs/audit_2026-11-06/kernel_difference.log <==
ANN quotient
f**2
e
c
d - f
b
QUOTIENT_IS_K_AF_OVER_F2


==> anc/verification_runs/audit_2026-11-06/lattices.log <==
{
  "all_passed": true,
  "records": 33,
  "semigroup_parameters": 23,
  "artin_cases": 21
}


==> anc/verification_runs/audit_2026-11-06/length_one.log <==
{
  "python": "3.12.14",
  "sympy": "1.14.0",
  "records": [
    {
      "name": "m4_commuting_actions",
      "passed": true
    },
    {
      "name": "m4_lower_relation_x2y",
      "passed": true
    },
    {
      "name": "m4_lower_relation_x4",
      "passed": true
    },
    {
      "name": "m4_lower_relation_xy4",
      "passed": true
    },
    {
      "name": "m4_plane_curve_relation",
      "passed": true
    },
    {
      "name": "m4_torsion_relations_are_action_stable",
      "passed": true,
      "relations": 7
    },
    {
      "name": "m4_all_module_relations_derived_from_ideal",
      "passed": true,
      "groebner_basis": [
        "-q*y**2 + x**4",
        "-p*y**2 + x**2*y",
        "x*y**4",
        "p**3*x*y**3 - y**6",
        "y**7",
        "p*y**5",
        "p**4*y**4",
        "-p**2*y**3 + q*y**3"
      ]
    },
    {
      "name": "m4_original_canonical_kernel_generators",
      "passed": true,
      "relations": 12
    },
    {
      "name": "m4_module_characters",
      "passed": true,
      "ordinary_weights": [
        0,
        2,
        4,
        1,
        3,
        0,
        1,
        3,
        0,
        2,
        2,
        3
      ],
      "canonical_twist": 1
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 3,
      "rank": 4,
      "ideal_power_annihilated": 4
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 4,
      "rank": 6,
      "ideal_power_annihilated": 6
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 5,
      "rank": 8,
      "ideal_power_annihilated": 8
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 6,
      "rank": 10,
      "ideal_power_annihilated": 10
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 7,
      "rank": 12,
      "ideal_power_annihilated": 12
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 8,
      "rank": 14,
      "ideal_power_annihilated": 14
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 9,
      "rank": 16,
      "ideal_power_annihilated": 16
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 10,
      "rank": 18,
      "ideal_power_annihilated": 18
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 11,
      "rank": 20,
      "ideal_power_annihilated": 20
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 12,
      "rank": 22,
      "ideal_power_annihilated": 22
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 13,
      "rank": 24,
      "ideal_power_annihilated": 24
    },
    {
      "name": "independent_full_F3_invariant_submodule_enumeration",
      "passed": true,
      "field": 3,
      "cases": [
        {
          "p": 0,
          "q": 0,
          "dimension_T": 12,
          "tested": 8788,
          "solutions": 4
        },
        {
          "p": 0,
          "q": 1,
          "dimension_T": 8,
          "tested": 16,
          "solutions": 0
        },
        {
          "p": 0,
          "q": 2,
          "dimension_T": 8,
          "tested": 16,
          "solutions": 0
        },
        {
          "p": 1,
          "q": 0,
          "dimension_T": 8,
          "tested": 16,
          "solutions": 0
        },
        {
          "p": 1,
          "q": 1,
          "dimension_T": 9,
          "tested": 64,
          "solutions": 1
        },
        {
          "p": 1,
          "q": 2,
          "dimension_T": 8,
          "tested": 16,
          "solutions": 0
        },
        {
          "p": 2,
          "q": 0,
          "dimension_T": 8,
          "tested": 16,
          "solutions": 0
        },
        {
          "p": 2,
          "q": 1,
          "dimension_T": 9,
          "tested": 64,
          "solutions": 1
        },
        {
          "p": 2,
          "q": 2,
          "dimension_T": 8,
          "tested": 16,
          "solutions": 0
        }
      ],
      "total_candidates": 9012,
      "total_solutions": 6,
      "caveat": "Finite-field diagnostics only; the characteristic-zero all-base theorem is proved in the manuscript."
    },
    {
      "name": "nonreduced_crossing_chart_tests",
      "passed": true,
      "count": 112,
      "range_N": [
        2,
        8
      ],
      "m_values": [
        3,
        4,
        5,
        7
      ]
    },
    {
      "name": "second_order_crossing_obstruction",
      "passed": true,
      "expression": "p=z=epsilon gives pz=epsilon^2, nonzero modulo epsilon^3"
    },
    {
      "name": "global_rational_normal_curve_equations",
      "passed": true,
      "degree_range": [
        1,
        12
      ]
    },
    {
      "name": "next_length_two_starting_object",
      "passed": true,
      "ideal": "(x^2)",
      "ordinary_character_multiplicities": [
        3,
        3,
        2,
        2,
        2
      ],
      "canonical_invariant_basis": [
        "y^2 eta",
        "xy^4 eta"
      ],
      "invariant_action": "xy^2 sends y^2 eta to xy^4 eta, and the latter to zero"
    }
  ],
  "total_records": 25,
  "verifier_sha256": "3652209072e08dff1a263862edeeb53fe896e64d1e289af31259c3ccc6cd63c9",
  "proof_limit": "Exact diagnostic calculations do not prove all ranks, functorial chart coverage, projectivity, or bibliographic priority."
}


==> anc/verification_runs/audit_2026-11-06/manifest.json <==
{
  "started_utc": "2026-11-06T11:29:12.678096+00:00",
  "updated_utc": "2026-11-06T11:44:17.891454+00:00",
  "environment": {
    "python": "3.12.14",
    "sympy": "1.14.0",
    "platform": "Linux-6.18.57-x86_64-with-glibc2.39"
  },
  "full_conductor": true,
  "records": [
    {
      "suite": "lattices",
      "returncode": 0,
      "seconds": 0.664,
      "script": "lattices/verify_canonical_fibres.py",
      "script_sha256": "720750a1ecc01d30c1595ea835ecde729aa19968591dee96e27b2e6807c386b7",
      "log": "verification_runs/audit_2026-11-06/lattices.log"
    },
    {
      "suite": "nongorenstein",
      "returncode": 0,
      "seconds": 0.42,
      "script": "nongorenstein/verify_semigroup_obstructions.py",
      "script_sha256": "f17a43dd65a927193be51a19997c0b740f7a431f37d353407816c354b59a8f30",
      "log": "verification_runs/audit_2026-11-06/nongorenstein.log"
    },
    {
      "suite": "length_one",
      "returncode": 0,
      "seconds": 5.065,
      "script": "length_one/verify_m4_and_uniform.py",
      "script_sha256": "3652209072e08dff1a263862edeeb53fe896e64d1e289af31259c3ccc6cd63c9",
      "log": "verification_runs/audit_2026-11-06/length_one.log"
    },
    {
      "suite": "source_chart",
      "returncode": 0,
      "seconds": 7.232,
      "script": "source_chart/verify_source_chart.py",
      "script_sha256": "d19ebb3317f37308f4941b90c2ab1bcef8eb1ab6ff4dbfb4f7be093506f320f5",
      "log": "verification_runs/audit_2026-11-06/source_chart.log"
    },
    {
      "suite": "components",
      "returncode": 0,
      "seconds": 7.207,
      "script": "components/verify_components.py",
      "script_sha256": "d874cf9b8bb6622646d5b6eac0c8087063b85a396f9552932ca374e89e830c00",
      "log": "verification_runs/audit_2026-11-06/components.log"
    },
    {
      "suite": "beta",
      "returncode": 0,
      "seconds": 14.889,
      "script": "beta/code/verify.py",
      "script_sha256": "f131291ebffa6041e3b3113630c2921877a4e4a1a5d440abc3e4bc2dbd726e7f",
      "log": "verification_runs/audit_2026-11-06/beta.log"
    },
    {
      "suite": "geometry_links",
      "returncode": 0,
      "seconds": 1.156,
      "script": "beta/code/verify_geometry_links.py",
      "script_sha256": "16ff25428da9cb1f20df1477f207a23df3b93077863cc0bbf5221291c920022f",
      "log": "verification_runs/audit_2026-11-06/geometry_links.log"
    },
    {
      "suite": "conductor",
      "returncode": 0,
      "seconds": 863.066,
      "script": "conductor/code/verify_complete.py",
      "script_sha256": "000859a953b539d870e9a775d2d4bde3d6925628d76c393b29e991723bd4d6c3",
      "log": "verification_runs/audit_2026-11-06/conductor.log"
    },
    {
      "suite": "canonical_ideal",
      "returncode": 0,
      "seconds": 0.32,
      "script": "conductor/code/verify_canonical_ideal.py",
      "script_sha256": "3ffd9f1b01fb19411ad3671416f358572a657711c0df3f77957564969faad5d9",
      "log": "verification_runs/audit_2026-11-06/canonical_ideal.log"
    },
    {
      "suite": "kernel_difference",
      "returncode": 0,
      "seconds": 5.187,
      "script": "conductor/code/verify_kernel_difference.py",
      "script_sha256": "9fd165c339741f61ad07125ceaaf6d50f69757ebc86aa5070c32f4b8bf1beb28",
      "log": "verification_runs/audit_2026-11-06/kernel_difference.log"
    }
  ],
  "completed": true
}

==> anc/verification_runs/audit_2026-11-06/nongorenstein.log <==
all recorded exact diagnostics passed
Python 3.12.14; SymPy 1.14.0
Records: 184; Boolean invariant/colon comparisons: 36204
Elapsed: 0.168 s

Ext dimensions (analytic recurrence; finite Ext1 checked):
{'m': 3, 'Ext_dimensions_1_through_6': [1, 3, 6, 12, 24, 48]}
{'m': 4, 'Ext_dimensions_1_through_6': [5, 16, 48, 144, 432, 1296]}
{'m': 5, 'Ext_dimensions_1_through_6': [11, 45, 180, 720, 2880, 11520]}
{'m': 6, 'Ext_dimensions_1_through_6': [19, 96, 480, 2400, 12000, 60000]}
{'m': 7, 'Ext_dimensions_1_through_6': [29, 175, 1050, 6300, 37800, 226800]}
{'m': 8, 'Ext_dimensions_1_through_6': [41, 288, 2016, 14112, 98784, 691488]}
{'m': 9, 'Ext_dimensions_1_through_6': [55, 441, 3528, 28224, 225792, 1806336]}
{'m': 10, 'Ext_dimensions_1_through_6': [71, 640, 5760, 51840, 466560, 4199040]}
{'m': 11, 'Ext_dimensions_1_through_6': [89, 891, 8910, 89100, 891000, 8910000]}
{'m': 12, 'Ext_dimensions_1_through_6': [109, 1200, 13200, 145200, 1597200, 17569200]}

Proper-pair section exponents:
{'a': 4, 'n': 3, 'p': 16, 'sections': [-4, -2, -1, 0]}
{'a': 5, 'n': 4, 'p': 17, 'sections': [-3, 0]}

Limits:
Finite ranges check formulas; the note proves all m and all cohomological degrees.
No derived-algebraicity, higher-descent, or novelty theorem is checked by this script.
No earlier verifier is imported. Ordinary ideal membership uses finite generating sets.


==> anc/verification_runs/audit_2026-11-06/source_chart.log <==
PASS unrestricted planar chart and the complete fixed-curve coefficients
PASS fixed fibre recovered independently from all ambient canonical matrices
PASS vanishing differential of canonical coarsening at the critical monomial point
PASS complete companion identity and four invariant actions
ALL PASSED 4 groups


==> anc/verification_runs/beta.log <==
PASS 1 corrected lower and upper colengths {'lower': 25, 'upper': 9, 'lower_GB': ['x**7 - y**6', 'x**5*y**2', 'x**3*y**3', 'x*y**4', 'y**7']}
PASS 2 x^8 is zero in the lower quotient {}
PASS 3 corrected quotient character ranks {'ranks': [5, 5, 6, 6, 3]}
PASS 4 constant sixteen-dimensional normalization window {'window': [20, 21, 25, 26, 27, 28, 30, 31, 32, 33, 35, 36, 37, 38, 42, 43]}
PASS 5 window connection identities {}
PASS 6 all-order polynomial conjugacy {}
PASS 7 the connection fixes the deepest monomial section {'valuations': [33, 35, 36, 37, 38, 42, 43]}
PASS 8 corrected monomial reconnaissance {'candidates': 384, 'stable_count': 16}
PASS 9 general-m character-two semigroup diagnostics {'m_range': [4, 12]}
PASS 10 four-jet invariant under all truncated units {}
PASS 11 global algebraic unit-gauge slice {}
PASS 12 three jets do not separate the parameters {}
PASS 13 canonical Jacobian leading terms {'U': '7*z**3/1296 + z**2/24 + z/6 + 1', 'V': '-z**2/8 - z/6 + 1'}
PASS 14 canonical compensation coefficient {}
PASS 15 actual compensated ordinary coarse ideal four-jet {}
PASS 16 the ordinary ideal remembers beta {}
PASS 17 ordinary dual of P_lambda is s^4 N {}
PASS 18 canonical dual retains the jet parameter {}
PASS 19 canonical bidual and multiplier certificate {}
PASS 20 inherited planar matrices commute {}
PASS 21 original curve-vector identities {}
PASS 22 exact beta relative curve-vector {}
Building two exact Groebner bases...
PASS 23 all correction coordinates have the required weights {'first_terms': 85, 'second_terms': 325}
PASS 24 exact source-support Taylor membership 1 {'ideal': 'source'}
PASS 25 exact source-support Taylor membership 2 {'ideal': 'source'}
PASS 26 exact source-support Taylor membership 3 {'ideal': 'source'}
PASS 27 exact source-support Taylor membership 4 {'ideal': 'support'}
PASS 28 exact source-support Taylor membership 5 {'ideal': 'support'}
PASS 29 exact source-support Taylor membership 6 {'ideal': 'support'}
ALL 29 GROUPS PASSED; seconds 22.97432212299998


==> anc/verification_runs/conductor_full.log <==
Python 3.13.5 SymPy 1.14.0 mode FULL
01 PASS companion and support identities [7.40s]
02 PASS saturated graph of both integral roots [7.77s]
03 PASS End ideal colon: (v*j:j)=(v,ab(b+d)) [7.83s]
04 PASS second normalization quotient has annihilator (a,f,v) [7.85s]
05 PASS monic multiplication relation for h [7.91s]
06 PASS unique codimension-one singular locus and lower-dimensional loci [8.11s]
07 PASS normalization contraction and exact normalized support (v^4) [28.74s]
08 PASS first normalization quotient: k[a,f]/(f^3) [28.79s]
09 PASS nonsplit internal-defect multiplication coefficients [28.81s]
10 PASS four short residual/linkage presentations [54.52s]
11 PASS recomputed residual ideal for component 0 by a prime-isolating colon [79.30s]
12 PASS recomputed residual ideal for component 1 by a prime-isolating colon [94.13s]
13 PASS recomputed entire residual ideal for component 2 after exact factorization [121.28s]
14 PASS recomputed entire residual ideal for component 3 after exact factorization [138.49s]
15 PASS recomputed entire residual ideal for component 4 after exact factorization [227.42s]
16 PASS recomputed entire residual ideal for component 5 after exact factorization [287.03s]
17 PASS recomputed seventh supported conductor, including both multiplier tests [393.22s]
18 PASS full conductor from seven supported factors [754.72s]
19 PASS recomputed all seven normalized-support intersections [850.21s]
20 PASS complete normalization-support kernel certificate [852.10s]
21 PASS actual conductor correction, not only normalization kernel [879.46s]
22 PASS canonical-module generators, relations, and full span [881.79s]
23 PASS four exact annihilator ideals [891.78s]
24 PASS pure-surface and both line summands split as modules [899.38s]
25 PASS square-zero multiplication and full nonsplitting certificate [899.68s]
26 PASS reduced CM support and its actual canonical ideal (d,f) [899.70s]
27 PASS independent weighted Hilbert series [900.68s]
ALL PASSED 27 elapsed 900.68 seconds
This checks the stated exact algebra. R1/S2, canonical duality, chart coverage and priority require the written proofs.


==> anc/verification_runs/consolidated/beta.log <==
PASS 1 corrected lower and upper colengths {'lower': 25, 'upper': 9, 'lower_GB': ['x**7 - y**6', 'x**5*y**2', 'x**3*y**3', 'x*y**4', 'y**7']}
PASS 2 x^8 is zero in the lower quotient {}
PASS 3 corrected quotient character ranks {'ranks': [5, 5, 6, 6, 3]}
PASS 4 constant sixteen-dimensional normalization window {'window': [20, 21, 25, 26, 27, 28, 30, 31, 32, 33, 35, 36, 37, 38, 42, 43]}
PASS 5 window connection identities {}
PASS 6 all-order polynomial conjugacy {}
PASS 7 the connection fixes the deepest monomial section {'valuations': [33, 35, 36, 37, 38, 42, 43]}
PASS 8 corrected monomial reconnaissance {'candidates': 384, 'stable_count': 16}
PASS 9 general-m character-two semigroup diagnostics {'m_range': [4, 12]}
PASS 10 four-jet invariant under all truncated units {}
PASS 11 global algebraic unit-gauge slice {}
PASS 12 three jets do not separate the parameters {}
PASS 13 canonical Jacobian leading terms {'U': '7*z**3/1296 + z**2/24 + z/6 + 1', 'V': '-z**2/8 - z/6 + 1'}
PASS 14 canonical compensation coefficient {}
PASS 15 actual compensated ordinary coarse ideal four-jet {}
PASS 16 the ordinary ideal remembers beta {}
PASS 17 ordinary dual of P_lambda is s^4 N {}
PASS 18 canonical dual retains the jet parameter {}
PASS 19 canonical bidual and multiplier certificate {}
PASS 20 inherited planar matrices commute {}
PASS 21 original curve-vector identities {}
PASS 22 exact beta relative curve-vector {}
Building two exact Groebner bases...
PASS 23 all correction coordinates have the required weights {'first_terms': 85, 'second_terms': 325}
PASS 24 exact source-support Taylor membership 1 {'ideal': 'source'}
PASS 25 exact source-support Taylor membership 2 {'ideal': 'source'}
PASS 26 exact source-support Taylor membership 3 {'ideal': 'source'}
PASS 27 exact source-support Taylor membership 4 {'ideal': 'support'}
PASS 28 exact source-support Taylor membership 5 {'ideal': 'support'}
PASS 29 exact source-support Taylor membership 6 {'ideal': 'support'}
ALL 29 GROUPS PASSED; seconds 16.742380628999854


==> anc/verification_runs/consolidated/canonical_ideal.log <==
dual numerator: [a, b, d]
bidual: [a*b, d, f]
REFLEXIVITY EXACT


==> anc/verification_runs/consolidated/components.log <==
PASS companion operator and four canonical actions
PASS support-generator matrix recurrences
PASS factorization of U modulo T
PASS root-chart localization identities for H and U
PASS generic reducedness and all nonzerodivisor separation conditions
PASS six explicit normal component presentations
PASS seventh prime root-image elimination and irreducibility discriminant
ALL PASSED 7 groups


==> anc/verification_runs/consolidated/conductor.log <==
Python 3.13.5 SymPy 1.14.0 mode CERTIFICATE
01 PASS companion and support identities [6.09s]
02 PASS saturated graph of both integral roots [6.36s]
03 PASS End ideal colon: (v*j:j)=(v,ab(b+d)) [6.41s]
04 PASS second normalization quotient has annihilator (a,f,v) [6.42s]
05 PASS monic multiplication relation for h [6.46s]
06 PASS unique codimension-one singular locus and lower-dimensional loci [6.62s]
07 PASS normalization contraction and exact normalized support (v^4) [24.86s]
08 PASS first normalization quotient: k[a,f]/(f^3) [24.91s]
09 PASS nonsplit internal-defect multiplication coefficients [24.93s]
10 PASS four short residual/linkage presentations [51.48s]
11 PASS seventh conductor certificate intersection [101.48s]
12 PASS full conductor from seven supported factors [441.84s]
13 PASS complete normalization-support kernel certificate [443.65s]
14 PASS actual conductor correction, not only normalization kernel [467.36s]
15 PASS canonical-module generators, relations, and full span [469.00s]
16 PASS four exact annihilator ideals [476.41s]
17 PASS pure-surface and both line summands split as modules [490.33s]
18 PASS square-zero multiplication and full nonsplitting certificate [490.80s]
19 PASS reduced CM support and its actual canonical ideal (d,f) [490.83s]
20 PASS independent weighted Hilbert series [492.77s]
ALL PASSED 20 elapsed 492.77 seconds
This checks the stated exact algebra. R1/S2, canonical duality, chart coverage and priority require the written proofs.


==> anc/verification_runs/consolidated/kernel_difference.log <==
ANN quotient
f**2
e
c
d - f
b
QUOTIENT_IS_K_AF_OVER_F2


==> anc/verification_runs/consolidated/lattices.log <==
{
  "all_passed": true,
  "records": 33,
  "semigroup_parameters": 23,
  "artin_cases": 21
}


==> anc/verification_runs/consolidated/length_one.log <==
{
  "python": "3.13.5",
  "sympy": "1.14.0",
  "records": [
    {
      "name": "m4_commuting_actions",
      "passed": true
    },
    {
      "name": "m4_lower_relation_x2y",
      "passed": true
    },
    {
      "name": "m4_lower_relation_x4",
      "passed": true
    },
    {
      "name": "m4_lower_relation_xy4",
      "passed": true
    },
    {
      "name": "m4_plane_curve_relation",
      "passed": true
    },
    {
      "name": "m4_torsion_relations_are_action_stable",
      "passed": true,
      "relations": 7
    },
    {
      "name": "m4_all_module_relations_derived_from_ideal",
      "passed": true,
      "groebner_basis": [
        "-q*y**2 + x**4",
        "-p*y**2 + x**2*y",
        "x*y**4",
        "p**3*x*y**3 - y**6",
        "y**7",
        "p*y**5",
        "p**4*y**4",
        "-p**2*y**3 + q*y**3"
      ]
    },
    {
      "name": "m4_original_canonical_kernel_generators",
      "passed": true,
      "relations": 12
    },
    {
      "name": "m4_module_characters",
      "passed": true,
      "ordinary_weights": [
        0,
        2,
        4,
        1,
        3,
        0,
        1,
        3,
        0,
        2,
        2,
        3
      ],
      "canonical_twist": 1
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 3,
      "rank": 4,
      "ideal_power_annihilated": 4
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 4,
      "rank": 6,
      "ideal_power_annihilated": 6
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 5,
      "rank": 8,
      "ideal_power_annihilated": 8
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 6,
      "rank": 10,
      "ideal_power_annihilated": 10
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 7,
      "rank": 12,
      "ideal_power_annihilated": 12
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 8,
      "rank": 14,
      "ideal_power_annihilated": 14
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 9,
      "rank": 16,
      "ideal_power_annihilated": 16
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 10,
      "rank": 18,
      "ideal_power_annihilated": 18
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 11,
      "rank": 20,
      "ideal_power_annihilated": 20
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 12,
      "rank": 22,
      "ideal_power_annihilated": 22
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 13,
      "rank": 24,
      "ideal_power_annihilated": 24
    },
    {
      "name": "independent_full_F3_invariant_submodule_enumeration",
      "passed": true,
      "field": 3,
      "cases": [
        {
          "p": 0,
          "q": 0,
          "dimension_T": 12,
          "tested": 8788,
          "solutions": 4
        },
        {
          "p": 0,
          "q": 1,
          "dimension_T": 8,
          "tested": 16,
          "solutions": 0
        },
        {
          "p": 0,
          "q": 2,
          "dimension_T": 8,
          "tested": 16,
          "solutions": 0
        },
        {
          "p": 1,
          "q": 0,
          "dimension_T": 8,
          "tested": 16,
          "solutions": 0
        },
        {
          "p": 1,
          "q": 1,
          "dimension_T": 9,
          "tested": 64,
          "solutions": 1
        },
        {
          "p": 1,
          "q": 2,
          "dimension_T": 8,
          "tested": 16,
          "solutions": 0
        },
        {
          "p": 2,
          "q": 0,
          "dimension_T": 8,
          "tested": 16,
          "solutions": 0
        },
        {
          "p": 2,
          "q": 1,
          "dimension_T": 9,
          "tested": 64,
          "solutions": 1
        },
        {
          "p": 2,
          "q": 2,
          "dimension_T": 8,
          "tested": 16,
          "solutions": 0
        }
      ],
      "total_candidates": 9012,
      "total_solutions": 6,
      "caveat": "Finite-field diagnostics only; the characteristic-zero all-base theorem is proved in the manuscript."
    },
    {
      "name": "nonreduced_crossing_chart_tests",
      "passed": true,
      "count": 112,
      "range_N": [
        2,
        8
      ],
      "m_values": [
        3,
        4,
        5,
        7
      ]
    },
    {
      "name": "second_order_crossing_obstruction",
      "passed": true,
      "expression": "p=z=epsilon gives pz=epsilon^2, nonzero modulo epsilon^3"
    },
    {
      "name": "global_rational_normal_curve_equations",
      "passed": true,
      "degree_range": [
        1,
        12
      ]
    },
    {
      "name": "next_length_two_starting_object",
      "passed": true,
      "ideal": "(x^2)",
      "ordinary_character_multiplicities": [
        3,
        3,
        2,
        2,
        2
      ],
      "canonical_invariant_basis": [
        "y^2 eta",
        "xy^4 eta"
      ],
      "invariant_action": "xy^2 sends y^2 eta to xy^4 eta, and the latter to zero"
    }
  ],
  "total_records": 25,
  "verifier_sha256": "3652209072e08dff1a263862edeeb53fe896e64d1e289af31259c3ccc6cd63c9",
  "proof_limit": "Exact diagnostic calculations do not prove all ranks, functorial chart coverage, projectivity, or bibliographic priority."
}


==> anc/verification_runs/consolidated/manifest.json <==
{
  "utc": "2026-10-22T09:38:07.643098+00:00",
  "full_conductor": false,
  "records": [
    {
      "suite": "lattices",
      "returncode": 0,
      "seconds": 1.674,
      "log": "verification_runs/consolidated/lattices.log"
    },
    {
      "suite": "nongorenstein",
      "returncode": 0,
      "seconds": 1.452,
      "log": "verification_runs/consolidated/nongorenstein.log"
    },
    {
      "suite": "length_one",
      "returncode": 0,
      "seconds": 9.161,
      "log": "verification_runs/consolidated/length_one.log"
    },
    {
      "suite": "source_chart",
      "returncode": 0,
      "seconds": 10.668,
      "log": "verification_runs/consolidated/source_chart.log"
    },
    {
      "suite": "components",
      "returncode": 0,
      "seconds": 9.773,
      "log": "verification_runs/consolidated/components.log"
    },
    {
      "suite": "beta",
      "returncode": 0,
      "seconds": 18.107,
      "log": "verification_runs/consolidated/beta.log"
    },
    {
      "suite": "conductor",
      "returncode": 0,
      "seconds": 494.14,
      "log": "verification_runs/consolidated/conductor.log"
    },
    {
      "suite": "canonical_ideal",
      "returncode": 0,
      "seconds": 1.163,
      "log": "verification_runs/consolidated/canonical_ideal.log"
    },
    {
      "suite": "kernel_difference",
      "returncode": 0,
      "seconds": 4.739,
      "log": "verification_runs/consolidated/kernel_difference.log"
    }
  ]
}

==> anc/verification_runs/consolidated/nongorenstein.log <==
all recorded exact diagnostics passed
Python 3.13.5; SymPy 1.14.0
Records: 184; Boolean invariant/colon comparisons: 36204
Elapsed: 0.197 s

Ext dimensions (analytic recurrence; finite Ext1 checked):
{'m': 3, 'Ext_dimensions_1_through_6': [1, 3, 6, 12, 24, 48]}
{'m': 4, 'Ext_dimensions_1_through_6': [5, 16, 48, 144, 432, 1296]}
{'m': 5, 'Ext_dimensions_1_through_6': [11, 45, 180, 720, 2880, 11520]}
{'m': 6, 'Ext_dimensions_1_through_6': [19, 96, 480, 2400, 12000, 60000]}
{'m': 7, 'Ext_dimensions_1_through_6': [29, 175, 1050, 6300, 37800, 226800]}
{'m': 8, 'Ext_dimensions_1_through_6': [41, 288, 2016, 14112, 98784, 691488]}
{'m': 9, 'Ext_dimensions_1_through_6': [55, 441, 3528, 28224, 225792, 1806336]}
{'m': 10, 'Ext_dimensions_1_through_6': [71, 640, 5760, 51840, 466560, 4199040]}
{'m': 11, 'Ext_dimensions_1_through_6': [89, 891, 8910, 89100, 891000, 8910000]}
{'m': 12, 'Ext_dimensions_1_through_6': [109, 1200, 13200, 145200, 1597200, 17569200]}

Proper-pair section exponents:
{'a': 4, 'n': 3, 'p': 16, 'sections': [-4, -2, -1, 0]}
{'a': 5, 'n': 4, 'p': 17, 'sections': [-3, 0]}

Limits:
Finite ranges check formulas; the note proves all m and all cohomological degrees.
No derived-algebraicity, higher-descent, or novelty theorem is checked by this script.
No earlier verifier is imported. Ordinary ideal membership uses finite generating sets.


==> anc/verification_runs/consolidated/source_chart.log <==
PASS unrestricted planar chart and the complete fixed-curve coefficients
PASS fixed fibre recovered independently from all ambient canonical matrices
PASS vanishing differential of canonical coarsening at the critical monomial point
PASS complete companion identity and four invariant actions
ALL PASSED 4 groups


==> anc/verification_runs/lattice.log <==
{
  "all_passed": true,
  "records": 33,
  "semigroup_parameters": 23,
  "artin_cases": 21
}


==> anc/verification_runs/nongorenstein.log <==
all recorded exact diagnostics passed
Python 3.13.5; SymPy 1.14.0
Records: 184; Boolean invariant/colon comparisons: 36204
Elapsed: 0.178 s

Ext dimensions (analytic recurrence; finite Ext1 checked):
{'m': 3, 'Ext_dimensions_1_through_6': [1, 3, 6, 12, 24, 48]}
{'m': 4, 'Ext_dimensions_1_through_6': [5, 16, 48, 144, 432, 1296]}
{'m': 5, 'Ext_dimensions_1_through_6': [11, 45, 180, 720, 2880, 11520]}
{'m': 6, 'Ext_dimensions_1_through_6': [19, 96, 480, 2400, 12000, 60000]}
{'m': 7, 'Ext_dimensions_1_through_6': [29, 175, 1050, 6300, 37800, 226800]}
{'m': 8, 'Ext_dimensions_1_through_6': [41, 288, 2016, 14112, 98784, 691488]}
{'m': 9, 'Ext_dimensions_1_through_6': [55, 441, 3528, 28224, 225792, 1806336]}
{'m': 10, 'Ext_dimensions_1_through_6': [71, 640, 5760, 51840, 466560, 4199040]}
{'m': 11, 'Ext_dimensions_1_through_6': [89, 891, 8910, 89100, 891000, 8910000]}
{'m': 12, 'Ext_dimensions_1_through_6': [109, 1200, 13200, 145200, 1597200, 17569200]}

Proper-pair section exponents:
{'a': 4, 'n': 3, 'p': 16, 'sections': [-4, -2, -1, 0]}
{'a': 5, 'n': 4, 'p': 17, 'sections': [-3, 0]}

Limits:
Finite ranges check formulas; the note proves all m and all cohomological degrees.
No derived-algebraicity, higher-descent, or novelty theorem is checked by this script.
No earlier verifier is imported. Ordinary ideal membership uses finite generating sets.


==> anc/verification_runs/rational_curve.log <==
{
  "python": "3.13.5",
  "sympy": "1.14.0",
  "records": [
    {
      "name": "m4_commuting_actions",
      "passed": true
    },
    {
      "name": "m4_lower_relation_x2y",
      "passed": true
    },
    {
      "name": "m4_lower_relation_x4",
      "passed": true
    },
    {
      "name": "m4_lower_relation_xy4",
      "passed": true
    },
    {
      "name": "m4_plane_curve_relation",
      "passed": true
    },
    {
      "name": "m4_torsion_relations_are_action_stable",
      "passed": true,
      "relations": 7
    },
    {
      "name": "m4_all_module_relations_derived_from_ideal",
      "passed": true,
      "groebner_basis": [
        "-q*y**2 + x**4",
        "-p*y**2 + x**2*y",
        "x*y**4",
        "p**3*x*y**3 - y**6",
        "y**7",
        "p*y**5",
        "p**4*y**4",
        "-p**2*y**3 + q*y**3"
      ]
    },
    {
      "name": "m4_original_canonical_kernel_generators",
      "passed": true,
      "relations": 12
    },
    {
      "name": "m4_module_characters",
      "passed": true,
      "ordinary_weights": [
        0,
        2,
        4,
        1,
        3,
        0,
        1,
        3,
        0,
        2,
        2,
        3
      ],
      "canonical_twist": 1
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 3,
      "rank": 4,
      "ideal_power_annihilated": 4
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 4,
      "rank": 6,
      "ideal_power_annihilated": 6
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 5,
      "rank": 8,
      "ideal_power_annihilated": 8
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 6,
      "rank": 10,
      "ideal_power_annihilated": 10
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 7,
      "rank": 12,
      "ideal_power_annihilated": 12
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 8,
      "rank": 14,
      "ideal_power_annihilated": 14
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 9,
      "rank": 16,
      "ideal_power_annihilated": 16
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 10,
      "rank": 18,
      "ideal_power_annihilated": 18
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 11,
      "rank": 20,
      "ideal_power_annihilated": 20
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 12,
      "rank": 22,
      "ideal_power_annihilated": 22
    },
    {
      "name": "uniform_chart_and_transition",
      "passed": true,
      "m": 13,
      "rank": 24,
      "ideal_power_annihilated": 24
    },
    {
      "name": "independent_full_F3_invariant_submodule_enumeration",
      "passed": true,
      "field": 3,
      "cases": [
        {
          "p": 0,
          "q": 0,
          "dimension_T": 12,
          "tested": 8788,
          "solutions": 4
        },
        {
          "p": 0,
          "q": 1,
          "dimension_T": 8,
          "tested": 16,
          "solutions": 0
        },
        {
          "p": 0,
          "q": 2,
          "dimension_T": 8,
          "tested": 16,
          "solutions": 0
        },
        {
          "p": 1,
          "q": 0,
          "dimension_T": 8,
          "tested": 16,
          "solutions": 0
        },
        {
          "p": 1,
          "q": 1,
          "dimension_T": 9,
          "tested": 64,
          "solutions": 1
        },
        {
          "p": 1,
          "q": 2,
          "dimension_T": 8,
          "tested": 16,
          "solutions": 0
        },
        {
          "p": 2,
          "q": 0,
          "dimension_T": 8,
          "tested": 16,
          "solutions": 0
        },
        {
          "p": 2,
          "q": 1,
          "dimension_T": 9,
          "tested": 64,
          "solutions": 1
        },
        {
          "p": 2,
          "q": 2,
          "dimension_T": 8,
          "tested": 16,
          "solutions": 0
        }
      ],
      "total_candidates": 9012,
      "total_solutions": 6,
      "caveat": "Finite-field diagnostics only; the characteristic-zero all-base theorem is proved in the manuscript."
    },
    {
      "name": "nonreduced_crossing_chart_tests",
      "passed": true,
      "count": 112,
      "range_N": [
        2,
        8
      ],
      "m_values": [
        3,
        4,
        5,
        7
      ]
    },
    {
      "name": "second_order_crossing_obstruction",
      "passed": true,
      "expression": "p=z=epsilon gives pz=epsilon^2, nonzero modulo epsilon^3"
    },
    {
      "name": "global_rational_normal_curve_equations",
      "passed": true,
      "degree_range": [
        1,
        12
      ]
    },
    {
      "name": "next_length_two_starting_object",
      "passed": true,
      "ideal": "(x^2)",
      "ordinary_character_multiplicities": [
        3,
        3,
        2,
        2,
        2
      ],
      "canonical_invariant_basis": [
        "y^2 eta",
        "xy^4 eta"
      ],
      "invariant_action": "xy^2 sends y^2 eta to xy^4 eta, and the latter to zero"
    }
  ],
  "total_records": 25,
  "source_sha256": "8ccdad258512894c7d4981f8b972cc6decc69513c29120ea63d1aa9ab0e201b9",
  "proof_limit": "Exact diagnostic calculations do not prove all ranks, functorial chart coverage, projectivity, or bibliographic priority."
}


==> anc/verification_runs/status.txt <==
START lattice 2026-10-22T08:56:24+00:00
END lattice code=0 2026-10-22T08:56:26+00:00
START nongorenstein 2026-10-22T08:56:26+00:00
END nongorenstein code=0 2026-10-22T08:56:28+00:00
START rational_curve 2026-10-22T08:56:28+00:00
END rational_curve code=0 2026-10-22T08:56:36+00:00
START beta 2026-10-22T08:56:36+00:00
END beta code=0 2026-10-22T08:57:00+00:00
START conductor_full 2026-10-22T08:57:00+00:00
END conductor_full code=0 2026-10-22T09:12:03+00:00

